Hexagon Wilson Loop OPE and Harmonic Polylogarithms

A recent, integrability-based conjecture in the framework of the Wilson loop OPE for N=4 SYM theory, predicts the leading OPE contribution for the hexagon MHV remainder function and NMHV ratio function to all loops, in integral form. We prove that these integrals evaluate to a particular basis of harmonic polylogarithms, at any order in the weak coupling expansion. The proof constitutes an algorithm for the direct computation of the integrals, which we employ in order to obtain the full (N)MHV OPE contribution in question up to 6 loops, and certain parts of it up to 12 loops. We attach computer-readable files with our results, as well as an algorithm implementation which may be readily used to generate higher-loop corrections. The feasibility of obtaining the explicit kinematical dependence of the first term in the OPE in principle at arbitrary loop order, offers promise for the suitability of this approach as a non-perturbative description of Wilson loops/scattering amplitudes.

==> anc/NMHV_full.m <==
(************************************************************************)
(* This file contains the results for the functions F_n^{(l)} of the    *)
(* full leading OPE contribution to the NMHV hexagon at l=0,...,6 loops *)
(*                                                                      *)
(* The notations are:                                                   *)
(* x = Exp[-2\[Sigma]]                                                         *)
(* F[n,l] =  F_n^{(l)}                                                  *)
(* HPL[{i,j,...},x]  = Harmonic Polylogarithm with m-notation indices   *)
(*                     i,j,... and argument x                           *)
(*                                                                      *)
(* The notation of Harmonic Polylogarithms is the same with D. Maitre's *)
(* HPL Mathematica package, which can thus be used for performing       *)
(* further symbolic and numeric operations on our expressions. See      *)
(* http://krone.physik.unizh.ch/~maitreda/HPL/ for more information.    *)
(************************************************************************)

F[0, 0] = 1

F[0, 1] = -4*HPL[{1, 1}, -x] - 2*HPL[{1}, -x]*Log[x] 

F[1, 1] = -4*HPL[{1}, -x] - 2*Log[x] 

F[0, 2] = Pi^4/36 + (Pi^2*HPL[{2}, -x])/6 + 4*HPL[{4}, -x] + 
   2*Pi^2*HPL[{1, 1}, -x] + 2*HPL[{2, 2}, -x] + 48*HPL[{1, 1, 1, 1}, -x] + 
   (4*Pi^2*HPL[{1}, -x]*Log[x])/3 + 4*HPL[{1, 2}, -x]*Log[x] + 
   4*HPL[{2, 1}, -x]*Log[x] + 24*HPL[{1, 1, 1}, -x]*Log[x] + 
   (Pi^2*Log[x]^2)/12 + (HPL[{2}, -x]*Log[x]^2)/2 + 
   2*HPL[{1, 1}, -x]*Log[x]^2 - 4*HPL[{1}, -x]*Zeta[3] + 2*Log[x]*Zeta[3] 

F[1, 2] = 2*Pi^2*HPL[{1}, -x] + 48*HPL[{1, 1, 1}, -x] + (4*Pi^2*Log[x])/3 + 
   4*HPL[{2}, -x]*Log[x] + 24*HPL[{1, 1}, -x]*Log[x] + 
   2*HPL[{1}, -x]*Log[x]^2 - 4*Zeta[3]
    
F[2, 2] = Pi^2/3 + 16*HPL[{1, 1}, -x] + 8*HPL[{1}, -x]*Log[x] + Log[x]^2 

F[0, 3] = (-11*Pi^6)/270 - (7*Pi^4*HPL[{2}, -x])/30 + 
   (2*Pi^2*HPL[{4}, -x])/3 - 56*HPL[{6}, -x] - (91*Pi^4*HPL[{1, 1}, -x])/45 + 
   (10*Pi^2*HPL[{1, 3}, -x])/3 - 20*HPL[{1, 5}, -x] + 
   (4*Pi^2*HPL[{2, 2}, -x])/3 - 24*HPL[{2, 4}, -x] + 
   (10*Pi^2*HPL[{3, 1}, -x])/3 - 24*HPL[{3, 3}, -x] - 24*HPL[{4, 2}, -x] - 
   20*HPL[{5, 1}, -x] - (10*Pi^2*HPL[{1, 1, 2}, -x])/3 - 
   (10*Pi^2*HPL[{1, 2, 1}, -x])/3 + 20*HPL[{1, 2, 3}, -x] + 
   20*HPL[{1, 3, 2}, -x] - (10*Pi^2*HPL[{2, 1, 1}, -x])/3 + 
   20*HPL[{2, 1, 3}, -x] + 20*HPL[{2, 2, 2}, -x] + 20*HPL[{2, 3, 1}, -x] + 
   20*HPL[{3, 1, 2}, -x] + 20*HPL[{3, 2, 1}, -x] - 
   48*Pi^2*HPL[{1, 1, 1, 1}, -x] + 80*HPL[{1, 1, 1, 3}, -x] + 
   40*HPL[{1, 1, 2, 2}, -x] + 80*HPL[{1, 1, 3, 1}, -x] + 
   40*HPL[{1, 2, 1, 2}, -x] + 40*HPL[{1, 2, 2, 1}, -x] + 
   80*HPL[{1, 3, 1, 1}, -x] + 40*HPL[{2, 1, 1, 2}, -x] + 
   40*HPL[{2, 1, 2, 1}, -x] + 40*HPL[{2, 2, 1, 1}, -x] + 
   80*HPL[{3, 1, 1, 1}, -x] - 960*HPL[{1, 1, 1, 1, 1, 1}, -x] - 
   (113*Pi^4*HPL[{1}, -x]*Log[x])/90 - (Pi^2*HPL[{3}, -x]*Log[x])/3 + 
   6*HPL[{5}, -x]*Log[x] - 5*Pi^2*HPL[{1, 2}, -x]*Log[x] - 
   4*HPL[{1, 4}, -x]*Log[x] - 5*Pi^2*HPL[{2, 1}, -x]*Log[x] - 
   2*HPL[{2, 3}, -x]*Log[x] - 2*HPL[{3, 2}, -x]*Log[x] - 
   4*HPL[{4, 1}, -x]*Log[x] - (76*Pi^2*HPL[{1, 1, 1}, -x]*Log[x])/3 - 
   8*HPL[{1, 1, 3}, -x]*Log[x] - 28*HPL[{1, 2, 2}, -x]*Log[x] - 
   8*HPL[{1, 3, 1}, -x]*Log[x] - 28*HPL[{2, 1, 2}, -x]*Log[x] - 
   28*HPL[{2, 2, 1}, -x]*Log[x] - 8*HPL[{3, 1, 1}, -x]*Log[x] - 
   96*HPL[{1, 1, 1, 2}, -x]*Log[x] - 96*HPL[{1, 1, 2, 1}, -x]*Log[x] - 
   96*HPL[{1, 2, 1, 1}, -x]*Log[x] - 96*HPL[{2, 1, 1, 1}, -x]*Log[x] - 
   480*HPL[{1, 1, 1, 1, 1}, -x]*Log[x] - (7*Pi^4*Log[x]^2)/60 - 
   (2*Pi^2*HPL[{2}, -x]*Log[x]^2)/3 - 3*Pi^2*HPL[{1, 1}, -x]*Log[x]^2 - 
   2*HPL[{2, 2}, -x]*Log[x]^2 - 10*HPL[{1, 1, 2}, -x]*Log[x]^2 - 
   10*HPL[{1, 2, 1}, -x]*Log[x]^2 - 10*HPL[{2, 1, 1}, -x]*Log[x]^2 - 
   48*HPL[{1, 1, 1, 1}, -x]*Log[x]^2 - (Pi^2*HPL[{1}, -x]*Log[x]^3)/18 - 
   (HPL[{1, 2}, -x]*Log[x]^3)/3 - (HPL[{2, 1}, -x]*Log[x]^3)/3 - 
   (4*HPL[{1, 1, 1}, -x]*Log[x]^3)/3 + (8*Pi^2*HPL[{1}, -x]*Zeta[3])/3 + 
   4*HPL[{3}, -x]*Zeta[3] + 20*HPL[{1, 2}, -x]*Zeta[3] + 
   20*HPL[{2, 1}, -x]*Zeta[3] + 96*HPL[{1, 1, 1}, -x]*Zeta[3] - 
   (4*Pi^2*Log[x]*Zeta[3])/3 - 2*HPL[{2}, -x]*Log[x]*Zeta[3] - 
   2*HPL[{1}, -x]*Log[x]^2*Zeta[3] - Log[x]^3*Zeta[3] + 4*Zeta[3]^2 + 
   32*HPL[{1}, -x]*Zeta[5] - 16*Log[x]*Zeta[5] 

F[1, 3] = (-91*Pi^4*HPL[{1}, -x])/45 + (10*Pi^2*HPL[{3}, -x])/3 - 
   20*HPL[{5}, -x] - (10*Pi^2*HPL[{1, 2}, -x])/3 - 
   (10*Pi^2*HPL[{2, 1}, -x])/3 + 20*HPL[{2, 3}, -x] + 20*HPL[{3, 2}, -x] - 
   48*Pi^2*HPL[{1, 1, 1}, -x] + 80*HPL[{1, 1, 3}, -x] + 
   40*HPL[{1, 2, 2}, -x] + 80*HPL[{1, 3, 1}, -x] + 40*HPL[{2, 1, 2}, -x] + 
   40*HPL[{2, 2, 1}, -x] + 80*HPL[{3, 1, 1}, -x] - 
   960*HPL[{1, 1, 1, 1, 1}, -x] - (113*Pi^4*Log[x])/90 - 
   5*Pi^2*HPL[{2}, -x]*Log[x] - 4*HPL[{4}, -x]*Log[x] - 
   (76*Pi^2*HPL[{1, 1}, -x]*Log[x])/3 - 8*HPL[{1, 3}, -x]*Log[x] - 
   28*HPL[{2, 2}, -x]*Log[x] - 8*HPL[{3, 1}, -x]*Log[x] - 
   96*HPL[{1, 1, 2}, -x]*Log[x] - 96*HPL[{1, 2, 1}, -x]*Log[x] - 
   96*HPL[{2, 1, 1}, -x]*Log[x] - 480*HPL[{1, 1, 1, 1}, -x]*Log[x] - 
   3*Pi^2*HPL[{1}, -x]*Log[x]^2 - 10*HPL[{1, 2}, -x]*Log[x]^2 - 
   10*HPL[{2, 1}, -x]*Log[x]^2 - 48*HPL[{1, 1, 1}, -x]*Log[x]^2 - 
   (Pi^2*Log[x]^3)/18 - (HPL[{2}, -x]*Log[x]^3)/3 - 
   (4*HPL[{1, 1}, -x]*Log[x]^3)/3 + (8*Pi^2*Zeta[3])/3 + 
   20*HPL[{2}, -x]*Zeta[3] + 96*HPL[{1, 1}, -x]*Zeta[3] - 
   2*Log[x]^2*Zeta[3] + 32*Zeta[5] 

F[2, 3] = (-7*Pi^4)/15 - (4*Pi^2*HPL[{2}, -x])/3 + 8*HPL[{4}, -x] - 
   (52*Pi^2*HPL[{1, 1}, -x])/3 + 40*HPL[{1, 3}, -x] + 24*HPL[{2, 2}, -x] + 
   40*HPL[{3, 1}, -x] - 384*HPL[{1, 1, 1, 1}, -x] - 
   (26*Pi^2*HPL[{1}, -x]*Log[x])/3 - 4*HPL[{3}, -x]*Log[x] - 
   40*HPL[{1, 2}, -x]*Log[x] - 40*HPL[{2, 1}, -x]*Log[x] - 
   192*HPL[{1, 1, 1}, -x]*Log[x] - (4*Pi^2*Log[x]^2)/3 - 
   4*HPL[{2}, -x]*Log[x]^2 - 20*HPL[{1, 1}, -x]*Log[x]^2 - 
   (2*HPL[{1}, -x]*Log[x]^3)/3 + 40*HPL[{1}, -x]*Zeta[3] + 4*Log[x]*Zeta[3]
   
F[3, 3] = (-4*Pi^2*HPL[{1}, -x])/3 + (40*HPL[{3}, -x])/3 - 
   64*HPL[{1, 1, 1}, -x] - (2*Pi^2*Log[x])/9 - 8*HPL[{2}, -x]*Log[x] - 
   32*HPL[{1, 1}, -x]*Log[x] - 4*HPL[{1}, -x]*Log[x]^2 - (2*Log[x]^3)/9 + 
   8*Zeta[3]

F[0, 4] = (9787*Pi^8)/181440 + (101*Pi^6*HPL[{2}, -x])/336 - 
   (16*Pi^4*HPL[{4}, -x])/15 - (13*Pi^2*HPL[{6}, -x])/6 + 771*HPL[{8}, -x] + 
   (587*Pi^6*HPL[{1, 1}, -x])/252 - (146*Pi^4*HPL[{1, 3}, -x])/45 - 
   (26*Pi^2*HPL[{1, 5}, -x])/3 + 288*HPL[{1, 7}, -x] - 
   (71*Pi^4*HPL[{2, 2}, -x])/120 - (31*Pi^2*HPL[{2, 4}, -x])/3 + 
   367*HPL[{2, 6}, -x] - (146*Pi^4*HPL[{3, 1}, -x])/45 - 
   (34*Pi^2*HPL[{3, 3}, -x])/3 + 376*HPL[{3, 5}, -x] - 
   (31*Pi^2*HPL[{4, 2}, -x])/3 + 379*HPL[{4, 4}, -x] - 
   (26*Pi^2*HPL[{5, 1}, -x])/3 + 376*HPL[{5, 3}, -x] + 367*HPL[{6, 2}, -x] + 
   288*HPL[{7, 1}, -x] + (607*Pi^4*HPL[{1, 1, 2}, -x])/90 - 
   (56*Pi^2*HPL[{1, 1, 4}, -x])/3 + 140*HPL[{1, 1, 6}, -x] + 
   (607*Pi^4*HPL[{1, 2, 1}, -x])/90 - (128*Pi^2*HPL[{1, 2, 3}, -x])/3 + 
   100*HPL[{1, 2, 5}, -x] - (128*Pi^2*HPL[{1, 3, 2}, -x])/3 + 
   88*HPL[{1, 3, 4}, -x] - (56*Pi^2*HPL[{1, 4, 1}, -x])/3 + 
   88*HPL[{1, 4, 3}, -x] + 100*HPL[{1, 5, 2}, -x] + 140*HPL[{1, 6, 1}, -x] + 
   (607*Pi^4*HPL[{2, 1, 1}, -x])/90 - (128*Pi^2*HPL[{2, 1, 3}, -x])/3 + 
   100*HPL[{2, 1, 5}, -x] - 35*Pi^2*HPL[{2, 2, 2}, -x] + 
   80*HPL[{2, 2, 4}, -x] - (128*Pi^2*HPL[{2, 3, 1}, -x])/3 + 
   68*HPL[{2, 3, 3}, -x] + 80*HPL[{2, 4, 2}, -x] + 100*HPL[{2, 5, 1}, -x] - 
   (128*Pi^2*HPL[{3, 1, 2}, -x])/3 + 88*HPL[{3, 1, 4}, -x] - 
   (128*Pi^2*HPL[{3, 2, 1}, -x])/3 + 68*HPL[{3, 2, 3}, -x] + 
   68*HPL[{3, 3, 2}, -x] + 88*HPL[{3, 4, 1}, -x] - 
   (56*Pi^2*HPL[{4, 1, 1}, -x])/3 + 88*HPL[{4, 1, 3}, -x] + 
   80*HPL[{4, 2, 2}, -x] + 88*HPL[{4, 3, 1}, -x] + 100*HPL[{5, 1, 2}, -x] + 
   100*HPL[{5, 2, 1}, -x] + 140*HPL[{6, 1, 1}, -x] + 
   (2618*Pi^4*HPL[{1, 1, 1, 1}, -x])/45 - (344*Pi^2*HPL[{1, 1, 1, 3}, -x])/
    3 - 96*HPL[{1, 1, 1, 5}, -x] - (116*Pi^2*HPL[{1, 1, 2, 2}, -x])/3 - 
   152*HPL[{1, 1, 2, 4}, -x] - (344*Pi^2*HPL[{1, 1, 3, 1}, -x])/3 - 
   176*HPL[{1, 1, 3, 3}, -x] - 152*HPL[{1, 1, 4, 2}, -x] - 
   96*HPL[{1, 1, 5, 1}, -x] - (116*Pi^2*HPL[{1, 2, 1, 2}, -x])/3 - 
   152*HPL[{1, 2, 1, 4}, -x] - (116*Pi^2*HPL[{1, 2, 2, 1}, -x])/3 - 
   368*HPL[{1, 2, 2, 3}, -x] - 368*HPL[{1, 2, 3, 2}, -x] - 
   152*HPL[{1, 2, 4, 1}, -x] - (344*Pi^2*HPL[{1, 3, 1, 1}, -x])/3 - 
   176*HPL[{1, 3, 1, 3}, -x] - 368*HPL[{1, 3, 2, 2}, -x] - 
   176*HPL[{1, 3, 3, 1}, -x] - 152*HPL[{1, 4, 1, 2}, -x] - 
   152*HPL[{1, 4, 2, 1}, -x] - 96*HPL[{1, 5, 1, 1}, -x] - 
   (116*Pi^2*HPL[{2, 1, 1, 2}, -x])/3 - 152*HPL[{2, 1, 1, 4}, -x] - 
   (116*Pi^2*HPL[{2, 1, 2, 1}, -x])/3 - 368*HPL[{2, 1, 2, 3}, -x] - 
   368*HPL[{2, 1, 3, 2}, -x] - 152*HPL[{2, 1, 4, 1}, -x] - 
   (116*Pi^2*HPL[{2, 2, 1, 1}, -x])/3 - 368*HPL[{2, 2, 1, 3}, -x] - 
   468*HPL[{2, 2, 2, 2}, -x] - 368*HPL[{2, 2, 3, 1}, -x] - 
   368*HPL[{2, 3, 1, 2}, -x] - 368*HPL[{2, 3, 2, 1}, -x] - 
   152*HPL[{2, 4, 1, 1}, -x] - (344*Pi^2*HPL[{3, 1, 1, 1}, -x])/3 - 
   176*HPL[{3, 1, 1, 3}, -x] - 368*HPL[{3, 1, 2, 2}, -x] - 
   176*HPL[{3, 1, 3, 1}, -x] - 368*HPL[{3, 2, 1, 2}, -x] - 
   368*HPL[{3, 2, 2, 1}, -x] - 176*HPL[{3, 3, 1, 1}, -x] - 
   152*HPL[{4, 1, 1, 2}, -x] - 152*HPL[{4, 1, 2, 1}, -x] - 
   152*HPL[{4, 2, 1, 1}, -x] - 96*HPL[{5, 1, 1, 1}, -x] + 
   (344*Pi^2*HPL[{1, 1, 1, 1, 2}, -x])/3 - 448*HPL[{1, 1, 1, 1, 4}, -x] + 
   (344*Pi^2*HPL[{1, 1, 1, 2, 1}, -x])/3 - 1136*HPL[{1, 1, 1, 2, 3}, -x] - 
   1136*HPL[{1, 1, 1, 3, 2}, -x] - 448*HPL[{1, 1, 1, 4, 1}, -x] + 
   (344*Pi^2*HPL[{1, 1, 2, 1, 1}, -x])/3 - 1136*HPL[{1, 1, 2, 1, 3}, -x] - 
   1136*HPL[{1, 1, 2, 2, 2}, -x] - 1136*HPL[{1, 1, 2, 3, 1}, -x] - 
   1136*HPL[{1, 1, 3, 1, 2}, -x] - 1136*HPL[{1, 1, 3, 2, 1}, -x] - 
   448*HPL[{1, 1, 4, 1, 1}, -x] + (344*Pi^2*HPL[{1, 2, 1, 1, 1}, -x])/3 - 
   1136*HPL[{1, 2, 1, 1, 3}, -x] - 1136*HPL[{1, 2, 1, 2, 2}, -x] - 
   1136*HPL[{1, 2, 1, 3, 1}, -x] - 1136*HPL[{1, 2, 2, 1, 2}, -x] - 
   1136*HPL[{1, 2, 2, 2, 1}, -x] - 1136*HPL[{1, 2, 3, 1, 1}, -x] - 
   1136*HPL[{1, 3, 1, 1, 2}, -x] - 1136*HPL[{1, 3, 1, 2, 1}, -x] - 
   1136*HPL[{1, 3, 2, 1, 1}, -x] - 448*HPL[{1, 4, 1, 1, 1}, -x] + 
   (344*Pi^2*HPL[{2, 1, 1, 1, 1}, -x])/3 - 1136*HPL[{2, 1, 1, 1, 3}, -x] - 
   1136*HPL[{2, 1, 1, 2, 2}, -x] - 1136*HPL[{2, 1, 1, 3, 1}, -x] - 
   1136*HPL[{2, 1, 2, 1, 2}, -x] - 1136*HPL[{2, 1, 2, 2, 1}, -x] - 
   1136*HPL[{2, 1, 3, 1, 1}, -x] - 1136*HPL[{2, 2, 1, 1, 2}, -x] - 
   1136*HPL[{2, 2, 1, 2, 1}, -x] - 1136*HPL[{2, 2, 2, 1, 1}, -x] - 
   1136*HPL[{2, 3, 1, 1, 1}, -x] - 1136*HPL[{3, 1, 1, 1, 2}, -x] - 
   1136*HPL[{3, 1, 1, 2, 1}, -x] - 1136*HPL[{3, 1, 2, 1, 1}, -x] - 
   1136*HPL[{3, 2, 1, 1, 1}, -x] - 448*HPL[{4, 1, 1, 1, 1}, -x] + 
   1440*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x] - 3200*HPL[{1, 1, 1, 1, 1, 3}, -x] - 
   1824*HPL[{1, 1, 1, 1, 2, 2}, -x] - 3200*HPL[{1, 1, 1, 1, 3, 1}, -x] - 
   1824*HPL[{1, 1, 1, 2, 1, 2}, -x] - 1824*HPL[{1, 1, 1, 2, 2, 1}, -x] - 
   3200*HPL[{1, 1, 1, 3, 1, 1}, -x] - 1824*HPL[{1, 1, 2, 1, 1, 2}, -x] - 
   1824*HPL[{1, 1, 2, 1, 2, 1}, -x] - 1824*HPL[{1, 1, 2, 2, 1, 1}, -x] - 
   3200*HPL[{1, 1, 3, 1, 1, 1}, -x] - 1824*HPL[{1, 2, 1, 1, 1, 2}, -x] - 
   1824*HPL[{1, 2, 1, 1, 2, 1}, -x] - 1824*HPL[{1, 2, 1, 2, 1, 1}, -x] - 
   1824*HPL[{1, 2, 2, 1, 1, 1}, -x] - 3200*HPL[{1, 3, 1, 1, 1, 1}, -x] - 
   1824*HPL[{2, 1, 1, 1, 1, 2}, -x] - 1824*HPL[{2, 1, 1, 1, 2, 1}, -x] - 
   1824*HPL[{2, 1, 1, 2, 1, 1}, -x] - 1824*HPL[{2, 1, 2, 1, 1, 1}, -x] - 
   1824*HPL[{2, 2, 1, 1, 1, 1}, -x] - 3200*HPL[{3, 1, 1, 1, 1, 1}, -x] + 
   26880*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x] + (262*Pi^6*HPL[{1}, -x]*Log[x])/
    189 + (7*Pi^4*HPL[{3}, -x]*Log[x])/15 + (2*Pi^2*HPL[{5}, -x]*Log[x])/3 - 
   120*HPL[{7}, -x]*Log[x] + (272*Pi^4*HPL[{1, 2}, -x]*Log[x])/45 + 
   (16*Pi^2*HPL[{1, 4}, -x]*Log[x])/3 + (272*Pi^4*HPL[{2, 1}, -x]*Log[x])/
    45 + (10*Pi^2*HPL[{2, 3}, -x]*Log[x])/3 - 24*HPL[{2, 5}, -x]*Log[x] + 
   (10*Pi^2*HPL[{3, 2}, -x]*Log[x])/3 - 24*HPL[{3, 4}, -x]*Log[x] + 
   (16*Pi^2*HPL[{4, 1}, -x]*Log[x])/3 - 24*HPL[{4, 3}, -x]*Log[x] - 
   24*HPL[{5, 2}, -x]*Log[x] + (146*Pi^4*HPL[{1, 1, 1}, -x]*Log[x])/5 + 
   4*Pi^2*HPL[{1, 1, 3}, -x]*Log[x] + 40*HPL[{1, 1, 5}, -x]*Log[x] + 
   (116*Pi^2*HPL[{1, 2, 2}, -x]*Log[x])/3 + 48*HPL[{1, 2, 4}, -x]*Log[x] + 
   4*Pi^2*HPL[{1, 3, 1}, -x]*Log[x] + 48*HPL[{1, 3, 3}, -x]*Log[x] + 
   48*HPL[{1, 4, 2}, -x]*Log[x] + 40*HPL[{1, 5, 1}, -x]*Log[x] + 
   (116*Pi^2*HPL[{2, 1, 2}, -x]*Log[x])/3 + 48*HPL[{2, 1, 4}, -x]*Log[x] + 
   (116*Pi^2*HPL[{2, 2, 1}, -x]*Log[x])/3 + 32*HPL[{2, 2, 3}, -x]*Log[x] + 
   32*HPL[{2, 3, 2}, -x]*Log[x] + 48*HPL[{2, 4, 1}, -x]*Log[x] + 
   4*Pi^2*HPL[{3, 1, 1}, -x]*Log[x] + 48*HPL[{3, 1, 3}, -x]*Log[x] + 
   32*HPL[{3, 2, 2}, -x]*Log[x] + 48*HPL[{3, 3, 1}, -x]*Log[x] + 
   48*HPL[{4, 1, 2}, -x]*Log[x] + 48*HPL[{4, 2, 1}, -x]*Log[x] + 
   40*HPL[{5, 1, 1}, -x]*Log[x] + 148*Pi^2*HPL[{1, 1, 1, 2}, -x]*Log[x] + 
   112*HPL[{1, 1, 1, 4}, -x]*Log[x] + 148*Pi^2*HPL[{1, 1, 2, 1}, -x]*Log[x] + 
   72*HPL[{1, 1, 2, 3}, -x]*Log[x] + 72*HPL[{1, 1, 3, 2}, -x]*Log[x] + 
   112*HPL[{1, 1, 4, 1}, -x]*Log[x] + 148*Pi^2*HPL[{1, 2, 1, 1}, -x]*Log[x] + 
   72*HPL[{1, 2, 1, 3}, -x]*Log[x] + 224*HPL[{1, 2, 2, 2}, -x]*Log[x] + 
   72*HPL[{1, 2, 3, 1}, -x]*Log[x] + 72*HPL[{1, 3, 1, 2}, -x]*Log[x] + 
   72*HPL[{1, 3, 2, 1}, -x]*Log[x] + 112*HPL[{1, 4, 1, 1}, -x]*Log[x] + 
   148*Pi^2*HPL[{2, 1, 1, 1}, -x]*Log[x] + 72*HPL[{2, 1, 1, 3}, -x]*Log[x] + 
   224*HPL[{2, 1, 2, 2}, -x]*Log[x] + 72*HPL[{2, 1, 3, 1}, -x]*Log[x] + 
   224*HPL[{2, 2, 1, 2}, -x]*Log[x] + 224*HPL[{2, 2, 2, 1}, -x]*Log[x] + 
   72*HPL[{2, 3, 1, 1}, -x]*Log[x] + 72*HPL[{3, 1, 1, 2}, -x]*Log[x] + 
   72*HPL[{3, 1, 2, 1}, -x]*Log[x] + 72*HPL[{3, 2, 1, 1}, -x]*Log[x] + 
   112*HPL[{4, 1, 1, 1}, -x]*Log[x] + 
   (2080*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   64*HPL[{1, 1, 1, 1, 3}, -x]*Log[x] + 752*HPL[{1, 1, 1, 2, 2}, -x]*Log[x] + 
   64*HPL[{1, 1, 1, 3, 1}, -x]*Log[x] + 752*HPL[{1, 1, 2, 1, 2}, -x]*Log[x] + 
   752*HPL[{1, 1, 2, 2, 1}, -x]*Log[x] + 64*HPL[{1, 1, 3, 1, 1}, -x]*Log[x] + 
   752*HPL[{1, 2, 1, 1, 2}, -x]*Log[x] + 752*HPL[{1, 2, 1, 2, 1}, -x]*
    Log[x] + 752*HPL[{1, 2, 2, 1, 1}, -x]*Log[x] + 
   64*HPL[{1, 3, 1, 1, 1}, -x]*Log[x] + 752*HPL[{2, 1, 1, 1, 2}, -x]*Log[x] + 
   752*HPL[{2, 1, 1, 2, 1}, -x]*Log[x] + 752*HPL[{2, 1, 2, 1, 1}, -x]*
    Log[x] + 752*HPL[{2, 2, 1, 1, 1}, -x]*Log[x] + 
   64*HPL[{3, 1, 1, 1, 1}, -x]*Log[x] + 2880*HPL[{1, 1, 1, 1, 1, 2}, -x]*
    Log[x] + 2880*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   2880*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x] + 2880*HPL[{1, 1, 2, 1, 1, 1}, -x]*
    Log[x] + 2880*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   2880*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   13440*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + (101*Pi^6*Log[x]^2)/672 + 
   (301*Pi^4*HPL[{2}, -x]*Log[x]^2)/360 + 4*HPL[{6}, -x]*Log[x]^2 + 
   (353*Pi^4*HPL[{1, 1}, -x]*Log[x]^2)/90 + (2*Pi^2*HPL[{1, 3}, -x]*Log[x]^2)/
    3 - 4*HPL[{1, 5}, -x]*Log[x]^2 + (59*Pi^2*HPL[{2, 2}, -x]*Log[x]^2)/12 + 
   (2*Pi^2*HPL[{3, 1}, -x]*Log[x]^2)/3 - 4*HPL[{5, 1}, -x]*Log[x]^2 + 
   (59*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]^2)/3 + 
   (59*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]^2)/3 + 4*HPL[{1, 2, 3}, -x]*Log[x]^2 + 
   4*HPL[{1, 3, 2}, -x]*Log[x]^2 + (59*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]^2)/3 + 
   4*HPL[{2, 1, 3}, -x]*Log[x]^2 + 27*HPL[{2, 2, 2}, -x]*Log[x]^2 + 
   4*HPL[{2, 3, 1}, -x]*Log[x]^2 + 4*HPL[{3, 1, 2}, -x]*Log[x]^2 + 
   4*HPL[{3, 2, 1}, -x]*Log[x]^2 + (256*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]^2)/
    3 + 16*HPL[{1, 1, 1, 3}, -x]*Log[x]^2 + 92*HPL[{1, 1, 2, 2}, -x]*
    Log[x]^2 + 16*HPL[{1, 1, 3, 1}, -x]*Log[x]^2 + 
   92*HPL[{1, 2, 1, 2}, -x]*Log[x]^2 + 92*HPL[{1, 2, 2, 1}, -x]*Log[x]^2 + 
   16*HPL[{1, 3, 1, 1}, -x]*Log[x]^2 + 92*HPL[{2, 1, 1, 2}, -x]*Log[x]^2 + 
   92*HPL[{2, 1, 2, 1}, -x]*Log[x]^2 + 92*HPL[{2, 2, 1, 1}, -x]*Log[x]^2 + 
   16*HPL[{3, 1, 1, 1}, -x]*Log[x]^2 + 344*HPL[{1, 1, 1, 1, 2}, -x]*
    Log[x]^2 + 344*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   344*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^2 + 344*HPL[{1, 2, 1, 1, 1}, -x]*
    Log[x]^2 + 344*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   1440*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   (11*Pi^4*HPL[{1}, -x]*Log[x]^3)/90 + (7*Pi^2*HPL[{1, 2}, -x]*Log[x]^3)/9 + 
   (7*Pi^2*HPL[{2, 1}, -x]*Log[x]^3)/9 + 
   (10*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^3)/3 + (8*HPL[{1, 2, 2}, -x]*Log[x]^3)/
    3 + (8*HPL[{2, 1, 2}, -x]*Log[x]^3)/3 + (8*HPL[{2, 2, 1}, -x]*Log[x]^3)/
    3 + 12*HPL[{1, 1, 1, 2}, -x]*Log[x]^3 + 12*HPL[{1, 1, 2, 1}, -x]*
    Log[x]^3 + 12*HPL[{1, 2, 1, 1}, -x]*Log[x]^3 + 
   12*HPL[{2, 1, 1, 1}, -x]*Log[x]^3 + 
   (160*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + (7*Pi^4*Log[x]^4)/8640 + 
   (Pi^2*HPL[{2}, -x]*Log[x]^4)/144 + (Pi^2*HPL[{1, 1}, -x]*Log[x]^4)/36 + 
   (HPL[{2, 2}, -x]*Log[x]^4)/24 + (HPL[{1, 1, 2}, -x]*Log[x]^4)/6 + 
   (HPL[{1, 2, 1}, -x]*Log[x]^4)/6 + (HPL[{2, 1, 1}, -x]*Log[x]^4)/6 + 
   (2*HPL[{1, 1, 1, 1}, -x]*Log[x]^4)/3 - (29*Pi^4*HPL[{1}, -x]*Zeta[3])/15 - 
   (8*Pi^2*HPL[{3}, -x]*Zeta[3])/3 - 56*HPL[{5}, -x]*Zeta[3] - 
   (74*Pi^2*HPL[{1, 2}, -x]*Zeta[3])/3 - 16*HPL[{1, 4}, -x]*Zeta[3] - 
   (74*Pi^2*HPL[{2, 1}, -x]*Zeta[3])/3 - 40*HPL[{2, 3}, -x]*Zeta[3] - 
   40*HPL[{3, 2}, -x]*Zeta[3] - 16*HPL[{4, 1}, -x]*Zeta[3] - 
   (296*Pi^2*HPL[{1, 1, 1}, -x]*Zeta[3])/3 - 48*HPL[{1, 1, 3}, -x]*Zeta[3] - 
   200*HPL[{1, 2, 2}, -x]*Zeta[3] - 48*HPL[{1, 3, 1}, -x]*Zeta[3] - 
   200*HPL[{2, 1, 2}, -x]*Zeta[3] - 200*HPL[{2, 2, 1}, -x]*Zeta[3] - 
   48*HPL[{3, 1, 1}, -x]*Zeta[3] - 688*HPL[{1, 1, 1, 2}, -x]*Zeta[3] - 
   688*HPL[{1, 1, 2, 1}, -x]*Zeta[3] - 688*HPL[{1, 2, 1, 1}, -x]*Zeta[3] - 
   688*HPL[{2, 1, 1, 1}, -x]*Zeta[3] - 2880*HPL[{1, 1, 1, 1, 1}, -x]*
    Zeta[3] + (29*Pi^4*Log[x]*Zeta[3])/30 - Pi^2*HPL[{2}, -x]*Log[x]*
    Zeta[3] + 32*HPL[{4}, -x]*Log[x]*Zeta[3] - 4*Pi^2*HPL[{1, 1}, -x]*Log[x]*
    Zeta[3] + 8*HPL[{1, 3}, -x]*Log[x]*Zeta[3] + 
   4*HPL[{2, 2}, -x]*Log[x]*Zeta[3] + 8*HPL[{3, 1}, -x]*Log[x]*Zeta[3] - 
   40*HPL[{1, 1, 2}, -x]*Log[x]*Zeta[3] - 40*HPL[{1, 2, 1}, -x]*Log[x]*
    Zeta[3] - 40*HPL[{2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   224*HPL[{1, 1, 1, 1}, -x]*Log[x]*Zeta[3] + 3*Pi^2*HPL[{1}, -x]*Log[x]^2*
    Zeta[3] - 4*HPL[{3}, -x]*Log[x]^2*Zeta[3] + 2*HPL[{1, 2}, -x]*Log[x]^2*
    Zeta[3] + 2*HPL[{2, 1}, -x]*Log[x]^2*Zeta[3] + 
   16*HPL[{1, 1, 1}, -x]*Log[x]^2*Zeta[3] + (19*Pi^2*Log[x]^3*Zeta[3])/18 + 
   (HPL[{2}, -x]*Log[x]^3*Zeta[3])/3 + (16*HPL[{1, 1}, -x]*Log[x]^3*Zeta[3])/
    3 + (2*HPL[{1}, -x]*Log[x]^4*Zeta[3])/3 - (2*Pi^2*Zeta[3]^2)/3 + 
   6*HPL[{2}, -x]*Zeta[3]^2 + 8*HPL[{1, 1}, -x]*Zeta[3]^2 + 
   16*HPL[{1}, -x]*Log[x]*Zeta[3]^2 - Log[x]^2*Zeta[3]^2 - 
   26*Pi^2*HPL[{1}, -x]*Zeta[5] - 32*HPL[{3}, -x]*Zeta[5] - 
   172*HPL[{1, 2}, -x]*Zeta[5] - 172*HPL[{2, 1}, -x]*Zeta[5] - 
   880*HPL[{1, 1, 1}, -x]*Zeta[5] + 13*Pi^2*Log[x]*Zeta[5] + 
   24*HPL[{2}, -x]*Log[x]*Zeta[5] + 16*HPL[{1}, -x]*Log[x]^2*Zeta[5] + 
   (31*Log[x]^3*Zeta[5])/3 - 64*Zeta[3]*Zeta[5] - 300*HPL[{1}, -x]*Zeta[7] + 
   150*Log[x]*Zeta[7]

F[1, 4] = (587*Pi^6*HPL[{1}, -x])/252 - 
   (146*Pi^4*HPL[{3}, -x])/45 - (26*Pi^2*HPL[{5}, -x])/3 + 288*HPL[{7}, -x] + 
   (607*Pi^4*HPL[{1, 2}, -x])/90 - (56*Pi^2*HPL[{1, 4}, -x])/3 + 
   140*HPL[{1, 6}, -x] + (607*Pi^4*HPL[{2, 1}, -x])/90 - 
   (128*Pi^2*HPL[{2, 3}, -x])/3 + 100*HPL[{2, 5}, -x] - 
   (128*Pi^2*HPL[{3, 2}, -x])/3 + 88*HPL[{3, 4}, -x] - 
   (56*Pi^2*HPL[{4, 1}, -x])/3 + 88*HPL[{4, 3}, -x] + 100*HPL[{5, 2}, -x] + 
   140*HPL[{6, 1}, -x] + (2618*Pi^4*HPL[{1, 1, 1}, -x])/45 - 
   (344*Pi^2*HPL[{1, 1, 3}, -x])/3 - 96*HPL[{1, 1, 5}, -x] - 
   (116*Pi^2*HPL[{1, 2, 2}, -x])/3 - 152*HPL[{1, 2, 4}, -x] - 
   (344*Pi^2*HPL[{1, 3, 1}, -x])/3 - 176*HPL[{1, 3, 3}, -x] - 
   152*HPL[{1, 4, 2}, -x] - 96*HPL[{1, 5, 1}, -x] - 
   (116*Pi^2*HPL[{2, 1, 2}, -x])/3 - 152*HPL[{2, 1, 4}, -x] - 
   (116*Pi^2*HPL[{2, 2, 1}, -x])/3 - 368*HPL[{2, 2, 3}, -x] - 
   368*HPL[{2, 3, 2}, -x] - 152*HPL[{2, 4, 1}, -x] - 
   (344*Pi^2*HPL[{3, 1, 1}, -x])/3 - 176*HPL[{3, 1, 3}, -x] - 
   368*HPL[{3, 2, 2}, -x] - 176*HPL[{3, 3, 1}, -x] - 152*HPL[{4, 1, 2}, -x] - 
   152*HPL[{4, 2, 1}, -x] - 96*HPL[{5, 1, 1}, -x] + 
   (344*Pi^2*HPL[{1, 1, 1, 2}, -x])/3 - 448*HPL[{1, 1, 1, 4}, -x] + 
   (344*Pi^2*HPL[{1, 1, 2, 1}, -x])/3 - 1136*HPL[{1, 1, 2, 3}, -x] - 
   1136*HPL[{1, 1, 3, 2}, -x] - 448*HPL[{1, 1, 4, 1}, -x] + 
   (344*Pi^2*HPL[{1, 2, 1, 1}, -x])/3 - 1136*HPL[{1, 2, 1, 3}, -x] - 
   1136*HPL[{1, 2, 2, 2}, -x] - 1136*HPL[{1, 2, 3, 1}, -x] - 
   1136*HPL[{1, 3, 1, 2}, -x] - 1136*HPL[{1, 3, 2, 1}, -x] - 
   448*HPL[{1, 4, 1, 1}, -x] + (344*Pi^2*HPL[{2, 1, 1, 1}, -x])/3 - 
   1136*HPL[{2, 1, 1, 3}, -x] - 1136*HPL[{2, 1, 2, 2}, -x] - 
   1136*HPL[{2, 1, 3, 1}, -x] - 1136*HPL[{2, 2, 1, 2}, -x] - 
   1136*HPL[{2, 2, 2, 1}, -x] - 1136*HPL[{2, 3, 1, 1}, -x] - 
   1136*HPL[{3, 1, 1, 2}, -x] - 1136*HPL[{3, 1, 2, 1}, -x] - 
   1136*HPL[{3, 2, 1, 1}, -x] - 448*HPL[{4, 1, 1, 1}, -x] + 
   1440*Pi^2*HPL[{1, 1, 1, 1, 1}, -x] - 3200*HPL[{1, 1, 1, 1, 3}, -x] - 
   1824*HPL[{1, 1, 1, 2, 2}, -x] - 3200*HPL[{1, 1, 1, 3, 1}, -x] - 
   1824*HPL[{1, 1, 2, 1, 2}, -x] - 1824*HPL[{1, 1, 2, 2, 1}, -x] - 
   3200*HPL[{1, 1, 3, 1, 1}, -x] - 1824*HPL[{1, 2, 1, 1, 2}, -x] - 
   1824*HPL[{1, 2, 1, 2, 1}, -x] - 1824*HPL[{1, 2, 2, 1, 1}, -x] - 
   3200*HPL[{1, 3, 1, 1, 1}, -x] - 1824*HPL[{2, 1, 1, 1, 2}, -x] - 
   1824*HPL[{2, 1, 1, 2, 1}, -x] - 1824*HPL[{2, 1, 2, 1, 1}, -x] - 
   1824*HPL[{2, 2, 1, 1, 1}, -x] - 3200*HPL[{3, 1, 1, 1, 1}, -x] + 
   26880*HPL[{1, 1, 1, 1, 1, 1, 1}, -x] + (262*Pi^6*Log[x])/189 + 
   (272*Pi^4*HPL[{2}, -x]*Log[x])/45 + (16*Pi^2*HPL[{4}, -x]*Log[x])/3 + 
   (146*Pi^4*HPL[{1, 1}, -x]*Log[x])/5 + 4*Pi^2*HPL[{1, 3}, -x]*Log[x] + 
   40*HPL[{1, 5}, -x]*Log[x] + (116*Pi^2*HPL[{2, 2}, -x]*Log[x])/3 + 
   48*HPL[{2, 4}, -x]*Log[x] + 4*Pi^2*HPL[{3, 1}, -x]*Log[x] + 
   48*HPL[{3, 3}, -x]*Log[x] + 48*HPL[{4, 2}, -x]*Log[x] + 
   40*HPL[{5, 1}, -x]*Log[x] + 148*Pi^2*HPL[{1, 1, 2}, -x]*Log[x] + 
   112*HPL[{1, 1, 4}, -x]*Log[x] + 148*Pi^2*HPL[{1, 2, 1}, -x]*Log[x] + 
   72*HPL[{1, 2, 3}, -x]*Log[x] + 72*HPL[{1, 3, 2}, -x]*Log[x] + 
   112*HPL[{1, 4, 1}, -x]*Log[x] + 148*Pi^2*HPL[{2, 1, 1}, -x]*Log[x] + 
   72*HPL[{2, 1, 3}, -x]*Log[x] + 224*HPL[{2, 2, 2}, -x]*Log[x] + 
   72*HPL[{2, 3, 1}, -x]*Log[x] + 72*HPL[{3, 1, 2}, -x]*Log[x] + 
   72*HPL[{3, 2, 1}, -x]*Log[x] + 112*HPL[{4, 1, 1}, -x]*Log[x] + 
   (2080*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x])/3 + 64*HPL[{1, 1, 1, 3}, -x]*
    Log[x] + 752*HPL[{1, 1, 2, 2}, -x]*Log[x] + 64*HPL[{1, 1, 3, 1}, -x]*
    Log[x] + 752*HPL[{1, 2, 1, 2}, -x]*Log[x] + 752*HPL[{1, 2, 2, 1}, -x]*
    Log[x] + 64*HPL[{1, 3, 1, 1}, -x]*Log[x] + 752*HPL[{2, 1, 1, 2}, -x]*
    Log[x] + 752*HPL[{2, 1, 2, 1}, -x]*Log[x] + 752*HPL[{2, 2, 1, 1}, -x]*
    Log[x] + 64*HPL[{3, 1, 1, 1}, -x]*Log[x] + 2880*HPL[{1, 1, 1, 1, 2}, -x]*
    Log[x] + 2880*HPL[{1, 1, 1, 2, 1}, -x]*Log[x] + 
   2880*HPL[{1, 1, 2, 1, 1}, -x]*Log[x] + 2880*HPL[{1, 2, 1, 1, 1}, -x]*
    Log[x] + 2880*HPL[{2, 1, 1, 1, 1}, -x]*Log[x] + 
   13440*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   (353*Pi^4*HPL[{1}, -x]*Log[x]^2)/90 + (2*Pi^2*HPL[{3}, -x]*Log[x]^2)/3 - 
   4*HPL[{5}, -x]*Log[x]^2 + (59*Pi^2*HPL[{1, 2}, -x]*Log[x]^2)/3 + 
   (59*Pi^2*HPL[{2, 1}, -x]*Log[x]^2)/3 + 4*HPL[{2, 3}, -x]*Log[x]^2 + 
   4*HPL[{3, 2}, -x]*Log[x]^2 + (256*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^2)/3 + 
   16*HPL[{1, 1, 3}, -x]*Log[x]^2 + 92*HPL[{1, 2, 2}, -x]*Log[x]^2 + 
   16*HPL[{1, 3, 1}, -x]*Log[x]^2 + 92*HPL[{2, 1, 2}, -x]*Log[x]^2 + 
   92*HPL[{2, 2, 1}, -x]*Log[x]^2 + 16*HPL[{3, 1, 1}, -x]*Log[x]^2 + 
   344*HPL[{1, 1, 1, 2}, -x]*Log[x]^2 + 344*HPL[{1, 1, 2, 1}, -x]*Log[x]^2 + 
   344*HPL[{1, 2, 1, 1}, -x]*Log[x]^2 + 344*HPL[{2, 1, 1, 1}, -x]*Log[x]^2 + 
   1440*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^2 + (11*Pi^4*Log[x]^3)/90 + 
   (7*Pi^2*HPL[{2}, -x]*Log[x]^3)/9 + (10*Pi^2*HPL[{1, 1}, -x]*Log[x]^3)/3 + 
   (8*HPL[{2, 2}, -x]*Log[x]^3)/3 + 12*HPL[{1, 1, 2}, -x]*Log[x]^3 + 
   12*HPL[{1, 2, 1}, -x]*Log[x]^3 + 12*HPL[{2, 1, 1}, -x]*Log[x]^3 + 
   (160*HPL[{1, 1, 1, 1}, -x]*Log[x]^3)/3 + (Pi^2*HPL[{1}, -x]*Log[x]^4)/36 + 
   (HPL[{1, 2}, -x]*Log[x]^4)/6 + (HPL[{2, 1}, -x]*Log[x]^4)/6 + 
   (2*HPL[{1, 1, 1}, -x]*Log[x]^4)/3 - (29*Pi^4*Zeta[3])/15 - 
   (74*Pi^2*HPL[{2}, -x]*Zeta[3])/3 - 16*HPL[{4}, -x]*Zeta[3] - 
   (296*Pi^2*HPL[{1, 1}, -x]*Zeta[3])/3 - 48*HPL[{1, 3}, -x]*Zeta[3] - 
   200*HPL[{2, 2}, -x]*Zeta[3] - 48*HPL[{3, 1}, -x]*Zeta[3] - 
   688*HPL[{1, 1, 2}, -x]*Zeta[3] - 688*HPL[{1, 2, 1}, -x]*Zeta[3] - 
   688*HPL[{2, 1, 1}, -x]*Zeta[3] - 2880*HPL[{1, 1, 1, 1}, -x]*Zeta[3] - 
   4*Pi^2*HPL[{1}, -x]*Log[x]*Zeta[3] + 8*HPL[{3}, -x]*Log[x]*Zeta[3] - 
   40*HPL[{1, 2}, -x]*Log[x]*Zeta[3] - 40*HPL[{2, 1}, -x]*Log[x]*Zeta[3] - 
   224*HPL[{1, 1, 1}, -x]*Log[x]*Zeta[3] + 3*Pi^2*Log[x]^2*Zeta[3] + 
   2*HPL[{2}, -x]*Log[x]^2*Zeta[3] + 16*HPL[{1, 1}, -x]*Log[x]^2*Zeta[3] + 
   (16*HPL[{1}, -x]*Log[x]^3*Zeta[3])/3 + (2*Log[x]^4*Zeta[3])/3 + 
   8*HPL[{1}, -x]*Zeta[3]^2 + 16*Log[x]*Zeta[3]^2 - 26*Pi^2*Zeta[5] - 
   172*HPL[{2}, -x]*Zeta[5] - 880*HPL[{1, 1}, -x]*Zeta[5] + 
   16*Log[x]^2*Zeta[5] - 300*Zeta[7] 

F[2, 4] = (101*Pi^6)/168 + (503*Pi^4*HPL[{2}, -x])/180 - 
   (32*Pi^2*HPL[{4}, -x])/3 - 42*HPL[{6}, -x] + (979*Pi^4*HPL[{1, 1}, -x])/
    45 - (152*Pi^2*HPL[{1, 3}, -x])/3 - 88*HPL[{1, 5}, -x] - 
   18*Pi^2*HPL[{2, 2}, -x] - 124*HPL[{2, 4}, -x] - 
   (152*Pi^2*HPL[{3, 1}, -x])/3 - 136*HPL[{3, 3}, -x] - 124*HPL[{4, 2}, -x] - 
   88*HPL[{5, 1}, -x] + (152*Pi^2*HPL[{1, 1, 2}, -x])/3 - 
   224*HPL[{1, 1, 4}, -x] + (152*Pi^2*HPL[{1, 2, 1}, -x])/3 - 
   528*HPL[{1, 2, 3}, -x] - 528*HPL[{1, 3, 2}, -x] - 224*HPL[{1, 4, 1}, -x] + 
   (152*Pi^2*HPL[{2, 1, 1}, -x])/3 - 528*HPL[{2, 1, 3}, -x] - 
   528*HPL[{2, 2, 2}, -x] - 528*HPL[{2, 3, 1}, -x] - 528*HPL[{3, 1, 2}, -x] - 
   528*HPL[{3, 2, 1}, -x] - 224*HPL[{4, 1, 1}, -x] + 
   592*Pi^2*HPL[{1, 1, 1, 1}, -x] - 1440*HPL[{1, 1, 1, 3}, -x] - 
   832*HPL[{1, 1, 2, 2}, -x] - 1440*HPL[{1, 1, 3, 1}, -x] - 
   832*HPL[{1, 2, 1, 2}, -x] - 832*HPL[{1, 2, 2, 1}, -x] - 
   1440*HPL[{1, 3, 1, 1}, -x] - 832*HPL[{2, 1, 1, 2}, -x] - 
   832*HPL[{2, 1, 2, 1}, -x] - 832*HPL[{2, 2, 1, 1}, -x] - 
   1440*HPL[{3, 1, 1, 1}, -x] + 11520*HPL[{1, 1, 1, 1, 1, 1}, -x] + 
   (92*Pi^4*HPL[{1}, -x]*Log[x])/9 + (4*Pi^2*HPL[{3}, -x]*Log[x])/3 + 
   32*HPL[{5}, -x]*Log[x] + (184*Pi^2*HPL[{1, 2}, -x]*Log[x])/3 + 
   48*HPL[{1, 4}, -x]*Log[x] + (184*Pi^2*HPL[{2, 1}, -x]*Log[x])/3 + 
   32*HPL[{2, 3}, -x]*Log[x] + 32*HPL[{3, 2}, -x]*Log[x] + 
   48*HPL[{4, 1}, -x]*Log[x] + 280*Pi^2*HPL[{1, 1, 1}, -x]*Log[x] + 
   16*HPL[{1, 1, 3}, -x]*Log[x] + 320*HPL[{1, 2, 2}, -x]*Log[x] + 
   16*HPL[{1, 3, 1}, -x]*Log[x] + 320*HPL[{2, 1, 2}, -x]*Log[x] + 
   320*HPL[{2, 2, 1}, -x]*Log[x] + 16*HPL[{3, 1, 1}, -x]*Log[x] + 
   1248*HPL[{1, 1, 1, 2}, -x]*Log[x] + 1248*HPL[{1, 1, 2, 1}, -x]*Log[x] + 
   1248*HPL[{1, 2, 1, 1}, -x]*Log[x] + 1248*HPL[{2, 1, 1, 1}, -x]*Log[x] + 
   5760*HPL[{1, 1, 1, 1, 1}, -x]*Log[x] + (301*Pi^4*Log[x]^2)/180 + 
   (49*Pi^2*HPL[{2}, -x]*Log[x]^2)/6 + (106*Pi^2*HPL[{1, 1}, -x]*Log[x]^2)/
    3 + 8*HPL[{1, 3}, -x]*Log[x]^2 + 42*HPL[{2, 2}, -x]*Log[x]^2 + 
   8*HPL[{3, 1}, -x]*Log[x]^2 + 152*HPL[{1, 1, 2}, -x]*Log[x]^2 + 
   152*HPL[{1, 2, 1}, -x]*Log[x]^2 + 152*HPL[{2, 1, 1}, -x]*Log[x]^2 + 
   624*HPL[{1, 1, 1, 1}, -x]*Log[x]^2 + (14*Pi^2*HPL[{1}, -x]*Log[x]^3)/9 + 
   (16*HPL[{1, 2}, -x]*Log[x]^3)/3 + (16*HPL[{2, 1}, -x]*Log[x]^3)/3 + 
   24*HPL[{1, 1, 1}, -x]*Log[x]^3 + (Pi^2*Log[x]^4)/72 + 
   (HPL[{2}, -x]*Log[x]^4)/12 + (HPL[{1, 1}, -x]*Log[x]^4)/3 - 
   (124*Pi^2*HPL[{1}, -x]*Zeta[3])/3 - 16*HPL[{3}, -x]*Zeta[3] - 
   304*HPL[{1, 2}, -x]*Zeta[3] - 304*HPL[{2, 1}, -x]*Zeta[3] - 
   1248*HPL[{1, 1, 1}, -x]*Zeta[3] - 6*Pi^2*Log[x]*Zeta[3] - 
   24*HPL[{2}, -x]*Log[x]*Zeta[3] - 112*HPL[{1, 1}, -x]*Log[x]*Zeta[3] + 
   4*HPL[{1}, -x]*Log[x]^2*Zeta[3] + (2*Log[x]^3*Zeta[3])/3 - 4*Zeta[3]^2 - 
   376*HPL[{1}, -x]*Zeta[5] - 32*Log[x]*Zeta[5] 

F[3, 4] = (319*Pi^4*HPL[{1}, -x])/135 - (112*Pi^2*HPL[{3}, -x])/9 - 
   56*HPL[{5}, -x] + (112*Pi^2*HPL[{1, 2}, -x])/9 - (224*HPL[{1, 4}, -x])/3 + 
   (112*Pi^2*HPL[{2, 1}, -x])/9 - (448*HPL[{2, 3}, -x])/3 - 
   (448*HPL[{3, 2}, -x])/3 - (224*HPL[{4, 1}, -x])/3 + 
   112*Pi^2*HPL[{1, 1, 1}, -x] - (1120*HPL[{1, 1, 3}, -x])/3 - 
   224*HPL[{1, 2, 2}, -x] - (1120*HPL[{1, 3, 1}, -x])/3 - 
   224*HPL[{2, 1, 2}, -x] - 224*HPL[{2, 2, 1}, -x] - 
   (1120*HPL[{3, 1, 1}, -x])/3 + 2560*HPL[{1, 1, 1, 1, 1}, -x] + 
   (22*Pi^4*Log[x])/45 + 12*Pi^2*HPL[{2}, -x]*Log[x] + 
   (32*HPL[{4}, -x]*Log[x])/3 + (440*Pi^2*HPL[{1, 1}, -x]*Log[x])/9 - 
   (16*HPL[{1, 3}, -x]*Log[x])/3 + (208*HPL[{2, 2}, -x]*Log[x])/3 - 
   (16*HPL[{3, 1}, -x]*Log[x])/3 + 288*HPL[{1, 1, 2}, -x]*Log[x] + 
   288*HPL[{1, 2, 1}, -x]*Log[x] + 288*HPL[{2, 1, 1}, -x]*Log[x] + 
   1280*HPL[{1, 1, 1, 1}, -x]*Log[x] + (62*Pi^2*HPL[{1}, -x]*Log[x]^2)/9 + 
   (8*HPL[{3}, -x]*Log[x]^2)/3 + (112*HPL[{1, 2}, -x]*Log[x]^2)/3 + 
   (112*HPL[{2, 1}, -x]*Log[x]^2)/3 + 144*HPL[{1, 1, 1}, -x]*Log[x]^2 + 
   (4*Pi^2*Log[x]^3)/9 + (4*HPL[{2}, -x]*Log[x]^3)/3 + 
   (56*HPL[{1, 1}, -x]*Log[x]^3)/9 + (HPL[{1}, -x]*Log[x]^4)/9 - 
   (76*Pi^2*Zeta[3])/9 - (224*HPL[{2}, -x]*Zeta[3])/3 - 
   288*HPL[{1, 1}, -x]*Zeta[3] - (112*HPL[{1}, -x]*Log[x]*Zeta[3])/3 - 
   (4*Log[x]^2*Zeta[3])/3 - (248*Zeta[5])/3 

F[4, 4] = (7*Pi^4)/540 + (16*Pi^2*HPL[{2}, -x])/9 - (32*HPL[{4}, -x])/3 + 
   (16*Pi^2*HPL[{1, 1}, -x])/3 - (160*HPL[{1, 3}, -x])/3 - 
   32*HPL[{2, 2}, -x] - (160*HPL[{3, 1}, -x])/3 + 256*HPL[{1, 1, 1, 1}, -x] + 
   (8*Pi^2*HPL[{1}, -x]*Log[x])/9 - (16*HPL[{3}, -x]*Log[x])/3 + 
   32*HPL[{1, 2}, -x]*Log[x] + 32*HPL[{2, 1}, -x]*Log[x] + 
   128*HPL[{1, 1, 1}, -x]*Log[x] + (Pi^2*Log[x]^2)/18 + 
   (16*HPL[{2}, -x]*Log[x]^2)/3 + 16*HPL[{1, 1}, -x]*Log[x]^2 + 
   (8*HPL[{1}, -x]*Log[x]^3)/9 + Log[x]^4/36 - 32*HPL[{1}, -x]*Zeta[3] - 
   (16*Log[x]*Zeta[3])/3

F[0, 5] = (-6953*Pi^10)/97200 - 
   (88891*Pi^8*HPL[{2}, -x])/226800 + (559*Pi^6*HPL[{4}, -x])/420 + 
   (767*Pi^4*HPL[{6}, -x])/90 - (56*Pi^2*HPL[{8}, -x])/3 - 
   10816*HPL[{10}, -x] - (650051*Pi^8*HPL[{1, 1}, -x])/226800 + 
   (853*Pi^6*HPL[{1, 3}, -x])/252 + (341*Pi^4*HPL[{1, 5}, -x])/30 + 
   20*Pi^2*HPL[{1, 7}, -x] - 4044*HPL[{1, 9}, -x] - 
   (47*Pi^6*HPL[{2, 2}, -x])/252 + (151*Pi^4*HPL[{2, 4}, -x])/10 + 
   (58*Pi^2*HPL[{2, 6}, -x])/3 - 5308*HPL[{2, 8}, -x] + 
   (853*Pi^6*HPL[{3, 1}, -x])/252 + (293*Pi^4*HPL[{3, 3}, -x])/18 + 
   (74*Pi^2*HPL[{3, 5}, -x])/3 - 5500*HPL[{3, 7}, -x] + 
   (151*Pi^4*HPL[{4, 2}, -x])/10 + 26*Pi^2*HPL[{4, 4}, -x] - 
   5612*HPL[{4, 6}, -x] + (341*Pi^4*HPL[{5, 1}, -x])/30 + 
   (74*Pi^2*HPL[{5, 3}, -x])/3 - 5648*HPL[{5, 5}, -x] + 
   (58*Pi^2*HPL[{6, 2}, -x])/3 - 5612*HPL[{6, 4}, -x] + 
   20*Pi^2*HPL[{7, 1}, -x] - 5500*HPL[{7, 3}, -x] - 5308*HPL[{8, 2}, -x] - 
   4044*HPL[{9, 1}, -x] - (39601*Pi^6*HPL[{1, 1, 2}, -x])/3780 + 
   (364*Pi^4*HPL[{1, 1, 4}, -x])/15 + 70*Pi^2*HPL[{1, 1, 6}, -x] - 
   2652*HPL[{1, 1, 8}, -x] - (39601*Pi^6*HPL[{1, 2, 1}, -x])/3780 + 
   (2243*Pi^4*HPL[{1, 2, 3}, -x])/45 + (368*Pi^2*HPL[{1, 2, 5}, -x])/3 - 
   2548*HPL[{1, 2, 7}, -x] + (2243*Pi^4*HPL[{1, 3, 2}, -x])/45 + 
   148*Pi^2*HPL[{1, 3, 4}, -x] - 2592*HPL[{1, 3, 6}, -x] + 
   (364*Pi^4*HPL[{1, 4, 1}, -x])/15 + 148*Pi^2*HPL[{1, 4, 3}, -x] - 
   2612*HPL[{1, 4, 5}, -x] + (368*Pi^2*HPL[{1, 5, 2}, -x])/3 - 
   2612*HPL[{1, 5, 4}, -x] + 70*Pi^2*HPL[{1, 6, 1}, -x] - 
   2592*HPL[{1, 6, 3}, -x] - 2548*HPL[{1, 7, 2}, -x] - 
   2652*HPL[{1, 8, 1}, -x] - (39601*Pi^6*HPL[{2, 1, 1}, -x])/3780 + 
   (2243*Pi^4*HPL[{2, 1, 3}, -x])/45 + (368*Pi^2*HPL[{2, 1, 5}, -x])/3 - 
   2548*HPL[{2, 1, 7}, -x] + (2999*Pi^4*HPL[{2, 2, 2}, -x])/90 + 
   (578*Pi^2*HPL[{2, 2, 4}, -x])/3 - 2788*HPL[{2, 2, 6}, -x] + 
   (2243*Pi^4*HPL[{2, 3, 1}, -x])/45 + (650*Pi^2*HPL[{2, 3, 3}, -x])/3 - 
   2804*HPL[{2, 3, 5}, -x] + (578*Pi^2*HPL[{2, 4, 2}, -x])/3 - 
   2812*HPL[{2, 4, 4}, -x] + (368*Pi^2*HPL[{2, 5, 1}, -x])/3 - 
   2804*HPL[{2, 5, 3}, -x] - 2788*HPL[{2, 6, 2}, -x] - 
   2548*HPL[{2, 7, 1}, -x] + (2243*Pi^4*HPL[{3, 1, 2}, -x])/45 + 
   148*Pi^2*HPL[{3, 1, 4}, -x] - 2592*HPL[{3, 1, 6}, -x] + 
   (2243*Pi^4*HPL[{3, 2, 1}, -x])/45 + (650*Pi^2*HPL[{3, 2, 3}, -x])/3 - 
   2804*HPL[{3, 2, 5}, -x] + (650*Pi^2*HPL[{3, 3, 2}, -x])/3 - 
   2800*HPL[{3, 3, 4}, -x] + 148*Pi^2*HPL[{3, 4, 1}, -x] - 
   2800*HPL[{3, 4, 3}, -x] - 2804*HPL[{3, 5, 2}, -x] - 
   2592*HPL[{3, 6, 1}, -x] + (364*Pi^4*HPL[{4, 1, 1}, -x])/15 + 
   148*Pi^2*HPL[{4, 1, 3}, -x] - 2612*HPL[{4, 1, 5}, -x] + 
   (578*Pi^2*HPL[{4, 2, 2}, -x])/3 - 2812*HPL[{4, 2, 4}, -x] + 
   148*Pi^2*HPL[{4, 3, 1}, -x] - 2800*HPL[{4, 3, 3}, -x] - 
   2812*HPL[{4, 4, 2}, -x] - 2612*HPL[{4, 5, 1}, -x] + 
   (368*Pi^2*HPL[{5, 1, 2}, -x])/3 - 2612*HPL[{5, 1, 4}, -x] + 
   (368*Pi^2*HPL[{5, 2, 1}, -x])/3 - 2804*HPL[{5, 2, 3}, -x] - 
   2804*HPL[{5, 3, 2}, -x] - 2612*HPL[{5, 4, 1}, -x] + 
   70*Pi^2*HPL[{6, 1, 1}, -x] - 2592*HPL[{6, 1, 3}, -x] - 
   2788*HPL[{6, 2, 2}, -x] - 2592*HPL[{6, 3, 1}, -x] - 
   2548*HPL[{7, 1, 2}, -x] - 2548*HPL[{7, 2, 1}, -x] - 
   2652*HPL[{8, 1, 1}, -x] - (3338*Pi^6*HPL[{1, 1, 1, 1}, -x])/45 + 
   (1892*Pi^4*HPL[{1, 1, 1, 3}, -x])/15 + 296*Pi^2*HPL[{1, 1, 1, 5}, -x] - 
   912*HPL[{1, 1, 1, 7}, -x] + (929*Pi^4*HPL[{1, 1, 2, 2}, -x])/90 + 
   428*Pi^2*HPL[{1, 1, 2, 4}, -x] - 892*HPL[{1, 1, 2, 6}, -x] + 
   (1892*Pi^4*HPL[{1, 1, 3, 1}, -x])/15 + (1424*Pi^2*HPL[{1, 1, 3, 3}, -x])/
    3 - 816*HPL[{1, 1, 3, 5}, -x] + 428*Pi^2*HPL[{1, 1, 4, 2}, -x] - 
   796*HPL[{1, 1, 4, 4}, -x] + 296*Pi^2*HPL[{1, 1, 5, 1}, -x] - 
   816*HPL[{1, 1, 5, 3}, -x] - 892*HPL[{1, 1, 6, 2}, -x] - 
   912*HPL[{1, 1, 7, 1}, -x] + (929*Pi^4*HPL[{1, 2, 1, 2}, -x])/90 + 
   428*Pi^2*HPL[{1, 2, 1, 4}, -x] - 892*HPL[{1, 2, 1, 6}, -x] + 
   (929*Pi^4*HPL[{1, 2, 2, 1}, -x])/90 + 766*Pi^2*HPL[{1, 2, 2, 3}, -x] - 
   428*HPL[{1, 2, 2, 5}, -x] + 766*Pi^2*HPL[{1, 2, 3, 2}, -x] - 
   200*HPL[{1, 2, 3, 4}, -x] + 428*Pi^2*HPL[{1, 2, 4, 1}, -x] - 
   200*HPL[{1, 2, 4, 3}, -x] - 428*HPL[{1, 2, 5, 2}, -x] - 
   892*HPL[{1, 2, 6, 1}, -x] + (1892*Pi^4*HPL[{1, 3, 1, 1}, -x])/15 + 
   (1424*Pi^2*HPL[{1, 3, 1, 3}, -x])/3 - 816*HPL[{1, 3, 1, 5}, -x] + 
   766*Pi^2*HPL[{1, 3, 2, 2}, -x] - 200*HPL[{1, 3, 2, 4}, -x] + 
   (1424*Pi^2*HPL[{1, 3, 3, 1}, -x])/3 - 200*HPL[{1, 3, 4, 2}, -x] - 
   816*HPL[{1, 3, 5, 1}, -x] + 428*Pi^2*HPL[{1, 4, 1, 2}, -x] - 
   796*HPL[{1, 4, 1, 4}, -x] + 428*Pi^2*HPL[{1, 4, 2, 1}, -x] - 
   200*HPL[{1, 4, 2, 3}, -x] - 200*HPL[{1, 4, 3, 2}, -x] - 
   796*HPL[{1, 4, 4, 1}, -x] + 296*Pi^2*HPL[{1, 5, 1, 1}, -x] - 
   816*HPL[{1, 5, 1, 3}, -x] - 428*HPL[{1, 5, 2, 2}, -x] - 
   816*HPL[{1, 5, 3, 1}, -x] - 892*HPL[{1, 6, 1, 2}, -x] - 
   892*HPL[{1, 6, 2, 1}, -x] - 912*HPL[{1, 7, 1, 1}, -x] + 
   (929*Pi^4*HPL[{2, 1, 1, 2}, -x])/90 + 428*Pi^2*HPL[{2, 1, 1, 4}, -x] - 
   892*HPL[{2, 1, 1, 6}, -x] + (929*Pi^4*HPL[{2, 1, 2, 1}, -x])/90 + 
   766*Pi^2*HPL[{2, 1, 2, 3}, -x] - 428*HPL[{2, 1, 2, 5}, -x] + 
   766*Pi^2*HPL[{2, 1, 3, 2}, -x] - 200*HPL[{2, 1, 3, 4}, -x] + 
   428*Pi^2*HPL[{2, 1, 4, 1}, -x] - 200*HPL[{2, 1, 4, 3}, -x] - 
   428*HPL[{2, 1, 5, 2}, -x] - 892*HPL[{2, 1, 6, 1}, -x] + 
   (929*Pi^4*HPL[{2, 2, 1, 1}, -x])/90 + 766*Pi^2*HPL[{2, 2, 1, 3}, -x] - 
   428*HPL[{2, 2, 1, 5}, -x] + (2596*Pi^2*HPL[{2, 2, 2, 2}, -x])/3 + 
   380*HPL[{2, 2, 2, 4}, -x] + 766*Pi^2*HPL[{2, 2, 3, 1}, -x] + 
   668*HPL[{2, 2, 3, 3}, -x] + 380*HPL[{2, 2, 4, 2}, -x] - 
   428*HPL[{2, 2, 5, 1}, -x] + 766*Pi^2*HPL[{2, 3, 1, 2}, -x] - 
   200*HPL[{2, 3, 1, 4}, -x] + 766*Pi^2*HPL[{2, 3, 2, 1}, -x] + 
   668*HPL[{2, 3, 2, 3}, -x] + 668*HPL[{2, 3, 3, 2}, -x] - 
   200*HPL[{2, 3, 4, 1}, -x] + 428*Pi^2*HPL[{2, 4, 1, 1}, -x] - 
   200*HPL[{2, 4, 1, 3}, -x] + 380*HPL[{2, 4, 2, 2}, -x] - 
   200*HPL[{2, 4, 3, 1}, -x] - 428*HPL[{2, 5, 1, 2}, -x] - 
   428*HPL[{2, 5, 2, 1}, -x] - 892*HPL[{2, 6, 1, 1}, -x] + 
   (1892*Pi^4*HPL[{3, 1, 1, 1}, -x])/15 + (1424*Pi^2*HPL[{3, 1, 1, 3}, -x])/
    3 - 816*HPL[{3, 1, 1, 5}, -x] + 766*Pi^2*HPL[{3, 1, 2, 2}, -x] - 
   200*HPL[{3, 1, 2, 4}, -x] + (1424*Pi^2*HPL[{3, 1, 3, 1}, -x])/3 - 
   200*HPL[{3, 1, 4, 2}, -x] - 816*HPL[{3, 1, 5, 1}, -x] + 
   766*Pi^2*HPL[{3, 2, 1, 2}, -x] - 200*HPL[{3, 2, 1, 4}, -x] + 
   766*Pi^2*HPL[{3, 2, 2, 1}, -x] + 668*HPL[{3, 2, 2, 3}, -x] + 
   668*HPL[{3, 2, 3, 2}, -x] - 200*HPL[{3, 2, 4, 1}, -x] + 
   (1424*Pi^2*HPL[{3, 3, 1, 1}, -x])/3 + 668*HPL[{3, 3, 2, 2}, -x] - 
   200*HPL[{3, 4, 1, 2}, -x] - 200*HPL[{3, 4, 2, 1}, -x] - 
   816*HPL[{3, 5, 1, 1}, -x] + 428*Pi^2*HPL[{4, 1, 1, 2}, -x] - 
   796*HPL[{4, 1, 1, 4}, -x] + 428*Pi^2*HPL[{4, 1, 2, 1}, -x] - 
   200*HPL[{4, 1, 2, 3}, -x] - 200*HPL[{4, 1, 3, 2}, -x] - 
   796*HPL[{4, 1, 4, 1}, -x] + 428*Pi^2*HPL[{4, 2, 1, 1}, -x] - 
   200*HPL[{4, 2, 1, 3}, -x] + 380*HPL[{4, 2, 2, 2}, -x] - 
   200*HPL[{4, 2, 3, 1}, -x] - 200*HPL[{4, 3, 1, 2}, -x] - 
   200*HPL[{4, 3, 2, 1}, -x] - 796*HPL[{4, 4, 1, 1}, -x] + 
   296*Pi^2*HPL[{5, 1, 1, 1}, -x] - 816*HPL[{5, 1, 1, 3}, -x] - 
   428*HPL[{5, 1, 2, 2}, -x] - 816*HPL[{5, 1, 3, 1}, -x] - 
   428*HPL[{5, 2, 1, 2}, -x] - 428*HPL[{5, 2, 2, 1}, -x] - 
   816*HPL[{5, 3, 1, 1}, -x] - 892*HPL[{6, 1, 1, 2}, -x] - 
   892*HPL[{6, 1, 2, 1}, -x] - 892*HPL[{6, 2, 1, 1}, -x] - 
   912*HPL[{7, 1, 1, 1}, -x] - (788*Pi^4*HPL[{1, 1, 1, 1, 2}, -x])/3 + 
   832*Pi^2*HPL[{1, 1, 1, 1, 4}, -x] + 864*HPL[{1, 1, 1, 1, 6}, -x] - 
   (788*Pi^4*HPL[{1, 1, 1, 2, 1}, -x])/3 + 
   (5480*Pi^2*HPL[{1, 1, 1, 2, 3}, -x])/3 + 2336*HPL[{1, 1, 1, 2, 5}, -x] + 
   (5480*Pi^2*HPL[{1, 1, 1, 3, 2}, -x])/3 + 3008*HPL[{1, 1, 1, 3, 4}, -x] + 
   832*Pi^2*HPL[{1, 1, 1, 4, 1}, -x] + 3008*HPL[{1, 1, 1, 4, 3}, -x] + 
   2336*HPL[{1, 1, 1, 5, 2}, -x] + 864*HPL[{1, 1, 1, 6, 1}, -x] - 
   (788*Pi^4*HPL[{1, 1, 2, 1, 1}, -x])/3 + 
   (5480*Pi^2*HPL[{1, 1, 2, 1, 3}, -x])/3 + 2336*HPL[{1, 1, 2, 1, 5}, -x] + 
   1540*Pi^2*HPL[{1, 1, 2, 2, 2}, -x] + 4352*HPL[{1, 1, 2, 2, 4}, -x] + 
   (5480*Pi^2*HPL[{1, 1, 2, 3, 1}, -x])/3 + 5024*HPL[{1, 1, 2, 3, 3}, -x] + 
   4352*HPL[{1, 1, 2, 4, 2}, -x] + 2336*HPL[{1, 1, 2, 5, 1}, -x] + 
   (5480*Pi^2*HPL[{1, 1, 3, 1, 2}, -x])/3 + 3008*HPL[{1, 1, 3, 1, 4}, -x] + 
   (5480*Pi^2*HPL[{1, 1, 3, 2, 1}, -x])/3 + 5024*HPL[{1, 1, 3, 2, 3}, -x] + 
   5024*HPL[{1, 1, 3, 3, 2}, -x] + 3008*HPL[{1, 1, 3, 4, 1}, -x] + 
   832*Pi^2*HPL[{1, 1, 4, 1, 1}, -x] + 3008*HPL[{1, 1, 4, 1, 3}, -x] + 
   4352*HPL[{1, 1, 4, 2, 2}, -x] + 3008*HPL[{1, 1, 4, 3, 1}, -x] + 
   2336*HPL[{1, 1, 5, 1, 2}, -x] + 2336*HPL[{1, 1, 5, 2, 1}, -x] + 
   864*HPL[{1, 1, 6, 1, 1}, -x] - (788*Pi^4*HPL[{1, 2, 1, 1, 1}, -x])/3 + 
   (5480*Pi^2*HPL[{1, 2, 1, 1, 3}, -x])/3 + 2336*HPL[{1, 2, 1, 1, 5}, -x] + 
   1540*Pi^2*HPL[{1, 2, 1, 2, 2}, -x] + 4352*HPL[{1, 2, 1, 2, 4}, -x] + 
   (5480*Pi^2*HPL[{1, 2, 1, 3, 1}, -x])/3 + 5024*HPL[{1, 2, 1, 3, 3}, -x] + 
   4352*HPL[{1, 2, 1, 4, 2}, -x] + 2336*HPL[{1, 2, 1, 5, 1}, -x] + 
   1540*Pi^2*HPL[{1, 2, 2, 1, 2}, -x] + 4352*HPL[{1, 2, 2, 1, 4}, -x] + 
   1540*Pi^2*HPL[{1, 2, 2, 2, 1}, -x] + 8088*HPL[{1, 2, 2, 2, 3}, -x] + 
   8088*HPL[{1, 2, 2, 3, 2}, -x] + 4352*HPL[{1, 2, 2, 4, 1}, -x] + 
   (5480*Pi^2*HPL[{1, 2, 3, 1, 1}, -x])/3 + 5024*HPL[{1, 2, 3, 1, 3}, -x] + 
   8088*HPL[{1, 2, 3, 2, 2}, -x] + 5024*HPL[{1, 2, 3, 3, 1}, -x] + 
   4352*HPL[{1, 2, 4, 1, 2}, -x] + 4352*HPL[{1, 2, 4, 2, 1}, -x] + 
   2336*HPL[{1, 2, 5, 1, 1}, -x] + (5480*Pi^2*HPL[{1, 3, 1, 1, 2}, -x])/3 + 
   3008*HPL[{1, 3, 1, 1, 4}, -x] + (5480*Pi^2*HPL[{1, 3, 1, 2, 1}, -x])/3 + 
   5024*HPL[{1, 3, 1, 2, 3}, -x] + 5024*HPL[{1, 3, 1, 3, 2}, -x] + 
   3008*HPL[{1, 3, 1, 4, 1}, -x] + (5480*Pi^2*HPL[{1, 3, 2, 1, 1}, -x])/3 + 
   5024*HPL[{1, 3, 2, 1, 3}, -x] + 8088*HPL[{1, 3, 2, 2, 2}, -x] + 
   5024*HPL[{1, 3, 2, 3, 1}, -x] + 5024*HPL[{1, 3, 3, 1, 2}, -x] + 
   5024*HPL[{1, 3, 3, 2, 1}, -x] + 3008*HPL[{1, 3, 4, 1, 1}, -x] + 
   832*Pi^2*HPL[{1, 4, 1, 1, 1}, -x] + 3008*HPL[{1, 4, 1, 1, 3}, -x] + 
   4352*HPL[{1, 4, 1, 2, 2}, -x] + 3008*HPL[{1, 4, 1, 3, 1}, -x] + 
   4352*HPL[{1, 4, 2, 1, 2}, -x] + 4352*HPL[{1, 4, 2, 2, 1}, -x] + 
   3008*HPL[{1, 4, 3, 1, 1}, -x] + 2336*HPL[{1, 5, 1, 1, 2}, -x] + 
   2336*HPL[{1, 5, 1, 2, 1}, -x] + 2336*HPL[{1, 5, 2, 1, 1}, -x] + 
   864*HPL[{1, 6, 1, 1, 1}, -x] - (788*Pi^4*HPL[{2, 1, 1, 1, 1}, -x])/3 + 
   (5480*Pi^2*HPL[{2, 1, 1, 1, 3}, -x])/3 + 2336*HPL[{2, 1, 1, 1, 5}, -x] + 
   1540*Pi^2*HPL[{2, 1, 1, 2, 2}, -x] + 4352*HPL[{2, 1, 1, 2, 4}, -x] + 
   (5480*Pi^2*HPL[{2, 1, 1, 3, 1}, -x])/3 + 5024*HPL[{2, 1, 1, 3, 3}, -x] + 
   4352*HPL[{2, 1, 1, 4, 2}, -x] + 2336*HPL[{2, 1, 1, 5, 1}, -x] + 
   1540*Pi^2*HPL[{2, 1, 2, 1, 2}, -x] + 4352*HPL[{2, 1, 2, 1, 4}, -x] + 
   1540*Pi^2*HPL[{2, 1, 2, 2, 1}, -x] + 8088*HPL[{2, 1, 2, 2, 3}, -x] + 
   8088*HPL[{2, 1, 2, 3, 2}, -x] + 4352*HPL[{2, 1, 2, 4, 1}, -x] + 
   (5480*Pi^2*HPL[{2, 1, 3, 1, 1}, -x])/3 + 5024*HPL[{2, 1, 3, 1, 3}, -x] + 
   8088*HPL[{2, 1, 3, 2, 2}, -x] + 5024*HPL[{2, 1, 3, 3, 1}, -x] + 
   4352*HPL[{2, 1, 4, 1, 2}, -x] + 4352*HPL[{2, 1, 4, 2, 1}, -x] + 
   2336*HPL[{2, 1, 5, 1, 1}, -x] + 1540*Pi^2*HPL[{2, 2, 1, 1, 2}, -x] + 
   4352*HPL[{2, 2, 1, 1, 4}, -x] + 1540*Pi^2*HPL[{2, 2, 1, 2, 1}, -x] + 
   8088*HPL[{2, 2, 1, 2, 3}, -x] + 8088*HPL[{2, 2, 1, 3, 2}, -x] + 
   4352*HPL[{2, 2, 1, 4, 1}, -x] + 1540*Pi^2*HPL[{2, 2, 2, 1, 1}, -x] + 
   8088*HPL[{2, 2, 2, 1, 3}, -x] + 11152*HPL[{2, 2, 2, 2, 2}, -x] + 
   8088*HPL[{2, 2, 2, 3, 1}, -x] + 8088*HPL[{2, 2, 3, 1, 2}, -x] + 
   8088*HPL[{2, 2, 3, 2, 1}, -x] + 4352*HPL[{2, 2, 4, 1, 1}, -x] + 
   (5480*Pi^2*HPL[{2, 3, 1, 1, 1}, -x])/3 + 5024*HPL[{2, 3, 1, 1, 3}, -x] + 
   8088*HPL[{2, 3, 1, 2, 2}, -x] + 5024*HPL[{2, 3, 1, 3, 1}, -x] + 
   8088*HPL[{2, 3, 2, 1, 2}, -x] + 8088*HPL[{2, 3, 2, 2, 1}, -x] + 
   5024*HPL[{2, 3, 3, 1, 1}, -x] + 4352*HPL[{2, 4, 1, 1, 2}, -x] + 
   4352*HPL[{2, 4, 1, 2, 1}, -x] + 4352*HPL[{2, 4, 2, 1, 1}, -x] + 
   2336*HPL[{2, 5, 1, 1, 1}, -x] + (5480*Pi^2*HPL[{3, 1, 1, 1, 2}, -x])/3 + 
   3008*HPL[{3, 1, 1, 1, 4}, -x] + (5480*Pi^2*HPL[{3, 1, 1, 2, 1}, -x])/3 + 
   5024*HPL[{3, 1, 1, 2, 3}, -x] + 5024*HPL[{3, 1, 1, 3, 2}, -x] + 
   3008*HPL[{3, 1, 1, 4, 1}, -x] + (5480*Pi^2*HPL[{3, 1, 2, 1, 1}, -x])/3 + 
   5024*HPL[{3, 1, 2, 1, 3}, -x] + 8088*HPL[{3, 1, 2, 2, 2}, -x] + 
   5024*HPL[{3, 1, 2, 3, 1}, -x] + 5024*HPL[{3, 1, 3, 1, 2}, -x] + 
   5024*HPL[{3, 1, 3, 2, 1}, -x] + 3008*HPL[{3, 1, 4, 1, 1}, -x] + 
   (5480*Pi^2*HPL[{3, 2, 1, 1, 1}, -x])/3 + 5024*HPL[{3, 2, 1, 1, 3}, -x] + 
   8088*HPL[{3, 2, 1, 2, 2}, -x] + 5024*HPL[{3, 2, 1, 3, 1}, -x] + 
   8088*HPL[{3, 2, 2, 1, 2}, -x] + 8088*HPL[{3, 2, 2, 2, 1}, -x] + 
   5024*HPL[{3, 2, 3, 1, 1}, -x] + 5024*HPL[{3, 3, 1, 1, 2}, -x] + 
   5024*HPL[{3, 3, 1, 2, 1}, -x] + 5024*HPL[{3, 3, 2, 1, 1}, -x] + 
   3008*HPL[{3, 4, 1, 1, 1}, -x] + 832*Pi^2*HPL[{4, 1, 1, 1, 1}, -x] + 
   3008*HPL[{4, 1, 1, 1, 3}, -x] + 4352*HPL[{4, 1, 1, 2, 2}, -x] + 
   3008*HPL[{4, 1, 1, 3, 1}, -x] + 4352*HPL[{4, 1, 2, 1, 2}, -x] + 
   4352*HPL[{4, 1, 2, 2, 1}, -x] + 3008*HPL[{4, 1, 3, 1, 1}, -x] + 
   4352*HPL[{4, 2, 1, 1, 2}, -x] + 4352*HPL[{4, 2, 1, 2, 1}, -x] + 
   4352*HPL[{4, 2, 2, 1, 1}, -x] + 3008*HPL[{4, 3, 1, 1, 1}, -x] + 
   2336*HPL[{5, 1, 1, 1, 2}, -x] + 2336*HPL[{5, 1, 1, 2, 1}, -x] + 
   2336*HPL[{5, 1, 2, 1, 1}, -x] + 2336*HPL[{5, 2, 1, 1, 1}, -x] + 
   864*HPL[{6, 1, 1, 1, 1}, -x] - (6184*Pi^4*HPL[{1, 1, 1, 1, 1, 1}, -x])/3 + 
   4800*Pi^2*HPL[{1, 1, 1, 1, 1, 3}, -x] + 7296*HPL[{1, 1, 1, 1, 1, 5}, -x] + 
   1664*Pi^2*HPL[{1, 1, 1, 1, 2, 2}, -x] + 
   11136*HPL[{1, 1, 1, 1, 2, 4}, -x] + 
   4800*Pi^2*HPL[{1, 1, 1, 1, 3, 1}, -x] + 
   12480*HPL[{1, 1, 1, 1, 3, 3}, -x] + 11136*HPL[{1, 1, 1, 1, 4, 2}, -x] + 
   7296*HPL[{1, 1, 1, 1, 5, 1}, -x] + 1664*Pi^2*HPL[{1, 1, 1, 2, 1, 2}, -x] + 
   11136*HPL[{1, 1, 1, 2, 1, 4}, -x] + 
   1664*Pi^2*HPL[{1, 1, 1, 2, 2, 1}, -x] + 
   20704*HPL[{1, 1, 1, 2, 2, 3}, -x] + 20704*HPL[{1, 1, 1, 2, 3, 2}, -x] + 
   11136*HPL[{1, 1, 1, 2, 4, 1}, -x] + 
   4800*Pi^2*HPL[{1, 1, 1, 3, 1, 1}, -x] + 
   12480*HPL[{1, 1, 1, 3, 1, 3}, -x] + 20704*HPL[{1, 1, 1, 3, 2, 2}, -x] + 
   12480*HPL[{1, 1, 1, 3, 3, 1}, -x] + 11136*HPL[{1, 1, 1, 4, 1, 2}, -x] + 
   11136*HPL[{1, 1, 1, 4, 2, 1}, -x] + 7296*HPL[{1, 1, 1, 5, 1, 1}, -x] + 
   1664*Pi^2*HPL[{1, 1, 2, 1, 1, 2}, -x] + 
   11136*HPL[{1, 1, 2, 1, 1, 4}, -x] + 
   1664*Pi^2*HPL[{1, 1, 2, 1, 2, 1}, -x] + 
   20704*HPL[{1, 1, 2, 1, 2, 3}, -x] + 20704*HPL[{1, 1, 2, 1, 3, 2}, -x] + 
   11136*HPL[{1, 1, 2, 1, 4, 1}, -x] + 
   1664*Pi^2*HPL[{1, 1, 2, 2, 1, 1}, -x] + 
   20704*HPL[{1, 1, 2, 2, 1, 3}, -x] + 25488*HPL[{1, 1, 2, 2, 2, 2}, -x] + 
   20704*HPL[{1, 1, 2, 2, 3, 1}, -x] + 20704*HPL[{1, 1, 2, 3, 1, 2}, -x] + 
   20704*HPL[{1, 1, 2, 3, 2, 1}, -x] + 11136*HPL[{1, 1, 2, 4, 1, 1}, -x] + 
   4800*Pi^2*HPL[{1, 1, 3, 1, 1, 1}, -x] + 
   12480*HPL[{1, 1, 3, 1, 1, 3}, -x] + 20704*HPL[{1, 1, 3, 1, 2, 2}, -x] + 
   12480*HPL[{1, 1, 3, 1, 3, 1}, -x] + 20704*HPL[{1, 1, 3, 2, 1, 2}, -x] + 
   20704*HPL[{1, 1, 3, 2, 2, 1}, -x] + 12480*HPL[{1, 1, 3, 3, 1, 1}, -x] + 
   11136*HPL[{1, 1, 4, 1, 1, 2}, -x] + 11136*HPL[{1, 1, 4, 1, 2, 1}, -x] + 
   11136*HPL[{1, 1, 4, 2, 1, 1}, -x] + 7296*HPL[{1, 1, 5, 1, 1, 1}, -x] + 
   1664*Pi^2*HPL[{1, 2, 1, 1, 1, 2}, -x] + 
   11136*HPL[{1, 2, 1, 1, 1, 4}, -x] + 
   1664*Pi^2*HPL[{1, 2, 1, 1, 2, 1}, -x] + 
   20704*HPL[{1, 2, 1, 1, 2, 3}, -x] + 20704*HPL[{1, 2, 1, 1, 3, 2}, -x] + 
   11136*HPL[{1, 2, 1, 1, 4, 1}, -x] + 
   1664*Pi^2*HPL[{1, 2, 1, 2, 1, 1}, -x] + 
   20704*HPL[{1, 2, 1, 2, 1, 3}, -x] + 25488*HPL[{1, 2, 1, 2, 2, 2}, -x] + 
   20704*HPL[{1, 2, 1, 2, 3, 1}, -x] + 20704*HPL[{1, 2, 1, 3, 1, 2}, -x] + 
   20704*HPL[{1, 2, 1, 3, 2, 1}, -x] + 11136*HPL[{1, 2, 1, 4, 1, 1}, -x] + 
   1664*Pi^2*HPL[{1, 2, 2, 1, 1, 1}, -x] + 
   20704*HPL[{1, 2, 2, 1, 1, 3}, -x] + 25488*HPL[{1, 2, 2, 1, 2, 2}, -x] + 
   20704*HPL[{1, 2, 2, 1, 3, 1}, -x] + 25488*HPL[{1, 2, 2, 2, 1, 2}, -x] + 
   25488*HPL[{1, 2, 2, 2, 2, 1}, -x] + 20704*HPL[{1, 2, 2, 3, 1, 1}, -x] + 
   20704*HPL[{1, 2, 3, 1, 1, 2}, -x] + 20704*HPL[{1, 2, 3, 1, 2, 1}, -x] + 
   20704*HPL[{1, 2, 3, 2, 1, 1}, -x] + 11136*HPL[{1, 2, 4, 1, 1, 1}, -x] + 
   4800*Pi^2*HPL[{1, 3, 1, 1, 1, 1}, -x] + 
   12480*HPL[{1, 3, 1, 1, 1, 3}, -x] + 20704*HPL[{1, 3, 1, 1, 2, 2}, -x] + 
   12480*HPL[{1, 3, 1, 1, 3, 1}, -x] + 20704*HPL[{1, 3, 1, 2, 1, 2}, -x] + 
   20704*HPL[{1, 3, 1, 2, 2, 1}, -x] + 12480*HPL[{1, 3, 1, 3, 1, 1}, -x] + 
   20704*HPL[{1, 3, 2, 1, 1, 2}, -x] + 20704*HPL[{1, 3, 2, 1, 2, 1}, -x] + 
   20704*HPL[{1, 3, 2, 2, 1, 1}, -x] + 12480*HPL[{1, 3, 3, 1, 1, 1}, -x] + 
   11136*HPL[{1, 4, 1, 1, 1, 2}, -x] + 11136*HPL[{1, 4, 1, 1, 2, 1}, -x] + 
   11136*HPL[{1, 4, 1, 2, 1, 1}, -x] + 11136*HPL[{1, 4, 2, 1, 1, 1}, -x] + 
   7296*HPL[{1, 5, 1, 1, 1, 1}, -x] + 1664*Pi^2*HPL[{2, 1, 1, 1, 1, 2}, -x] + 
   11136*HPL[{2, 1, 1, 1, 1, 4}, -x] + 
   1664*Pi^2*HPL[{2, 1, 1, 1, 2, 1}, -x] + 
   20704*HPL[{2, 1, 1, 1, 2, 3}, -x] + 20704*HPL[{2, 1, 1, 1, 3, 2}, -x] + 
   11136*HPL[{2, 1, 1, 1, 4, 1}, -x] + 
   1664*Pi^2*HPL[{2, 1, 1, 2, 1, 1}, -x] + 
   20704*HPL[{2, 1, 1, 2, 1, 3}, -x] + 25488*HPL[{2, 1, 1, 2, 2, 2}, -x] + 
   20704*HPL[{2, 1, 1, 2, 3, 1}, -x] + 20704*HPL[{2, 1, 1, 3, 1, 2}, -x] + 
   20704*HPL[{2, 1, 1, 3, 2, 1}, -x] + 11136*HPL[{2, 1, 1, 4, 1, 1}, -x] + 
   1664*Pi^2*HPL[{2, 1, 2, 1, 1, 1}, -x] + 
   20704*HPL[{2, 1, 2, 1, 1, 3}, -x] + 25488*HPL[{2, 1, 2, 1, 2, 2}, -x] + 
   20704*HPL[{2, 1, 2, 1, 3, 1}, -x] + 25488*HPL[{2, 1, 2, 2, 1, 2}, -x] + 
   25488*HPL[{2, 1, 2, 2, 2, 1}, -x] + 20704*HPL[{2, 1, 2, 3, 1, 1}, -x] + 
   20704*HPL[{2, 1, 3, 1, 1, 2}, -x] + 20704*HPL[{2, 1, 3, 1, 2, 1}, -x] + 
   20704*HPL[{2, 1, 3, 2, 1, 1}, -x] + 11136*HPL[{2, 1, 4, 1, 1, 1}, -x] + 
   1664*Pi^2*HPL[{2, 2, 1, 1, 1, 1}, -x] + 
   20704*HPL[{2, 2, 1, 1, 1, 3}, -x] + 25488*HPL[{2, 2, 1, 1, 2, 2}, -x] + 
   20704*HPL[{2, 2, 1, 1, 3, 1}, -x] + 25488*HPL[{2, 2, 1, 2, 1, 2}, -x] + 
   25488*HPL[{2, 2, 1, 2, 2, 1}, -x] + 20704*HPL[{2, 2, 1, 3, 1, 1}, -x] + 
   25488*HPL[{2, 2, 2, 1, 1, 2}, -x] + 25488*HPL[{2, 2, 2, 1, 2, 1}, -x] + 
   25488*HPL[{2, 2, 2, 2, 1, 1}, -x] + 20704*HPL[{2, 2, 3, 1, 1, 1}, -x] + 
   20704*HPL[{2, 3, 1, 1, 1, 2}, -x] + 20704*HPL[{2, 3, 1, 1, 2, 1}, -x] + 
   20704*HPL[{2, 3, 1, 2, 1, 1}, -x] + 20704*HPL[{2, 3, 2, 1, 1, 1}, -x] + 
   11136*HPL[{2, 4, 1, 1, 1, 1}, -x] + 
   4800*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, -x] + 
   12480*HPL[{3, 1, 1, 1, 1, 3}, -x] + 20704*HPL[{3, 1, 1, 1, 2, 2}, -x] + 
   12480*HPL[{3, 1, 1, 1, 3, 1}, -x] + 20704*HPL[{3, 1, 1, 2, 1, 2}, -x] + 
   20704*HPL[{3, 1, 1, 2, 2, 1}, -x] + 12480*HPL[{3, 1, 1, 3, 1, 1}, -x] + 
   20704*HPL[{3, 1, 2, 1, 1, 2}, -x] + 20704*HPL[{3, 1, 2, 1, 2, 1}, -x] + 
   20704*HPL[{3, 1, 2, 2, 1, 1}, -x] + 12480*HPL[{3, 1, 3, 1, 1, 1}, -x] + 
   20704*HPL[{3, 2, 1, 1, 1, 2}, -x] + 20704*HPL[{3, 2, 1, 1, 2, 1}, -x] + 
   20704*HPL[{3, 2, 1, 2, 1, 1}, -x] + 20704*HPL[{3, 2, 2, 1, 1, 1}, -x] + 
   12480*HPL[{3, 3, 1, 1, 1, 1}, -x] + 11136*HPL[{4, 1, 1, 1, 1, 2}, -x] + 
   11136*HPL[{4, 1, 1, 1, 2, 1}, -x] + 11136*HPL[{4, 1, 1, 2, 1, 1}, -x] + 
   11136*HPL[{4, 1, 2, 1, 1, 1}, -x] + 11136*HPL[{4, 2, 1, 1, 1, 1}, -x] + 
   7296*HPL[{5, 1, 1, 1, 1, 1}, -x] - 4640*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2}, 
     -x] + 23040*HPL[{1, 1, 1, 1, 1, 1, 4}, -x] - 
   4640*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1}, -x] + 
   50880*HPL[{1, 1, 1, 1, 1, 2, 3}, -x] + 
   50880*HPL[{1, 1, 1, 1, 1, 3, 2}, -x] + 
   23040*HPL[{1, 1, 1, 1, 1, 4, 1}, -x] - 
   4640*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1}, -x] + 
   50880*HPL[{1, 1, 1, 1, 2, 1, 3}, -x] + 
   50880*HPL[{1, 1, 1, 1, 2, 2, 2}, -x] + 
   50880*HPL[{1, 1, 1, 1, 2, 3, 1}, -x] + 
   50880*HPL[{1, 1, 1, 1, 3, 1, 2}, -x] + 
   50880*HPL[{1, 1, 1, 1, 3, 2, 1}, -x] + 
   23040*HPL[{1, 1, 1, 1, 4, 1, 1}, -x] - 
   4640*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1}, -x] + 
   50880*HPL[{1, 1, 1, 2, 1, 1, 3}, -x] + 
   50880*HPL[{1, 1, 1, 2, 1, 2, 2}, -x] + 
   50880*HPL[{1, 1, 1, 2, 1, 3, 1}, -x] + 
   50880*HPL[{1, 1, 1, 2, 2, 1, 2}, -x] + 
   50880*HPL[{1, 1, 1, 2, 2, 2, 1}, -x] + 
   50880*HPL[{1, 1, 1, 2, 3, 1, 1}, -x] + 
   50880*HPL[{1, 1, 1, 3, 1, 1, 2}, -x] + 
   50880*HPL[{1, 1, 1, 3, 1, 2, 1}, -x] + 
   50880*HPL[{1, 1, 1, 3, 2, 1, 1}, -x] + 
   23040*HPL[{1, 1, 1, 4, 1, 1, 1}, -x] - 
   4640*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1}, -x] + 
   50880*HPL[{1, 1, 2, 1, 1, 1, 3}, -x] + 
   50880*HPL[{1, 1, 2, 1, 1, 2, 2}, -x] + 
   50880*HPL[{1, 1, 2, 1, 1, 3, 1}, -x] + 
   50880*HPL[{1, 1, 2, 1, 2, 1, 2}, -x] + 
   50880*HPL[{1, 1, 2, 1, 2, 2, 1}, -x] + 
   50880*HPL[{1, 1, 2, 1, 3, 1, 1}, -x] + 
   50880*HPL[{1, 1, 2, 2, 1, 1, 2}, -x] + 
   50880*HPL[{1, 1, 2, 2, 1, 2, 1}, -x] + 
   50880*HPL[{1, 1, 2, 2, 2, 1, 1}, -x] + 
   50880*HPL[{1, 1, 2, 3, 1, 1, 1}, -x] + 
   50880*HPL[{1, 1, 3, 1, 1, 1, 2}, -x] + 
   50880*HPL[{1, 1, 3, 1, 1, 2, 1}, -x] + 
   50880*HPL[{1, 1, 3, 1, 2, 1, 1}, -x] + 
   50880*HPL[{1, 1, 3, 2, 1, 1, 1}, -x] + 
   23040*HPL[{1, 1, 4, 1, 1, 1, 1}, -x] - 
   4640*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1}, -x] + 
   50880*HPL[{1, 2, 1, 1, 1, 1, 3}, -x] + 
   50880*HPL[{1, 2, 1, 1, 1, 2, 2}, -x] + 
   50880*HPL[{1, 2, 1, 1, 1, 3, 1}, -x] + 
   50880*HPL[{1, 2, 1, 1, 2, 1, 2}, -x] + 
   50880*HPL[{1, 2, 1, 1, 2, 2, 1}, -x] + 
   50880*HPL[{1, 2, 1, 1, 3, 1, 1}, -x] + 
   50880*HPL[{1, 2, 1, 2, 1, 1, 2}, -x] + 
   50880*HPL[{1, 2, 1, 2, 1, 2, 1}, -x] + 
   50880*HPL[{1, 2, 1, 2, 2, 1, 1}, -x] + 
   50880*HPL[{1, 2, 1, 3, 1, 1, 1}, -x] + 
   50880*HPL[{1, 2, 2, 1, 1, 1, 2}, -x] + 
   50880*HPL[{1, 2, 2, 1, 1, 2, 1}, -x] + 
   50880*HPL[{1, 2, 2, 1, 2, 1, 1}, -x] + 
   50880*HPL[{1, 2, 2, 2, 1, 1, 1}, -x] + 
   50880*HPL[{1, 2, 3, 1, 1, 1, 1}, -x] + 
   50880*HPL[{1, 3, 1, 1, 1, 1, 2}, -x] + 
   50880*HPL[{1, 3, 1, 1, 1, 2, 1}, -x] + 
   50880*HPL[{1, 3, 1, 1, 2, 1, 1}, -x] + 
   50880*HPL[{1, 3, 1, 2, 1, 1, 1}, -x] + 
   50880*HPL[{1, 3, 2, 1, 1, 1, 1}, -x] + 
   23040*HPL[{1, 4, 1, 1, 1, 1, 1}, -x] - 
   4640*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, -x] + 
   50880*HPL[{2, 1, 1, 1, 1, 1, 3}, -x] + 
   50880*HPL[{2, 1, 1, 1, 1, 2, 2}, -x] + 
   50880*HPL[{2, 1, 1, 1, 1, 3, 1}, -x] + 
   50880*HPL[{2, 1, 1, 1, 2, 1, 2}, -x] + 
   50880*HPL[{2, 1, 1, 1, 2, 2, 1}, -x] + 
   50880*HPL[{2, 1, 1, 1, 3, 1, 1}, -x] + 
   50880*HPL[{2, 1, 1, 2, 1, 1, 2}, -x] + 
   50880*HPL[{2, 1, 1, 2, 1, 2, 1}, -x] + 
   50880*HPL[{2, 1, 1, 2, 2, 1, 1}, -x] + 
   50880*HPL[{2, 1, 1, 3, 1, 1, 1}, -x] + 
   50880*HPL[{2, 1, 2, 1, 1, 1, 2}, -x] + 
   50880*HPL[{2, 1, 2, 1, 1, 2, 1}, -x] + 
   50880*HPL[{2, 1, 2, 1, 2, 1, 1}, -x] + 
   50880*HPL[{2, 1, 2, 2, 1, 1, 1}, -x] + 
   50880*HPL[{2, 1, 3, 1, 1, 1, 1}, -x] + 
   50880*HPL[{2, 2, 1, 1, 1, 1, 2}, -x] + 
   50880*HPL[{2, 2, 1, 1, 1, 2, 1}, -x] + 
   50880*HPL[{2, 2, 1, 1, 2, 1, 1}, -x] + 
   50880*HPL[{2, 2, 1, 2, 1, 1, 1}, -x] + 
   50880*HPL[{2, 2, 2, 1, 1, 1, 1}, -x] + 
   50880*HPL[{2, 3, 1, 1, 1, 1, 1}, -x] + 
   50880*HPL[{3, 1, 1, 1, 1, 1, 2}, -x] + 
   50880*HPL[{3, 1, 1, 1, 1, 2, 1}, -x] + 
   50880*HPL[{3, 1, 1, 1, 2, 1, 1}, -x] + 
   50880*HPL[{3, 1, 1, 2, 1, 1, 1}, -x] + 
   50880*HPL[{3, 1, 2, 1, 1, 1, 1}, -x] + 
   50880*HPL[{3, 2, 1, 1, 1, 1, 1}, -x] + 
   23040*HPL[{4, 1, 1, 1, 1, 1, 1}, -x] - 
   53760*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   134400*HPL[{1, 1, 1, 1, 1, 1, 1, 3}, -x] + 
   78720*HPL[{1, 1, 1, 1, 1, 1, 2, 2}, -x] + 
   134400*HPL[{1, 1, 1, 1, 1, 1, 3, 1}, -x] + 
   78720*HPL[{1, 1, 1, 1, 1, 2, 1, 2}, -x] + 
   78720*HPL[{1, 1, 1, 1, 1, 2, 2, 1}, -x] + 
   134400*HPL[{1, 1, 1, 1, 1, 3, 1, 1}, -x] + 
   78720*HPL[{1, 1, 1, 1, 2, 1, 1, 2}, -x] + 
   78720*HPL[{1, 1, 1, 1, 2, 1, 2, 1}, -x] + 
   78720*HPL[{1, 1, 1, 1, 2, 2, 1, 1}, -x] + 
   134400*HPL[{1, 1, 1, 1, 3, 1, 1, 1}, -x] + 
   78720*HPL[{1, 1, 1, 2, 1, 1, 1, 2}, -x] + 
   78720*HPL[{1, 1, 1, 2, 1, 1, 2, 1}, -x] + 
   78720*HPL[{1, 1, 1, 2, 1, 2, 1, 1}, -x] + 
   78720*HPL[{1, 1, 1, 2, 2, 1, 1, 1}, -x] + 
   134400*HPL[{1, 1, 1, 3, 1, 1, 1, 1}, -x] + 
   78720*HPL[{1, 1, 2, 1, 1, 1, 1, 2}, -x] + 
   78720*HPL[{1, 1, 2, 1, 1, 1, 2, 1}, -x] + 
   78720*HPL[{1, 1, 2, 1, 1, 2, 1, 1}, -x] + 
   78720*HPL[{1, 1, 2, 1, 2, 1, 1, 1}, -x] + 
   78720*HPL[{1, 1, 2, 2, 1, 1, 1, 1}, -x] + 
   134400*HPL[{1, 1, 3, 1, 1, 1, 1, 1}, -x] + 
   78720*HPL[{1, 2, 1, 1, 1, 1, 1, 2}, -x] + 
   78720*HPL[{1, 2, 1, 1, 1, 1, 2, 1}, -x] + 
   78720*HPL[{1, 2, 1, 1, 1, 2, 1, 1}, -x] + 
   78720*HPL[{1, 2, 1, 1, 2, 1, 1, 1}, -x] + 
   78720*HPL[{1, 2, 1, 2, 1, 1, 1, 1}, -x] + 
   78720*HPL[{1, 2, 2, 1, 1, 1, 1, 1}, -x] + 
   134400*HPL[{1, 3, 1, 1, 1, 1, 1, 1}, -x] + 
   78720*HPL[{2, 1, 1, 1, 1, 1, 1, 2}, -x] + 
   78720*HPL[{2, 1, 1, 1, 1, 1, 2, 1}, -x] + 
   78720*HPL[{2, 1, 1, 1, 1, 2, 1, 1}, -x] + 
   78720*HPL[{2, 1, 1, 1, 2, 1, 1, 1}, -x] + 
   78720*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, -x] + 
   78720*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, -x] + 
   78720*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, -x] + 
   134400*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   967680*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   (252221*Pi^8*HPL[{1}, -x]*Log[x])/151200 - (4643*Pi^6*HPL[{3}, -x]*Log[x])/
    7560 - (109*Pi^4*HPL[{5}, -x]*Log[x])/36 + (58*Pi^2*HPL[{7}, -x]*Log[x])/
    3 + 1946*HPL[{9}, -x]*Log[x] - (57847*Pi^6*HPL[{1, 2}, -x]*Log[x])/7560 - 
   (11*Pi^4*HPL[{1, 4}, -x]*Log[x])/2 - (79*Pi^2*HPL[{1, 6}, -x]*Log[x])/3 + 
   298*HPL[{1, 8}, -x]*Log[x] - (57847*Pi^6*HPL[{2, 1}, -x]*Log[x])/7560 - 
   (164*Pi^4*HPL[{2, 3}, -x]*Log[x])/45 - (50*Pi^2*HPL[{2, 5}, -x]*Log[x])/
    3 + 646*HPL[{2, 7}, -x]*Log[x] - (164*Pi^4*HPL[{3, 2}, -x]*Log[x])/45 - 
   16*Pi^2*HPL[{3, 4}, -x]*Log[x] + 652*HPL[{3, 6}, -x]*Log[x] - 
   (11*Pi^4*HPL[{4, 1}, -x]*Log[x])/2 - 16*Pi^2*HPL[{4, 3}, -x]*Log[x] + 
   658*HPL[{4, 5}, -x]*Log[x] - (50*Pi^2*HPL[{5, 2}, -x]*Log[x])/3 + 
   658*HPL[{5, 4}, -x]*Log[x] - (79*Pi^2*HPL[{6, 1}, -x]*Log[x])/3 + 
   652*HPL[{6, 3}, -x]*Log[x] + 646*HPL[{7, 2}, -x]*Log[x] + 
   298*HPL[{8, 1}, -x]*Log[x] - (9739*Pi^6*HPL[{1, 1, 1}, -x]*Log[x])/270 - 
   (134*Pi^4*HPL[{1, 1, 3}, -x]*Log[x])/45 - 
   (128*Pi^2*HPL[{1, 1, 5}, -x]*Log[x])/3 - 56*HPL[{1, 1, 7}, -x]*Log[x] - 
   (9539*Pi^4*HPL[{1, 2, 2}, -x]*Log[x])/180 - 
   (146*Pi^2*HPL[{1, 2, 4}, -x]*Log[x])/3 - 106*HPL[{1, 2, 6}, -x]*Log[x] - 
   (134*Pi^4*HPL[{1, 3, 1}, -x]*Log[x])/45 - 
   (148*Pi^2*HPL[{1, 3, 3}, -x]*Log[x])/3 - 112*HPL[{1, 3, 5}, -x]*Log[x] - 
   (146*Pi^2*HPL[{1, 4, 2}, -x]*Log[x])/3 - 118*HPL[{1, 4, 4}, -x]*Log[x] - 
   (128*Pi^2*HPL[{1, 5, 1}, -x]*Log[x])/3 - 112*HPL[{1, 5, 3}, -x]*Log[x] - 
   106*HPL[{1, 6, 2}, -x]*Log[x] - 56*HPL[{1, 7, 1}, -x]*Log[x] - 
   (9539*Pi^4*HPL[{2, 1, 2}, -x]*Log[x])/180 - 
   (146*Pi^2*HPL[{2, 1, 4}, -x]*Log[x])/3 - 106*HPL[{2, 1, 6}, -x]*Log[x] - 
   (9539*Pi^4*HPL[{2, 2, 1}, -x]*Log[x])/180 - 35*Pi^2*HPL[{2, 2, 3}, -x]*
    Log[x] - 14*HPL[{2, 2, 5}, -x]*Log[x] - 35*Pi^2*HPL[{2, 3, 2}, -x]*
    Log[x] - 8*HPL[{2, 3, 4}, -x]*Log[x] - 
   (146*Pi^2*HPL[{2, 4, 1}, -x]*Log[x])/3 - 8*HPL[{2, 4, 3}, -x]*Log[x] - 
   14*HPL[{2, 5, 2}, -x]*Log[x] - 106*HPL[{2, 6, 1}, -x]*Log[x] - 
   (134*Pi^4*HPL[{3, 1, 1}, -x]*Log[x])/45 - 
   (148*Pi^2*HPL[{3, 1, 3}, -x]*Log[x])/3 - 112*HPL[{3, 1, 5}, -x]*Log[x] - 
   35*Pi^2*HPL[{3, 2, 2}, -x]*Log[x] - 8*HPL[{3, 2, 4}, -x]*Log[x] - 
   (148*Pi^2*HPL[{3, 3, 1}, -x]*Log[x])/3 - 8*HPL[{3, 4, 2}, -x]*Log[x] - 
   112*HPL[{3, 5, 1}, -x]*Log[x] - (146*Pi^2*HPL[{4, 1, 2}, -x]*Log[x])/3 - 
   118*HPL[{4, 1, 4}, -x]*Log[x] - (146*Pi^2*HPL[{4, 2, 1}, -x]*Log[x])/3 - 
   8*HPL[{4, 2, 3}, -x]*Log[x] - 8*HPL[{4, 3, 2}, -x]*Log[x] - 
   118*HPL[{4, 4, 1}, -x]*Log[x] - (128*Pi^2*HPL[{5, 1, 1}, -x]*Log[x])/3 - 
   112*HPL[{5, 1, 3}, -x]*Log[x] - 14*HPL[{5, 2, 2}, -x]*Log[x] - 
   112*HPL[{5, 3, 1}, -x]*Log[x] - 106*HPL[{6, 1, 2}, -x]*Log[x] - 
   106*HPL[{6, 2, 1}, -x]*Log[x] - 56*HPL[{7, 1, 1}, -x]*Log[x] - 
   (9343*Pi^4*HPL[{1, 1, 1, 2}, -x]*Log[x])/45 - 
   96*Pi^2*HPL[{1, 1, 1, 4}, -x]*Log[x] - 584*HPL[{1, 1, 1, 6}, -x]*Log[x] - 
   (9343*Pi^4*HPL[{1, 1, 2, 1}, -x]*Log[x])/45 - 
   (116*Pi^2*HPL[{1, 1, 2, 3}, -x]*Log[x])/3 - 504*HPL[{1, 1, 2, 5}, -x]*
    Log[x] - (116*Pi^2*HPL[{1, 1, 3, 2}, -x]*Log[x])/3 - 
   480*HPL[{1, 1, 3, 4}, -x]*Log[x] - 96*Pi^2*HPL[{1, 1, 4, 1}, -x]*Log[x] - 
   480*HPL[{1, 1, 4, 3}, -x]*Log[x] - 504*HPL[{1, 1, 5, 2}, -x]*Log[x] - 
   584*HPL[{1, 1, 6, 1}, -x]*Log[x] - 
   (9343*Pi^4*HPL[{1, 2, 1, 1}, -x]*Log[x])/45 - 
   (116*Pi^2*HPL[{1, 2, 1, 3}, -x]*Log[x])/3 - 504*HPL[{1, 2, 1, 5}, -x]*
    Log[x] - (1084*Pi^2*HPL[{1, 2, 2, 2}, -x]*Log[x])/3 - 
   484*HPL[{1, 2, 2, 4}, -x]*Log[x] - (116*Pi^2*HPL[{1, 2, 3, 1}, -x]*Log[x])/
    3 - 472*HPL[{1, 2, 3, 3}, -x]*Log[x] - 484*HPL[{1, 2, 4, 2}, -x]*Log[x] - 
   504*HPL[{1, 2, 5, 1}, -x]*Log[x] - (116*Pi^2*HPL[{1, 3, 1, 2}, -x]*Log[x])/
    3 - 480*HPL[{1, 3, 1, 4}, -x]*Log[x] - 
   (116*Pi^2*HPL[{1, 3, 2, 1}, -x]*Log[x])/3 - 472*HPL[{1, 3, 2, 3}, -x]*
    Log[x] - 472*HPL[{1, 3, 3, 2}, -x]*Log[x] - 480*HPL[{1, 3, 4, 1}, -x]*
    Log[x] - 96*Pi^2*HPL[{1, 4, 1, 1}, -x]*Log[x] - 
   480*HPL[{1, 4, 1, 3}, -x]*Log[x] - 484*HPL[{1, 4, 2, 2}, -x]*Log[x] - 
   480*HPL[{1, 4, 3, 1}, -x]*Log[x] - 504*HPL[{1, 5, 1, 2}, -x]*Log[x] - 
   504*HPL[{1, 5, 2, 1}, -x]*Log[x] - 584*HPL[{1, 6, 1, 1}, -x]*Log[x] - 
   (9343*Pi^4*HPL[{2, 1, 1, 1}, -x]*Log[x])/45 - 
   (116*Pi^2*HPL[{2, 1, 1, 3}, -x]*Log[x])/3 - 504*HPL[{2, 1, 1, 5}, -x]*
    Log[x] - (1084*Pi^2*HPL[{2, 1, 2, 2}, -x]*Log[x])/3 - 
   484*HPL[{2, 1, 2, 4}, -x]*Log[x] - (116*Pi^2*HPL[{2, 1, 3, 1}, -x]*Log[x])/
    3 - 472*HPL[{2, 1, 3, 3}, -x]*Log[x] - 484*HPL[{2, 1, 4, 2}, -x]*Log[x] - 
   504*HPL[{2, 1, 5, 1}, -x]*Log[x] - 
   (1084*Pi^2*HPL[{2, 2, 1, 2}, -x]*Log[x])/3 - 484*HPL[{2, 2, 1, 4}, -x]*
    Log[x] - (1084*Pi^2*HPL[{2, 2, 2, 1}, -x]*Log[x])/3 - 
   384*HPL[{2, 2, 2, 3}, -x]*Log[x] - 384*HPL[{2, 2, 3, 2}, -x]*Log[x] - 
   484*HPL[{2, 2, 4, 1}, -x]*Log[x] - (116*Pi^2*HPL[{2, 3, 1, 1}, -x]*Log[x])/
    3 - 472*HPL[{2, 3, 1, 3}, -x]*Log[x] - 384*HPL[{2, 3, 2, 2}, -x]*Log[x] - 
   472*HPL[{2, 3, 3, 1}, -x]*Log[x] - 484*HPL[{2, 4, 1, 2}, -x]*Log[x] - 
   484*HPL[{2, 4, 2, 1}, -x]*Log[x] - 504*HPL[{2, 5, 1, 1}, -x]*Log[x] - 
   (116*Pi^2*HPL[{3, 1, 1, 2}, -x]*Log[x])/3 - 480*HPL[{3, 1, 1, 4}, -x]*
    Log[x] - (116*Pi^2*HPL[{3, 1, 2, 1}, -x]*Log[x])/3 - 
   472*HPL[{3, 1, 2, 3}, -x]*Log[x] - 472*HPL[{3, 1, 3, 2}, -x]*Log[x] - 
   480*HPL[{3, 1, 4, 1}, -x]*Log[x] - (116*Pi^2*HPL[{3, 2, 1, 1}, -x]*Log[x])/
    3 - 472*HPL[{3, 2, 1, 3}, -x]*Log[x] - 384*HPL[{3, 2, 2, 2}, -x]*Log[x] - 
   472*HPL[{3, 2, 3, 1}, -x]*Log[x] - 472*HPL[{3, 3, 1, 2}, -x]*Log[x] - 
   472*HPL[{3, 3, 2, 1}, -x]*Log[x] - 480*HPL[{3, 4, 1, 1}, -x]*Log[x] - 
   96*Pi^2*HPL[{4, 1, 1, 1}, -x]*Log[x] - 480*HPL[{4, 1, 1, 3}, -x]*Log[x] - 
   484*HPL[{4, 1, 2, 2}, -x]*Log[x] - 480*HPL[{4, 1, 3, 1}, -x]*Log[x] - 
   484*HPL[{4, 2, 1, 2}, -x]*Log[x] - 484*HPL[{4, 2, 2, 1}, -x]*Log[x] - 
   480*HPL[{4, 3, 1, 1}, -x]*Log[x] - 504*HPL[{5, 1, 1, 2}, -x]*Log[x] - 
   504*HPL[{5, 1, 2, 1}, -x]*Log[x] - 504*HPL[{5, 2, 1, 1}, -x]*Log[x] - 
   584*HPL[{6, 1, 1, 1}, -x]*Log[x] - 
   (4692*Pi^4*HPL[{1, 1, 1, 1, 1}, -x]*Log[x])/5 + 
   (160*Pi^2*HPL[{1, 1, 1, 1, 3}, -x]*Log[x])/3 - 
   896*HPL[{1, 1, 1, 1, 5}, -x]*Log[x] - 1352*Pi^2*HPL[{1, 1, 1, 2, 2}, -x]*
    Log[x] - 992*HPL[{1, 1, 1, 2, 4}, -x]*Log[x] + 
   (160*Pi^2*HPL[{1, 1, 1, 3, 1}, -x]*Log[x])/3 - 
   992*HPL[{1, 1, 1, 3, 3}, -x]*Log[x] - 992*HPL[{1, 1, 1, 4, 2}, -x]*
    Log[x] - 896*HPL[{1, 1, 1, 5, 1}, -x]*Log[x] - 
   1352*Pi^2*HPL[{1, 1, 2, 1, 2}, -x]*Log[x] - 992*HPL[{1, 1, 2, 1, 4}, -x]*
    Log[x] - 1352*Pi^2*HPL[{1, 1, 2, 2, 1}, -x]*Log[x] - 
   688*HPL[{1, 1, 2, 2, 3}, -x]*Log[x] - 688*HPL[{1, 1, 2, 3, 2}, -x]*
    Log[x] - 992*HPL[{1, 1, 2, 4, 1}, -x]*Log[x] + 
   (160*Pi^2*HPL[{1, 1, 3, 1, 1}, -x]*Log[x])/3 - 
   992*HPL[{1, 1, 3, 1, 3}, -x]*Log[x] - 688*HPL[{1, 1, 3, 2, 2}, -x]*
    Log[x] - 992*HPL[{1, 1, 3, 3, 1}, -x]*Log[x] - 
   992*HPL[{1, 1, 4, 1, 2}, -x]*Log[x] - 992*HPL[{1, 1, 4, 2, 1}, -x]*
    Log[x] - 896*HPL[{1, 1, 5, 1, 1}, -x]*Log[x] - 
   1352*Pi^2*HPL[{1, 2, 1, 1, 2}, -x]*Log[x] - 992*HPL[{1, 2, 1, 1, 4}, -x]*
    Log[x] - 1352*Pi^2*HPL[{1, 2, 1, 2, 1}, -x]*Log[x] - 
   688*HPL[{1, 2, 1, 2, 3}, -x]*Log[x] - 688*HPL[{1, 2, 1, 3, 2}, -x]*
    Log[x] - 992*HPL[{1, 2, 1, 4, 1}, -x]*Log[x] - 
   1352*Pi^2*HPL[{1, 2, 2, 1, 1}, -x]*Log[x] - 688*HPL[{1, 2, 2, 1, 3}, -x]*
    Log[x] - 2104*HPL[{1, 2, 2, 2, 2}, -x]*Log[x] - 
   688*HPL[{1, 2, 2, 3, 1}, -x]*Log[x] - 688*HPL[{1, 2, 3, 1, 2}, -x]*
    Log[x] - 688*HPL[{1, 2, 3, 2, 1}, -x]*Log[x] - 
   992*HPL[{1, 2, 4, 1, 1}, -x]*Log[x] + 
   (160*Pi^2*HPL[{1, 3, 1, 1, 1}, -x]*Log[x])/3 - 
   992*HPL[{1, 3, 1, 1, 3}, -x]*Log[x] - 688*HPL[{1, 3, 1, 2, 2}, -x]*
    Log[x] - 992*HPL[{1, 3, 1, 3, 1}, -x]*Log[x] - 
   688*HPL[{1, 3, 2, 1, 2}, -x]*Log[x] - 688*HPL[{1, 3, 2, 2, 1}, -x]*
    Log[x] - 992*HPL[{1, 3, 3, 1, 1}, -x]*Log[x] - 
   992*HPL[{1, 4, 1, 1, 2}, -x]*Log[x] - 992*HPL[{1, 4, 1, 2, 1}, -x]*
    Log[x] - 992*HPL[{1, 4, 2, 1, 1}, -x]*Log[x] - 
   896*HPL[{1, 5, 1, 1, 1}, -x]*Log[x] - 1352*Pi^2*HPL[{2, 1, 1, 1, 2}, -x]*
    Log[x] - 992*HPL[{2, 1, 1, 1, 4}, -x]*Log[x] - 
   1352*Pi^2*HPL[{2, 1, 1, 2, 1}, -x]*Log[x] - 688*HPL[{2, 1, 1, 2, 3}, -x]*
    Log[x] - 688*HPL[{2, 1, 1, 3, 2}, -x]*Log[x] - 
   992*HPL[{2, 1, 1, 4, 1}, -x]*Log[x] - 1352*Pi^2*HPL[{2, 1, 2, 1, 1}, -x]*
    Log[x] - 688*HPL[{2, 1, 2, 1, 3}, -x]*Log[x] - 
   2104*HPL[{2, 1, 2, 2, 2}, -x]*Log[x] - 688*HPL[{2, 1, 2, 3, 1}, -x]*
    Log[x] - 688*HPL[{2, 1, 3, 1, 2}, -x]*Log[x] - 
   688*HPL[{2, 1, 3, 2, 1}, -x]*Log[x] - 992*HPL[{2, 1, 4, 1, 1}, -x]*
    Log[x] - 1352*Pi^2*HPL[{2, 2, 1, 1, 1}, -x]*Log[x] - 
   688*HPL[{2, 2, 1, 1, 3}, -x]*Log[x] - 2104*HPL[{2, 2, 1, 2, 2}, -x]*
    Log[x] - 688*HPL[{2, 2, 1, 3, 1}, -x]*Log[x] - 
   2104*HPL[{2, 2, 2, 1, 2}, -x]*Log[x] - 2104*HPL[{2, 2, 2, 2, 1}, -x]*
    Log[x] - 688*HPL[{2, 2, 3, 1, 1}, -x]*Log[x] - 
   688*HPL[{2, 3, 1, 1, 2}, -x]*Log[x] - 688*HPL[{2, 3, 1, 2, 1}, -x]*
    Log[x] - 688*HPL[{2, 3, 2, 1, 1}, -x]*Log[x] - 
   992*HPL[{2, 4, 1, 1, 1}, -x]*Log[x] + 
   (160*Pi^2*HPL[{3, 1, 1, 1, 1}, -x]*Log[x])/3 - 
   992*HPL[{3, 1, 1, 1, 3}, -x]*Log[x] - 688*HPL[{3, 1, 1, 2, 2}, -x]*
    Log[x] - 992*HPL[{3, 1, 1, 3, 1}, -x]*Log[x] - 
   688*HPL[{3, 1, 2, 1, 2}, -x]*Log[x] - 688*HPL[{3, 1, 2, 2, 1}, -x]*
    Log[x] - 992*HPL[{3, 1, 3, 1, 1}, -x]*Log[x] - 
   688*HPL[{3, 2, 1, 1, 2}, -x]*Log[x] - 688*HPL[{3, 2, 1, 2, 1}, -x]*
    Log[x] - 688*HPL[{3, 2, 2, 1, 1}, -x]*Log[x] - 
   992*HPL[{3, 3, 1, 1, 1}, -x]*Log[x] - 992*HPL[{4, 1, 1, 1, 2}, -x]*
    Log[x] - 992*HPL[{4, 1, 1, 2, 1}, -x]*Log[x] - 
   992*HPL[{4, 1, 2, 1, 1}, -x]*Log[x] - 992*HPL[{4, 2, 1, 1, 1}, -x]*
    Log[x] - 896*HPL[{5, 1, 1, 1, 1}, -x]*Log[x] - 
   5520*Pi^2*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   1920*HPL[{1, 1, 1, 1, 1, 4}, -x]*Log[x] - 
   5520*Pi^2*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   544*HPL[{1, 1, 1, 1, 2, 3}, -x]*Log[x] - 544*HPL[{1, 1, 1, 1, 3, 2}, -x]*
    Log[x] - 1920*HPL[{1, 1, 1, 1, 4, 1}, -x]*Log[x] - 
   5520*Pi^2*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   544*HPL[{1, 1, 1, 2, 1, 3}, -x]*Log[x] - 6816*HPL[{1, 1, 1, 2, 2, 2}, -x]*
    Log[x] - 544*HPL[{1, 1, 1, 2, 3, 1}, -x]*Log[x] - 
   544*HPL[{1, 1, 1, 3, 1, 2}, -x]*Log[x] - 544*HPL[{1, 1, 1, 3, 2, 1}, -x]*
    Log[x] - 1920*HPL[{1, 1, 1, 4, 1, 1}, -x]*Log[x] - 
   5520*Pi^2*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   544*HPL[{1, 1, 2, 1, 1, 3}, -x]*Log[x] - 6816*HPL[{1, 1, 2, 1, 2, 2}, -x]*
    Log[x] - 544*HPL[{1, 1, 2, 1, 3, 1}, -x]*Log[x] - 
   6816*HPL[{1, 1, 2, 2, 1, 2}, -x]*Log[x] - 6816*HPL[{1, 1, 2, 2, 2, 1}, -x]*
    Log[x] - 544*HPL[{1, 1, 2, 3, 1, 1}, -x]*Log[x] - 
   544*HPL[{1, 1, 3, 1, 1, 2}, -x]*Log[x] - 544*HPL[{1, 1, 3, 1, 2, 1}, -x]*
    Log[x] - 544*HPL[{1, 1, 3, 2, 1, 1}, -x]*Log[x] - 
   1920*HPL[{1, 1, 4, 1, 1, 1}, -x]*Log[x] - 
   5520*Pi^2*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   544*HPL[{1, 2, 1, 1, 1, 3}, -x]*Log[x] - 6816*HPL[{1, 2, 1, 1, 2, 2}, -x]*
    Log[x] - 544*HPL[{1, 2, 1, 1, 3, 1}, -x]*Log[x] - 
   6816*HPL[{1, 2, 1, 2, 1, 2}, -x]*Log[x] - 6816*HPL[{1, 2, 1, 2, 2, 1}, -x]*
    Log[x] - 544*HPL[{1, 2, 1, 3, 1, 1}, -x]*Log[x] - 
   6816*HPL[{1, 2, 2, 1, 1, 2}, -x]*Log[x] - 6816*HPL[{1, 2, 2, 1, 2, 1}, -x]*
    Log[x] - 6816*HPL[{1, 2, 2, 2, 1, 1}, -x]*Log[x] - 
   544*HPL[{1, 2, 3, 1, 1, 1}, -x]*Log[x] - 544*HPL[{1, 3, 1, 1, 1, 2}, -x]*
    Log[x] - 544*HPL[{1, 3, 1, 1, 2, 1}, -x]*Log[x] - 
   544*HPL[{1, 3, 1, 2, 1, 1}, -x]*Log[x] - 544*HPL[{1, 3, 2, 1, 1, 1}, -x]*
    Log[x] - 1920*HPL[{1, 4, 1, 1, 1, 1}, -x]*Log[x] - 
   5520*Pi^2*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   544*HPL[{2, 1, 1, 1, 1, 3}, -x]*Log[x] - 6816*HPL[{2, 1, 1, 1, 2, 2}, -x]*
    Log[x] - 544*HPL[{2, 1, 1, 1, 3, 1}, -x]*Log[x] - 
   6816*HPL[{2, 1, 1, 2, 1, 2}, -x]*Log[x] - 6816*HPL[{2, 1, 1, 2, 2, 1}, -x]*
    Log[x] - 544*HPL[{2, 1, 1, 3, 1, 1}, -x]*Log[x] - 
   6816*HPL[{2, 1, 2, 1, 1, 2}, -x]*Log[x] - 6816*HPL[{2, 1, 2, 1, 2, 1}, -x]*
    Log[x] - 6816*HPL[{2, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   544*HPL[{2, 1, 3, 1, 1, 1}, -x]*Log[x] - 6816*HPL[{2, 2, 1, 1, 1, 2}, -x]*
    Log[x] - 6816*HPL[{2, 2, 1, 1, 2, 1}, -x]*Log[x] - 
   6816*HPL[{2, 2, 1, 2, 1, 1}, -x]*Log[x] - 6816*HPL[{2, 2, 2, 1, 1, 1}, -x]*
    Log[x] - 544*HPL[{2, 3, 1, 1, 1, 1}, -x]*Log[x] - 
   544*HPL[{3, 1, 1, 1, 1, 2}, -x]*Log[x] - 544*HPL[{3, 1, 1, 1, 2, 1}, -x]*
    Log[x] - 544*HPL[{3, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   544*HPL[{3, 1, 2, 1, 1, 1}, -x]*Log[x] - 544*HPL[{3, 2, 1, 1, 1, 1}, -x]*
    Log[x] - 1920*HPL[{4, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   24640*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1920*HPL[{1, 1, 1, 1, 1, 1, 3}, -x]*Log[x] - 
   25920*HPL[{1, 1, 1, 1, 1, 2, 2}, -x]*Log[x] + 
   1920*HPL[{1, 1, 1, 1, 1, 3, 1}, -x]*Log[x] - 
   25920*HPL[{1, 1, 1, 1, 2, 1, 2}, -x]*Log[x] - 
   25920*HPL[{1, 1, 1, 1, 2, 2, 1}, -x]*Log[x] + 
   1920*HPL[{1, 1, 1, 1, 3, 1, 1}, -x]*Log[x] - 
   25920*HPL[{1, 1, 1, 2, 1, 1, 2}, -x]*Log[x] - 
   25920*HPL[{1, 1, 1, 2, 1, 2, 1}, -x]*Log[x] - 
   25920*HPL[{1, 1, 1, 2, 2, 1, 1}, -x]*Log[x] + 
   1920*HPL[{1, 1, 1, 3, 1, 1, 1}, -x]*Log[x] - 
   25920*HPL[{1, 1, 2, 1, 1, 1, 2}, -x]*Log[x] - 
   25920*HPL[{1, 1, 2, 1, 1, 2, 1}, -x]*Log[x] - 
   25920*HPL[{1, 1, 2, 1, 2, 1, 1}, -x]*Log[x] - 
   25920*HPL[{1, 1, 2, 2, 1, 1, 1}, -x]*Log[x] + 
   1920*HPL[{1, 1, 3, 1, 1, 1, 1}, -x]*Log[x] - 
   25920*HPL[{1, 2, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   25920*HPL[{1, 2, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   25920*HPL[{1, 2, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   25920*HPL[{1, 2, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   25920*HPL[{1, 2, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   1920*HPL[{1, 3, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   25920*HPL[{2, 1, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   25920*HPL[{2, 1, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   25920*HPL[{2, 1, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   25920*HPL[{2, 1, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   25920*HPL[{2, 1, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   25920*HPL[{2, 2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1920*HPL[{3, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   107520*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   107520*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   107520*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   107520*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   107520*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   107520*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   107520*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   107520*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   483840*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   (88891*Pi^8*Log[x]^2)/453600 - (811*Pi^6*HPL[{2}, -x]*Log[x]^2)/756 + 
   (5*Pi^4*HPL[{4}, -x]*Log[x]^2)/36 - (2*Pi^2*HPL[{6}, -x]*Log[x]^2)/3 - 
   110*HPL[{8}, -x]*Log[x]^2 - (38777*Pi^6*HPL[{1, 1}, -x]*Log[x]^2)/7560 - 
   (211*Pi^4*HPL[{1, 3}, -x]*Log[x]^2)/180 + 3*Pi^2*HPL[{1, 5}, -x]*
    Log[x]^2 + 30*HPL[{1, 7}, -x]*Log[x]^2 - 
   (352*Pi^4*HPL[{2, 2}, -x]*Log[x]^2)/45 - (4*Pi^2*HPL[{2, 4}, -x]*Log[x]^2)/
    3 - 14*HPL[{2, 6}, -x]*Log[x]^2 - (211*Pi^4*HPL[{3, 1}, -x]*Log[x]^2)/
    180 - 2*Pi^2*HPL[{3, 3}, -x]*Log[x]^2 - 12*HPL[{3, 5}, -x]*Log[x]^2 - 
   (4*Pi^2*HPL[{4, 2}, -x]*Log[x]^2)/3 - 12*HPL[{4, 4}, -x]*Log[x]^2 + 
   3*Pi^2*HPL[{5, 1}, -x]*Log[x]^2 - 12*HPL[{5, 3}, -x]*Log[x]^2 - 
   14*HPL[{6, 2}, -x]*Log[x]^2 + 30*HPL[{7, 1}, -x]*Log[x]^2 - 
   (539*Pi^4*HPL[{1, 1, 2}, -x]*Log[x]^2)/18 - 
   (20*Pi^2*HPL[{1, 1, 4}, -x]*Log[x]^2)/3 + 32*HPL[{1, 1, 6}, -x]*Log[x]^2 - 
   (539*Pi^4*HPL[{1, 2, 1}, -x]*Log[x]^2)/18 - 15*Pi^2*HPL[{1, 2, 3}, -x]*
    Log[x]^2 + 26*HPL[{1, 2, 5}, -x]*Log[x]^2 - 15*Pi^2*HPL[{1, 3, 2}, -x]*
    Log[x]^2 + 24*HPL[{1, 3, 4}, -x]*Log[x]^2 - 
   (20*Pi^2*HPL[{1, 4, 1}, -x]*Log[x]^2)/3 + 24*HPL[{1, 4, 3}, -x]*Log[x]^2 + 
   26*HPL[{1, 5, 2}, -x]*Log[x]^2 + 32*HPL[{1, 6, 1}, -x]*Log[x]^2 - 
   (539*Pi^4*HPL[{2, 1, 1}, -x]*Log[x]^2)/18 - 15*Pi^2*HPL[{2, 1, 3}, -x]*
    Log[x]^2 + 26*HPL[{2, 1, 5}, -x]*Log[x]^2 - 
   (190*Pi^2*HPL[{2, 2, 2}, -x]*Log[x]^2)/3 - 6*HPL[{2, 2, 4}, -x]*Log[x]^2 - 
   15*Pi^2*HPL[{2, 3, 1}, -x]*Log[x]^2 - 12*HPL[{2, 3, 3}, -x]*Log[x]^2 - 
   6*HPL[{2, 4, 2}, -x]*Log[x]^2 + 26*HPL[{2, 5, 1}, -x]*Log[x]^2 - 
   15*Pi^2*HPL[{3, 1, 2}, -x]*Log[x]^2 + 24*HPL[{3, 1, 4}, -x]*Log[x]^2 - 
   15*Pi^2*HPL[{3, 2, 1}, -x]*Log[x]^2 - 12*HPL[{3, 2, 3}, -x]*Log[x]^2 - 
   12*HPL[{3, 3, 2}, -x]*Log[x]^2 + 24*HPL[{3, 4, 1}, -x]*Log[x]^2 - 
   (20*Pi^2*HPL[{4, 1, 1}, -x]*Log[x]^2)/3 + 24*HPL[{4, 1, 3}, -x]*Log[x]^2 - 
   6*HPL[{4, 2, 2}, -x]*Log[x]^2 + 24*HPL[{4, 3, 1}, -x]*Log[x]^2 + 
   26*HPL[{5, 1, 2}, -x]*Log[x]^2 + 26*HPL[{5, 2, 1}, -x]*Log[x]^2 + 
   32*HPL[{6, 1, 1}, -x]*Log[x]^2 - (628*Pi^4*HPL[{1, 1, 1, 1}, -x]*Log[x]^2)/
    5 - (124*Pi^2*HPL[{1, 1, 1, 3}, -x]*Log[x]^2)/3 + 
   24*HPL[{1, 1, 1, 5}, -x]*Log[x]^2 - 
   (643*Pi^2*HPL[{1, 1, 2, 2}, -x]*Log[x]^2)/3 - 
   32*HPL[{1, 1, 2, 4}, -x]*Log[x]^2 - 
   (124*Pi^2*HPL[{1, 1, 3, 1}, -x]*Log[x]^2)/3 - 
   48*HPL[{1, 1, 3, 3}, -x]*Log[x]^2 - 32*HPL[{1, 1, 4, 2}, -x]*Log[x]^2 + 
   24*HPL[{1, 1, 5, 1}, -x]*Log[x]^2 - 
   (643*Pi^2*HPL[{1, 2, 1, 2}, -x]*Log[x]^2)/3 - 
   32*HPL[{1, 2, 1, 4}, -x]*Log[x]^2 - 
   (643*Pi^2*HPL[{1, 2, 2, 1}, -x]*Log[x]^2)/3 - 106*HPL[{1, 2, 2, 3}, -x]*
    Log[x]^2 - 106*HPL[{1, 2, 3, 2}, -x]*Log[x]^2 - 
   32*HPL[{1, 2, 4, 1}, -x]*Log[x]^2 - 
   (124*Pi^2*HPL[{1, 3, 1, 1}, -x]*Log[x]^2)/3 - 
   48*HPL[{1, 3, 1, 3}, -x]*Log[x]^2 - 106*HPL[{1, 3, 2, 2}, -x]*Log[x]^2 - 
   48*HPL[{1, 3, 3, 1}, -x]*Log[x]^2 - 32*HPL[{1, 4, 1, 2}, -x]*Log[x]^2 - 
   32*HPL[{1, 4, 2, 1}, -x]*Log[x]^2 + 24*HPL[{1, 5, 1, 1}, -x]*Log[x]^2 - 
   (643*Pi^2*HPL[{2, 1, 1, 2}, -x]*Log[x]^2)/3 - 
   32*HPL[{2, 1, 1, 4}, -x]*Log[x]^2 - 
   (643*Pi^2*HPL[{2, 1, 2, 1}, -x]*Log[x]^2)/3 - 106*HPL[{2, 1, 2, 3}, -x]*
    Log[x]^2 - 106*HPL[{2, 1, 3, 2}, -x]*Log[x]^2 - 
   32*HPL[{2, 1, 4, 1}, -x]*Log[x]^2 - 
   (643*Pi^2*HPL[{2, 2, 1, 1}, -x]*Log[x]^2)/3 - 106*HPL[{2, 2, 1, 3}, -x]*
    Log[x]^2 - 356*HPL[{2, 2, 2, 2}, -x]*Log[x]^2 - 
   106*HPL[{2, 2, 3, 1}, -x]*Log[x]^2 - 106*HPL[{2, 3, 1, 2}, -x]*Log[x]^2 - 
   106*HPL[{2, 3, 2, 1}, -x]*Log[x]^2 - 32*HPL[{2, 4, 1, 1}, -x]*Log[x]^2 - 
   (124*Pi^2*HPL[{3, 1, 1, 1}, -x]*Log[x]^2)/3 - 
   48*HPL[{3, 1, 1, 3}, -x]*Log[x]^2 - 106*HPL[{3, 1, 2, 2}, -x]*Log[x]^2 - 
   48*HPL[{3, 1, 3, 1}, -x]*Log[x]^2 - 106*HPL[{3, 2, 1, 2}, -x]*Log[x]^2 - 
   106*HPL[{3, 2, 2, 1}, -x]*Log[x]^2 - 48*HPL[{3, 3, 1, 1}, -x]*Log[x]^2 - 
   32*HPL[{4, 1, 1, 2}, -x]*Log[x]^2 - 32*HPL[{4, 1, 2, 1}, -x]*Log[x]^2 - 
   32*HPL[{4, 2, 1, 1}, -x]*Log[x]^2 + 24*HPL[{5, 1, 1, 1}, -x]*Log[x]^2 - 
   (2312*Pi^2*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^2)/3 - 
   160*HPL[{1, 1, 1, 1, 4}, -x]*Log[x]^2 - 
   (2312*Pi^2*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^2)/3 - 
   312*HPL[{1, 1, 1, 2, 3}, -x]*Log[x]^2 - 312*HPL[{1, 1, 1, 3, 2}, -x]*
    Log[x]^2 - 160*HPL[{1, 1, 1, 4, 1}, -x]*Log[x]^2 - 
   (2312*Pi^2*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^2)/3 - 
   312*HPL[{1, 1, 2, 1, 3}, -x]*Log[x]^2 - 1172*HPL[{1, 1, 2, 2, 2}, -x]*
    Log[x]^2 - 312*HPL[{1, 1, 2, 3, 1}, -x]*Log[x]^2 - 
   312*HPL[{1, 1, 3, 1, 2}, -x]*Log[x]^2 - 312*HPL[{1, 1, 3, 2, 1}, -x]*
    Log[x]^2 - 160*HPL[{1, 1, 4, 1, 1}, -x]*Log[x]^2 - 
   (2312*Pi^2*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^2)/3 - 
   312*HPL[{1, 2, 1, 1, 3}, -x]*Log[x]^2 - 1172*HPL[{1, 2, 1, 2, 2}, -x]*
    Log[x]^2 - 312*HPL[{1, 2, 1, 3, 1}, -x]*Log[x]^2 - 
   1172*HPL[{1, 2, 2, 1, 2}, -x]*Log[x]^2 - 1172*HPL[{1, 2, 2, 2, 1}, -x]*
    Log[x]^2 - 312*HPL[{1, 2, 3, 1, 1}, -x]*Log[x]^2 - 
   312*HPL[{1, 3, 1, 1, 2}, -x]*Log[x]^2 - 312*HPL[{1, 3, 1, 2, 1}, -x]*
    Log[x]^2 - 312*HPL[{1, 3, 2, 1, 1}, -x]*Log[x]^2 - 
   160*HPL[{1, 4, 1, 1, 1}, -x]*Log[x]^2 - 
   (2312*Pi^2*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^2)/3 - 
   312*HPL[{2, 1, 1, 1, 3}, -x]*Log[x]^2 - 1172*HPL[{2, 1, 1, 2, 2}, -x]*
    Log[x]^2 - 312*HPL[{2, 1, 1, 3, 1}, -x]*Log[x]^2 - 
   1172*HPL[{2, 1, 2, 1, 2}, -x]*Log[x]^2 - 1172*HPL[{2, 1, 2, 2, 1}, -x]*
    Log[x]^2 - 312*HPL[{2, 1, 3, 1, 1}, -x]*Log[x]^2 - 
   1172*HPL[{2, 2, 1, 1, 2}, -x]*Log[x]^2 - 1172*HPL[{2, 2, 1, 2, 1}, -x]*
    Log[x]^2 - 1172*HPL[{2, 2, 2, 1, 1}, -x]*Log[x]^2 - 
   312*HPL[{2, 3, 1, 1, 1}, -x]*Log[x]^2 - 312*HPL[{3, 1, 1, 1, 2}, -x]*
    Log[x]^2 - 312*HPL[{3, 1, 1, 2, 1}, -x]*Log[x]^2 - 
   312*HPL[{3, 1, 2, 1, 1}, -x]*Log[x]^2 - 312*HPL[{3, 2, 1, 1, 1}, -x]*
    Log[x]^2 - 160*HPL[{4, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   3040*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   800*HPL[{1, 1, 1, 1, 1, 3}, -x]*Log[x]^2 - 
   3936*HPL[{1, 1, 1, 1, 2, 2}, -x]*Log[x]^2 - 
   800*HPL[{1, 1, 1, 1, 3, 1}, -x]*Log[x]^2 - 
   3936*HPL[{1, 1, 1, 2, 1, 2}, -x]*Log[x]^2 - 
   3936*HPL[{1, 1, 1, 2, 2, 1}, -x]*Log[x]^2 - 
   800*HPL[{1, 1, 1, 3, 1, 1}, -x]*Log[x]^2 - 
   3936*HPL[{1, 1, 2, 1, 1, 2}, -x]*Log[x]^2 - 
   3936*HPL[{1, 1, 2, 1, 2, 1}, -x]*Log[x]^2 - 
   3936*HPL[{1, 1, 2, 2, 1, 1}, -x]*Log[x]^2 - 
   800*HPL[{1, 1, 3, 1, 1, 1}, -x]*Log[x]^2 - 
   3936*HPL[{1, 2, 1, 1, 1, 2}, -x]*Log[x]^2 - 
   3936*HPL[{1, 2, 1, 1, 2, 1}, -x]*Log[x]^2 - 
   3936*HPL[{1, 2, 1, 2, 1, 1}, -x]*Log[x]^2 - 
   3936*HPL[{1, 2, 2, 1, 1, 1}, -x]*Log[x]^2 - 
   800*HPL[{1, 3, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   3936*HPL[{2, 1, 1, 1, 1, 2}, -x]*Log[x]^2 - 
   3936*HPL[{2, 1, 1, 1, 2, 1}, -x]*Log[x]^2 - 
   3936*HPL[{2, 1, 1, 2, 1, 1}, -x]*Log[x]^2 - 
   3936*HPL[{2, 1, 2, 1, 1, 1}, -x]*Log[x]^2 - 
   3936*HPL[{2, 2, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   800*HPL[{3, 1, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   13920*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^2 - 
   13920*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 - 
   13920*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 - 
   13920*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 - 
   13920*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   13920*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   13920*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   53760*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   (9337*Pi^6*HPL[{1}, -x]*Log[x]^3)/45360 - (7*Pi^4*HPL[{3}, -x]*Log[x]^3)/
    360 + (Pi^2*HPL[{5}, -x]*Log[x]^3)/18 + (5*HPL[{7}, -x]*Log[x]^3)/3 - 
   (371*Pi^4*HPL[{1, 2}, -x]*Log[x]^3)/270 + (Pi^2*HPL[{1, 4}, -x]*Log[x]^3)/
    9 - 2*HPL[{1, 6}, -x]*Log[x]^3 - (371*Pi^4*HPL[{2, 1}, -x]*Log[x]^3)/
    270 - (Pi^2*HPL[{2, 3}, -x]*Log[x]^3)/6 + (HPL[{2, 5}, -x]*Log[x]^3)/3 - 
   (Pi^2*HPL[{3, 2}, -x]*Log[x]^3)/6 + (Pi^2*HPL[{4, 1}, -x]*Log[x]^3)/9 + 
   (HPL[{5, 2}, -x]*Log[x]^3)/3 - 2*HPL[{6, 1}, -x]*Log[x]^3 - 
   (797*Pi^4*HPL[{1, 1, 1}, -x]*Log[x]^3)/135 - 
   (2*Pi^2*HPL[{1, 1, 3}, -x]*Log[x]^3)/3 + (4*HPL[{1, 1, 5}, -x]*Log[x]^3)/
    3 - (151*Pi^2*HPL[{1, 2, 2}, -x]*Log[x]^3)/18 + 
   (2*HPL[{1, 2, 4}, -x]*Log[x]^3)/3 - (2*Pi^2*HPL[{1, 3, 1}, -x]*Log[x]^3)/
    3 + (2*HPL[{1, 4, 2}, -x]*Log[x]^3)/3 + (4*HPL[{1, 5, 1}, -x]*Log[x]^3)/
    3 - (151*Pi^2*HPL[{2, 1, 2}, -x]*Log[x]^3)/18 + 
   (2*HPL[{2, 1, 4}, -x]*Log[x]^3)/3 - (151*Pi^2*HPL[{2, 2, 1}, -x]*Log[x]^3)/
    18 - HPL[{2, 2, 3}, -x]*Log[x]^3 - HPL[{2, 3, 2}, -x]*Log[x]^3 + 
   (2*HPL[{2, 4, 1}, -x]*Log[x]^3)/3 - (2*Pi^2*HPL[{3, 1, 1}, -x]*Log[x]^3)/
    3 - HPL[{3, 2, 2}, -x]*Log[x]^3 + (2*HPL[{4, 1, 2}, -x]*Log[x]^3)/3 + 
   (2*HPL[{4, 2, 1}, -x]*Log[x]^3)/3 + (4*HPL[{5, 1, 1}, -x]*Log[x]^3)/3 - 
   (302*Pi^2*HPL[{1, 1, 1, 2}, -x]*Log[x]^3)/9 + 
   (8*HPL[{1, 1, 1, 4}, -x]*Log[x]^3)/3 - 
   (302*Pi^2*HPL[{1, 1, 2, 1}, -x]*Log[x]^3)/9 - 
   4*HPL[{1, 1, 2, 3}, -x]*Log[x]^3 - 4*HPL[{1, 1, 3, 2}, -x]*Log[x]^3 + 
   (8*HPL[{1, 1, 4, 1}, -x]*Log[x]^3)/3 - 
   (302*Pi^2*HPL[{1, 2, 1, 1}, -x]*Log[x]^3)/9 - 
   4*HPL[{1, 2, 1, 3}, -x]*Log[x]^3 - 40*HPL[{1, 2, 2, 2}, -x]*Log[x]^3 - 
   4*HPL[{1, 2, 3, 1}, -x]*Log[x]^3 - 4*HPL[{1, 3, 1, 2}, -x]*Log[x]^3 - 
   4*HPL[{1, 3, 2, 1}, -x]*Log[x]^3 + (8*HPL[{1, 4, 1, 1}, -x]*Log[x]^3)/3 - 
   (302*Pi^2*HPL[{2, 1, 1, 1}, -x]*Log[x]^3)/9 - 
   4*HPL[{2, 1, 1, 3}, -x]*Log[x]^3 - 40*HPL[{2, 1, 2, 2}, -x]*Log[x]^3 - 
   4*HPL[{2, 1, 3, 1}, -x]*Log[x]^3 - 40*HPL[{2, 2, 1, 2}, -x]*Log[x]^3 - 
   40*HPL[{2, 2, 2, 1}, -x]*Log[x]^3 - 4*HPL[{2, 3, 1, 1}, -x]*Log[x]^3 - 
   4*HPL[{3, 1, 1, 2}, -x]*Log[x]^3 - 4*HPL[{3, 1, 2, 1}, -x]*Log[x]^3 - 
   4*HPL[{3, 2, 1, 1}, -x]*Log[x]^3 + (8*HPL[{4, 1, 1, 1}, -x]*Log[x]^3)/3 - 
   (416*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^3)/3 - 
   16*HPL[{1, 1, 1, 1, 3}, -x]*Log[x]^3 - 
   (440*HPL[{1, 1, 1, 2, 2}, -x]*Log[x]^3)/3 - 16*HPL[{1, 1, 1, 3, 1}, -x]*
    Log[x]^3 - (440*HPL[{1, 1, 2, 1, 2}, -x]*Log[x]^3)/3 - 
   (440*HPL[{1, 1, 2, 2, 1}, -x]*Log[x]^3)/3 - 16*HPL[{1, 1, 3, 1, 1}, -x]*
    Log[x]^3 - (440*HPL[{1, 2, 1, 1, 2}, -x]*Log[x]^3)/3 - 
   (440*HPL[{1, 2, 1, 2, 1}, -x]*Log[x]^3)/3 - 
   (440*HPL[{1, 2, 2, 1, 1}, -x]*Log[x]^3)/3 - 16*HPL[{1, 3, 1, 1, 1}, -x]*
    Log[x]^3 - (440*HPL[{2, 1, 1, 1, 2}, -x]*Log[x]^3)/3 - 
   (440*HPL[{2, 1, 1, 2, 1}, -x]*Log[x]^3)/3 - 
   (440*HPL[{2, 1, 2, 1, 1}, -x]*Log[x]^3)/3 - 
   (440*HPL[{2, 2, 1, 1, 1}, -x]*Log[x]^3)/3 - 16*HPL[{3, 1, 1, 1, 1}, -x]*
    Log[x]^3 - 560*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x]^3 - 
   560*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x]^3 - 560*HPL[{1, 1, 1, 2, 1, 1}, -x]*
    Log[x]^3 - 560*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x]^3 - 
   560*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x]^3 - 560*HPL[{2, 1, 1, 1, 1, 1}, -x]*
    Log[x]^3 - 2240*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^3 - 
   (3*Pi^6*Log[x]^4)/1120 - (Pi^4*HPL[{2}, -x]*Log[x]^4)/48 - 
   (187*Pi^4*HPL[{1, 1}, -x]*Log[x]^4)/2160 - 
   (5*Pi^2*HPL[{2, 2}, -x]*Log[x]^4)/36 - 
   (7*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]^4)/12 - 
   (7*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]^4)/12 - 
   (7*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]^4)/12 - (HPL[{2, 2, 2}, -x]*Log[x]^4)/
    2 - (22*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]^4)/9 - 
   (13*HPL[{1, 1, 2, 2}, -x]*Log[x]^4)/6 - 
   (13*HPL[{1, 2, 1, 2}, -x]*Log[x]^4)/6 - 
   (13*HPL[{1, 2, 2, 1}, -x]*Log[x]^4)/6 - 
   (13*HPL[{2, 1, 1, 2}, -x]*Log[x]^4)/6 - 
   (13*HPL[{2, 1, 2, 1}, -x]*Log[x]^4)/6 - 
   (13*HPL[{2, 2, 1, 1}, -x]*Log[x]^4)/6 - 
   (28*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^4)/3 - 
   (28*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^4)/3 - 
   (28*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^4)/3 - 
   (28*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^4)/3 - 
   (28*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^4)/3 - 40*HPL[{1, 1, 1, 1, 1, 1}, -x]*
    Log[x]^4 - (7*Pi^4*HPL[{1}, -x]*Log[x]^5)/21600 - 
   (Pi^2*HPL[{1, 2}, -x]*Log[x]^5)/360 - (Pi^2*HPL[{2, 1}, -x]*Log[x]^5)/
    360 - (Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^5)/90 - 
   (HPL[{1, 2, 2}, -x]*Log[x]^5)/60 - (HPL[{2, 1, 2}, -x]*Log[x]^5)/60 - 
   (HPL[{2, 2, 1}, -x]*Log[x]^5)/60 - (HPL[{1, 1, 1, 2}, -x]*Log[x]^5)/15 - 
   (HPL[{1, 1, 2, 1}, -x]*Log[x]^5)/15 - (HPL[{1, 2, 1, 1}, -x]*Log[x]^5)/
    15 - (HPL[{2, 1, 1, 1}, -x]*Log[x]^5)/15 - 
   (4*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^5)/15 + (526*Pi^6*HPL[{1}, -x]*Zeta[3])/
    315 + (37*Pi^4*HPL[{3}, -x]*Zeta[3])/18 + (58*Pi^2*HPL[{5}, -x]*Zeta[3])/
    3 + 832*HPL[{7}, -x]*Zeta[3] + (781*Pi^4*HPL[{1, 2}, -x]*Zeta[3])/30 + 
   (68*Pi^2*HPL[{1, 4}, -x]*Zeta[3])/3 + 156*HPL[{1, 6}, -x]*Zeta[3] + 
   (781*Pi^4*HPL[{2, 1}, -x]*Zeta[3])/30 + (112*Pi^2*HPL[{2, 3}, -x]*Zeta[3])/
    3 + 328*HPL[{2, 5}, -x]*Zeta[3] + (112*Pi^2*HPL[{3, 2}, -x]*Zeta[3])/3 + 
   336*HPL[{3, 4}, -x]*Zeta[3] + (68*Pi^2*HPL[{4, 1}, -x]*Zeta[3])/3 + 
   336*HPL[{4, 3}, -x]*Zeta[3] + 328*HPL[{5, 2}, -x]*Zeta[3] + 
   156*HPL[{6, 1}, -x]*Zeta[3] + (1502*Pi^4*HPL[{1, 1, 1}, -x]*Zeta[3])/15 + 
   (208*Pi^2*HPL[{1, 1, 3}, -x]*Zeta[3])/3 + 128*HPL[{1, 1, 5}, -x]*Zeta[3] + 
   (914*Pi^2*HPL[{1, 2, 2}, -x]*Zeta[3])/3 + 264*HPL[{1, 2, 4}, -x]*Zeta[3] + 
   (208*Pi^2*HPL[{1, 3, 1}, -x]*Zeta[3])/3 + 304*HPL[{1, 3, 3}, -x]*Zeta[3] + 
   264*HPL[{1, 4, 2}, -x]*Zeta[3] + 128*HPL[{1, 5, 1}, -x]*Zeta[3] + 
   (914*Pi^2*HPL[{2, 1, 2}, -x]*Zeta[3])/3 + 264*HPL[{2, 1, 4}, -x]*Zeta[3] + 
   (914*Pi^2*HPL[{2, 2, 1}, -x]*Zeta[3])/3 + 444*HPL[{2, 2, 3}, -x]*Zeta[3] + 
   444*HPL[{2, 3, 2}, -x]*Zeta[3] + 264*HPL[{2, 4, 1}, -x]*Zeta[3] + 
   (208*Pi^2*HPL[{3, 1, 1}, -x]*Zeta[3])/3 + 304*HPL[{3, 1, 3}, -x]*Zeta[3] + 
   444*HPL[{3, 2, 2}, -x]*Zeta[3] + 304*HPL[{3, 3, 1}, -x]*Zeta[3] + 
   264*HPL[{4, 1, 2}, -x]*Zeta[3] + 264*HPL[{4, 2, 1}, -x]*Zeta[3] + 
   128*HPL[{5, 1, 1}, -x]*Zeta[3] + (3136*Pi^2*HPL[{1, 1, 1, 2}, -x]*Zeta[3])/
    3 + 512*HPL[{1, 1, 1, 4}, -x]*Zeta[3] + 
   (3136*Pi^2*HPL[{1, 1, 2, 1}, -x]*Zeta[3])/3 + 816*HPL[{1, 1, 2, 3}, -x]*
    Zeta[3] + 816*HPL[{1, 1, 3, 2}, -x]*Zeta[3] + 
   512*HPL[{1, 1, 4, 1}, -x]*Zeta[3] + 
   (3136*Pi^2*HPL[{1, 2, 1, 1}, -x]*Zeta[3])/3 + 816*HPL[{1, 2, 1, 3}, -x]*
    Zeta[3] + 2536*HPL[{1, 2, 2, 2}, -x]*Zeta[3] + 
   816*HPL[{1, 2, 3, 1}, -x]*Zeta[3] + 816*HPL[{1, 3, 1, 2}, -x]*Zeta[3] + 
   816*HPL[{1, 3, 2, 1}, -x]*Zeta[3] + 512*HPL[{1, 4, 1, 1}, -x]*Zeta[3] + 
   (3136*Pi^2*HPL[{2, 1, 1, 1}, -x]*Zeta[3])/3 + 816*HPL[{2, 1, 1, 3}, -x]*
    Zeta[3] + 2536*HPL[{2, 1, 2, 2}, -x]*Zeta[3] + 
   816*HPL[{2, 1, 3, 1}, -x]*Zeta[3] + 2536*HPL[{2, 2, 1, 2}, -x]*Zeta[3] + 
   2536*HPL[{2, 2, 2, 1}, -x]*Zeta[3] + 816*HPL[{2, 3, 1, 1}, -x]*Zeta[3] + 
   816*HPL[{3, 1, 1, 2}, -x]*Zeta[3] + 816*HPL[{3, 1, 2, 1}, -x]*Zeta[3] + 
   816*HPL[{3, 2, 1, 1}, -x]*Zeta[3] + 512*HPL[{4, 1, 1, 1}, -x]*Zeta[3] + 
   4000*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3] + 1792*HPL[{1, 1, 1, 1, 3}, -x]*
    Zeta[3] + 8064*HPL[{1, 1, 1, 2, 2}, -x]*Zeta[3] + 
   1792*HPL[{1, 1, 1, 3, 1}, -x]*Zeta[3] + 8064*HPL[{1, 1, 2, 1, 2}, -x]*
    Zeta[3] + 8064*HPL[{1, 1, 2, 2, 1}, -x]*Zeta[3] + 
   1792*HPL[{1, 1, 3, 1, 1}, -x]*Zeta[3] + 8064*HPL[{1, 2, 1, 1, 2}, -x]*
    Zeta[3] + 8064*HPL[{1, 2, 1, 2, 1}, -x]*Zeta[3] + 
   8064*HPL[{1, 2, 2, 1, 1}, -x]*Zeta[3] + 1792*HPL[{1, 3, 1, 1, 1}, -x]*
    Zeta[3] + 8064*HPL[{2, 1, 1, 1, 2}, -x]*Zeta[3] + 
   8064*HPL[{2, 1, 1, 2, 1}, -x]*Zeta[3] + 8064*HPL[{2, 1, 2, 1, 1}, -x]*
    Zeta[3] + 8064*HPL[{2, 2, 1, 1, 1}, -x]*Zeta[3] + 
   1792*HPL[{3, 1, 1, 1, 1}, -x]*Zeta[3] + 27840*HPL[{1, 1, 1, 1, 1, 2}, -x]*
    Zeta[3] + 27840*HPL[{1, 1, 1, 1, 2, 1}, -x]*Zeta[3] + 
   27840*HPL[{1, 1, 1, 2, 1, 1}, -x]*Zeta[3] + 
   27840*HPL[{1, 1, 2, 1, 1, 1}, -x]*Zeta[3] + 
   27840*HPL[{1, 2, 1, 1, 1, 1}, -x]*Zeta[3] + 
   27840*HPL[{2, 1, 1, 1, 1, 1}, -x]*Zeta[3] + 
   107520*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (263*Pi^6*Log[x]*Zeta[3])/315 + (127*Pi^4*HPL[{2}, -x]*Log[x]*Zeta[3])/
    60 - (40*Pi^2*HPL[{4}, -x]*Log[x]*Zeta[3])/3 - 
   426*HPL[{6}, -x]*Log[x]*Zeta[3] + (313*Pi^4*HPL[{1, 1}, -x]*Log[x]*
     Zeta[3])/45 - 120*HPL[{1, 5}, -x]*Log[x]*Zeta[3] + 
   (65*Pi^2*HPL[{2, 2}, -x]*Log[x]*Zeta[3])/3 - 188*HPL[{2, 4}, -x]*Log[x]*
    Zeta[3] - 184*HPL[{3, 3}, -x]*Log[x]*Zeta[3] - 
   188*HPL[{4, 2}, -x]*Log[x]*Zeta[3] - 120*HPL[{5, 1}, -x]*Log[x]*Zeta[3] + 
   (328*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]*Zeta[3])/3 - 
   96*HPL[{1, 1, 4}, -x]*Log[x]*Zeta[3] + 
   (328*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]*Zeta[3])/3 - 
   64*HPL[{1, 2, 3}, -x]*Log[x]*Zeta[3] - 64*HPL[{1, 3, 2}, -x]*Log[x]*
    Zeta[3] - 96*HPL[{1, 4, 1}, -x]*Log[x]*Zeta[3] + 
   (328*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]*Zeta[3])/3 - 
   64*HPL[{2, 1, 3}, -x]*Log[x]*Zeta[3] + 112*HPL[{2, 2, 2}, -x]*Log[x]*
    Zeta[3] - 64*HPL[{2, 3, 1}, -x]*Log[x]*Zeta[3] - 
   64*HPL[{3, 1, 2}, -x]*Log[x]*Zeta[3] - 64*HPL[{3, 2, 1}, -x]*Log[x]*
    Zeta[3] - 96*HPL[{4, 1, 1}, -x]*Log[x]*Zeta[3] + 
   (1328*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]*Zeta[3])/3 + 
   32*HPL[{1, 1, 1, 3}, -x]*Log[x]*Zeta[3] + 704*HPL[{1, 1, 2, 2}, -x]*Log[x]*
    Zeta[3] + 32*HPL[{1, 1, 3, 1}, -x]*Log[x]*Zeta[3] + 
   704*HPL[{1, 2, 1, 2}, -x]*Log[x]*Zeta[3] + 704*HPL[{1, 2, 2, 1}, -x]*
    Log[x]*Zeta[3] + 32*HPL[{1, 3, 1, 1}, -x]*Log[x]*Zeta[3] + 
   704*HPL[{2, 1, 1, 2}, -x]*Log[x]*Zeta[3] + 704*HPL[{2, 1, 2, 1}, -x]*
    Log[x]*Zeta[3] + 704*HPL[{2, 2, 1, 1}, -x]*Log[x]*Zeta[3] + 
   32*HPL[{3, 1, 1, 1}, -x]*Log[x]*Zeta[3] + 2784*HPL[{1, 1, 1, 1, 2}, -x]*
    Log[x]*Zeta[3] + 2784*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]*Zeta[3] + 
   2784*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]*Zeta[3] + 
   2784*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]*Zeta[3] + 
   2784*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] + 
   11520*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (131*Pi^4*HPL[{1}, -x]*Log[x]^2*Zeta[3])/36 + 
   (7*Pi^2*HPL[{3}, -x]*Log[x]^2*Zeta[3])/3 + 70*HPL[{5}, -x]*Log[x]^2*
    Zeta[3] - 4*Pi^2*HPL[{1, 2}, -x]*Log[x]^2*Zeta[3] + 
   12*HPL[{1, 4}, -x]*Log[x]^2*Zeta[3] - 4*Pi^2*HPL[{2, 1}, -x]*Log[x]^2*
    Zeta[3] + 30*HPL[{2, 3}, -x]*Log[x]^2*Zeta[3] + 
   30*HPL[{3, 2}, -x]*Log[x]^2*Zeta[3] + 12*HPL[{4, 1}, -x]*Log[x]^2*
    Zeta[3] - (76*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^2*Zeta[3])/3 + 
   8*HPL[{1, 1, 3}, -x]*Log[x]^2*Zeta[3] + 6*HPL[{1, 2, 2}, -x]*Log[x]^2*
    Zeta[3] + 8*HPL[{1, 3, 1}, -x]*Log[x]^2*Zeta[3] + 
   6*HPL[{2, 1, 2}, -x]*Log[x]^2*Zeta[3] + 6*HPL[{2, 2, 1}, -x]*Log[x]^2*
    Zeta[3] + 8*HPL[{3, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   (409*Pi^4*Log[x]^3*Zeta[3])/360 - (10*Pi^2*HPL[{2}, -x]*Log[x]^3*Zeta[3])/
    9 - 4*HPL[{4}, -x]*Log[x]^3*Zeta[3] - 
   (26*Pi^2*HPL[{1, 1}, -x]*Log[x]^3*Zeta[3])/3 - 
   7*HPL[{2, 2}, -x]*Log[x]^3*Zeta[3] - 
   (40*HPL[{1, 1, 2}, -x]*Log[x]^3*Zeta[3])/3 - 
   (40*HPL[{1, 2, 1}, -x]*Log[x]^3*Zeta[3])/3 - 
   (40*HPL[{2, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 - 
   (224*HPL[{1, 1, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 - 
   (41*Pi^2*HPL[{1}, -x]*Log[x]^4*Zeta[3])/36 - 
   (3*HPL[{1, 2}, -x]*Log[x]^4*Zeta[3])/2 - 
   (3*HPL[{2, 1}, -x]*Log[x]^4*Zeta[3])/2 - 
   (26*HPL[{1, 1, 1}, -x]*Log[x]^4*Zeta[3])/3 - (Pi^2*Log[x]^5*Zeta[3])/72 - 
   (HPL[{2}, -x]*Log[x]^5*Zeta[3])/12 - (HPL[{1, 1}, -x]*Log[x]^5*Zeta[3])/
    3 - (97*Pi^4*Zeta[3]^2)/90 - (23*Pi^2*HPL[{2}, -x]*Zeta[3]^2)/3 - 
   48*HPL[{4}, -x]*Zeta[3]^2 - 28*Pi^2*HPL[{1, 1}, -x]*Zeta[3]^2 + 
   88*HPL[{1, 3}, -x]*Zeta[3]^2 + 54*HPL[{2, 2}, -x]*Zeta[3]^2 + 
   88*HPL[{3, 1}, -x]*Zeta[3]^2 - 672*HPL[{1, 1, 1, 1}, -x]*Zeta[3]^2 - 
   (52*Pi^2*HPL[{1}, -x]*Log[x]*Zeta[3]^2)/3 + 44*HPL[{3}, -x]*Log[x]*
    Zeta[3]^2 - 76*HPL[{1, 2}, -x]*Log[x]*Zeta[3]^2 - 
   76*HPL[{2, 1}, -x]*Log[x]*Zeta[3]^2 - 336*HPL[{1, 1, 1}, -x]*Log[x]*
    Zeta[3]^2 - (11*Pi^2*Log[x]^2*Zeta[3]^2)/6 - 
   26*HPL[{2}, -x]*Log[x]^2*Zeta[3]^2 - 20*HPL[{1, 1}, -x]*Log[x]^2*
    Zeta[3]^2 + 2*HPL[{1}, -x]*Log[x]^3*Zeta[3]^2 - 
   (3*Log[x]^4*Zeta[3]^2)/4 + 64*HPL[{1}, -x]*Zeta[3]^3 - 
   32*Log[x]*Zeta[3]^3 + (934*Pi^4*HPL[{1}, -x]*Zeta[5])/45 + 
   (74*Pi^2*HPL[{3}, -x]*Zeta[5])/3 + 532*HPL[{5}, -x]*Zeta[5] + 
   (710*Pi^2*HPL[{1, 2}, -x]*Zeta[5])/3 + 64*HPL[{1, 4}, -x]*Zeta[5] + 
   (710*Pi^2*HPL[{2, 1}, -x]*Zeta[5])/3 + 328*HPL[{2, 3}, -x]*Zeta[5] + 
   328*HPL[{3, 2}, -x]*Zeta[5] + 64*HPL[{4, 1}, -x]*Zeta[5] + 
   (2912*Pi^2*HPL[{1, 1, 1}, -x]*Zeta[5])/3 + 384*HPL[{1, 1, 3}, -x]*
    Zeta[5] + 1812*HPL[{1, 2, 2}, -x]*Zeta[5] + 384*HPL[{1, 3, 1}, -x]*
    Zeta[5] + 1812*HPL[{2, 1, 2}, -x]*Zeta[5] + 1812*HPL[{2, 2, 1}, -x]*
    Zeta[5] + 384*HPL[{3, 1, 1}, -x]*Zeta[5] + 6464*HPL[{1, 1, 1, 2}, -x]*
    Zeta[5] + 6464*HPL[{1, 1, 2, 1}, -x]*Zeta[5] + 
   6464*HPL[{1, 2, 1, 1}, -x]*Zeta[5] + 6464*HPL[{2, 1, 1, 1}, -x]*Zeta[5] + 
   27840*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[5] - (467*Pi^4*Log[x]*Zeta[5])/45 + 
   7*Pi^2*HPL[{2}, -x]*Log[x]*Zeta[5] - 316*HPL[{4}, -x]*Log[x]*Zeta[5] + 
   (104*Pi^2*HPL[{1, 1}, -x]*Log[x]*Zeta[5])/3 - 88*HPL[{1, 3}, -x]*Log[x]*
    Zeta[5] - 54*HPL[{2, 2}, -x]*Log[x]*Zeta[5] - 
   88*HPL[{3, 1}, -x]*Log[x]*Zeta[5] + 328*HPL[{1, 1, 2}, -x]*Log[x]*
    Zeta[5] + 328*HPL[{1, 2, 1}, -x]*Log[x]*Zeta[5] + 
   328*HPL[{2, 1, 1}, -x]*Log[x]*Zeta[5] + 2080*HPL[{1, 1, 1, 1}, -x]*Log[x]*
    Zeta[5] - 27*Pi^2*HPL[{1}, -x]*Log[x]^2*Zeta[5] + 
   42*HPL[{3}, -x]*Log[x]^2*Zeta[5] - 12*HPL[{1, 2}, -x]*Log[x]^2*Zeta[5] - 
   12*HPL[{2, 1}, -x]*Log[x]^2*Zeta[5] - 128*HPL[{1, 1, 1}, -x]*Log[x]^2*
    Zeta[5] - (199*Pi^2*Log[x]^3*Zeta[5])/18 - 
   (8*HPL[{2}, -x]*Log[x]^3*Zeta[5])/3 - 52*HPL[{1, 1}, -x]*Log[x]^3*
    Zeta[5] - (41*HPL[{1}, -x]*Log[x]^4*Zeta[5])/6 - (Log[x]^5*Zeta[5])/12 + 
   12*Pi^2*Zeta[3]*Zeta[5] - 116*HPL[{2}, -x]*Zeta[3]*Zeta[5] - 
   240*HPL[{1, 1}, -x]*Zeta[3]*Zeta[5] - 336*HPL[{1}, -x]*Log[x]*Zeta[3]*
    Zeta[5] + 18*Log[x]^2*Zeta[3]*Zeta[5] + 260*Zeta[5]^2 + 
   272*Pi^2*HPL[{1}, -x]*Zeta[7] + 300*HPL[{3}, -x]*Zeta[7] + 
   1692*HPL[{1, 2}, -x]*Zeta[7] + 1692*HPL[{2, 1}, -x]*Zeta[7] + 
   8928*HPL[{1, 1, 1}, -x]*Zeta[7] - 136*Pi^2*Log[x]*Zeta[7] - 
   270*HPL[{2}, -x]*Log[x]*Zeta[7] - 150*HPL[{1}, -x]*Log[x]^2*Zeta[7] - 
   111*Log[x]^3*Zeta[7] + 600*Zeta[3]*Zeta[7] + 3136*HPL[{1}, -x]*Zeta[9] - 
   1568*Log[x]*Zeta[9]

F[1, 5] = (-650051*Pi^8*HPL[{1}, -x])/226800 + 
   (853*Pi^6*HPL[{3}, -x])/252 + (341*Pi^4*HPL[{5}, -x])/30 + 
   20*Pi^2*HPL[{7}, -x] - 4044*HPL[{9}, -x] - (39601*Pi^6*HPL[{1, 2}, -x])/
    3780 + (364*Pi^4*HPL[{1, 4}, -x])/15 + 70*Pi^2*HPL[{1, 6}, -x] - 
   2652*HPL[{1, 8}, -x] - (39601*Pi^6*HPL[{2, 1}, -x])/3780 + 
   (2243*Pi^4*HPL[{2, 3}, -x])/45 + (368*Pi^2*HPL[{2, 5}, -x])/3 - 
   2548*HPL[{2, 7}, -x] + (2243*Pi^4*HPL[{3, 2}, -x])/45 + 
   148*Pi^2*HPL[{3, 4}, -x] - 2592*HPL[{3, 6}, -x] + 
   (364*Pi^4*HPL[{4, 1}, -x])/15 + 148*Pi^2*HPL[{4, 3}, -x] - 
   2612*HPL[{4, 5}, -x] + (368*Pi^2*HPL[{5, 2}, -x])/3 - 
   2612*HPL[{5, 4}, -x] + 70*Pi^2*HPL[{6, 1}, -x] - 2592*HPL[{6, 3}, -x] - 
   2548*HPL[{7, 2}, -x] - 2652*HPL[{8, 1}, -x] - 
   (3338*Pi^6*HPL[{1, 1, 1}, -x])/45 + (1892*Pi^4*HPL[{1, 1, 3}, -x])/15 + 
   296*Pi^2*HPL[{1, 1, 5}, -x] - 912*HPL[{1, 1, 7}, -x] + 
   (929*Pi^4*HPL[{1, 2, 2}, -x])/90 + 428*Pi^2*HPL[{1, 2, 4}, -x] - 
   892*HPL[{1, 2, 6}, -x] + (1892*Pi^4*HPL[{1, 3, 1}, -x])/15 + 
   (1424*Pi^2*HPL[{1, 3, 3}, -x])/3 - 816*HPL[{1, 3, 5}, -x] + 
   428*Pi^2*HPL[{1, 4, 2}, -x] - 796*HPL[{1, 4, 4}, -x] + 
   296*Pi^2*HPL[{1, 5, 1}, -x] - 816*HPL[{1, 5, 3}, -x] - 
   892*HPL[{1, 6, 2}, -x] - 912*HPL[{1, 7, 1}, -x] + 
   (929*Pi^4*HPL[{2, 1, 2}, -x])/90 + 428*Pi^2*HPL[{2, 1, 4}, -x] - 
   892*HPL[{2, 1, 6}, -x] + (929*Pi^4*HPL[{2, 2, 1}, -x])/90 + 
   766*Pi^2*HPL[{2, 2, 3}, -x] - 428*HPL[{2, 2, 5}, -x] + 
   766*Pi^2*HPL[{2, 3, 2}, -x] - 200*HPL[{2, 3, 4}, -x] + 
   428*Pi^2*HPL[{2, 4, 1}, -x] - 200*HPL[{2, 4, 3}, -x] - 
   428*HPL[{2, 5, 2}, -x] - 892*HPL[{2, 6, 1}, -x] + 
   (1892*Pi^4*HPL[{3, 1, 1}, -x])/15 + (1424*Pi^2*HPL[{3, 1, 3}, -x])/3 - 
   816*HPL[{3, 1, 5}, -x] + 766*Pi^2*HPL[{3, 2, 2}, -x] - 
   200*HPL[{3, 2, 4}, -x] + (1424*Pi^2*HPL[{3, 3, 1}, -x])/3 - 
   200*HPL[{3, 4, 2}, -x] - 816*HPL[{3, 5, 1}, -x] + 
   428*Pi^2*HPL[{4, 1, 2}, -x] - 796*HPL[{4, 1, 4}, -x] + 
   428*Pi^2*HPL[{4, 2, 1}, -x] - 200*HPL[{4, 2, 3}, -x] - 
   200*HPL[{4, 3, 2}, -x] - 796*HPL[{4, 4, 1}, -x] + 
   296*Pi^2*HPL[{5, 1, 1}, -x] - 816*HPL[{5, 1, 3}, -x] - 
   428*HPL[{5, 2, 2}, -x] - 816*HPL[{5, 3, 1}, -x] - 892*HPL[{6, 1, 2}, -x] - 
   892*HPL[{6, 2, 1}, -x] - 912*HPL[{7, 1, 1}, -x] - 
   (788*Pi^4*HPL[{1, 1, 1, 2}, -x])/3 + 832*Pi^2*HPL[{1, 1, 1, 4}, -x] + 
   864*HPL[{1, 1, 1, 6}, -x] - (788*Pi^4*HPL[{1, 1, 2, 1}, -x])/3 + 
   (5480*Pi^2*HPL[{1, 1, 2, 3}, -x])/3 + 2336*HPL[{1, 1, 2, 5}, -x] + 
   (5480*Pi^2*HPL[{1, 1, 3, 2}, -x])/3 + 3008*HPL[{1, 1, 3, 4}, -x] + 
   832*Pi^2*HPL[{1, 1, 4, 1}, -x] + 3008*HPL[{1, 1, 4, 3}, -x] + 
   2336*HPL[{1, 1, 5, 2}, -x] + 864*HPL[{1, 1, 6, 1}, -x] - 
   (788*Pi^4*HPL[{1, 2, 1, 1}, -x])/3 + (5480*Pi^2*HPL[{1, 2, 1, 3}, -x])/3 + 
   2336*HPL[{1, 2, 1, 5}, -x] + 1540*Pi^2*HPL[{1, 2, 2, 2}, -x] + 
   4352*HPL[{1, 2, 2, 4}, -x] + (5480*Pi^2*HPL[{1, 2, 3, 1}, -x])/3 + 
   5024*HPL[{1, 2, 3, 3}, -x] + 4352*HPL[{1, 2, 4, 2}, -x] + 
   2336*HPL[{1, 2, 5, 1}, -x] + (5480*Pi^2*HPL[{1, 3, 1, 2}, -x])/3 + 
   3008*HPL[{1, 3, 1, 4}, -x] + (5480*Pi^2*HPL[{1, 3, 2, 1}, -x])/3 + 
   5024*HPL[{1, 3, 2, 3}, -x] + 5024*HPL[{1, 3, 3, 2}, -x] + 
   3008*HPL[{1, 3, 4, 1}, -x] + 832*Pi^2*HPL[{1, 4, 1, 1}, -x] + 
   3008*HPL[{1, 4, 1, 3}, -x] + 4352*HPL[{1, 4, 2, 2}, -x] + 
   3008*HPL[{1, 4, 3, 1}, -x] + 2336*HPL[{1, 5, 1, 2}, -x] + 
   2336*HPL[{1, 5, 2, 1}, -x] + 864*HPL[{1, 6, 1, 1}, -x] - 
   (788*Pi^4*HPL[{2, 1, 1, 1}, -x])/3 + (5480*Pi^2*HPL[{2, 1, 1, 3}, -x])/3 + 
   2336*HPL[{2, 1, 1, 5}, -x] + 1540*Pi^2*HPL[{2, 1, 2, 2}, -x] + 
   4352*HPL[{2, 1, 2, 4}, -x] + (5480*Pi^2*HPL[{2, 1, 3, 1}, -x])/3 + 
   5024*HPL[{2, 1, 3, 3}, -x] + 4352*HPL[{2, 1, 4, 2}, -x] + 
   2336*HPL[{2, 1, 5, 1}, -x] + 1540*Pi^2*HPL[{2, 2, 1, 2}, -x] + 
   4352*HPL[{2, 2, 1, 4}, -x] + 1540*Pi^2*HPL[{2, 2, 2, 1}, -x] + 
   8088*HPL[{2, 2, 2, 3}, -x] + 8088*HPL[{2, 2, 3, 2}, -x] + 
   4352*HPL[{2, 2, 4, 1}, -x] + (5480*Pi^2*HPL[{2, 3, 1, 1}, -x])/3 + 
   5024*HPL[{2, 3, 1, 3}, -x] + 8088*HPL[{2, 3, 2, 2}, -x] + 
   5024*HPL[{2, 3, 3, 1}, -x] + 4352*HPL[{2, 4, 1, 2}, -x] + 
   4352*HPL[{2, 4, 2, 1}, -x] + 2336*HPL[{2, 5, 1, 1}, -x] + 
   (5480*Pi^2*HPL[{3, 1, 1, 2}, -x])/3 + 3008*HPL[{3, 1, 1, 4}, -x] + 
   (5480*Pi^2*HPL[{3, 1, 2, 1}, -x])/3 + 5024*HPL[{3, 1, 2, 3}, -x] + 
   5024*HPL[{3, 1, 3, 2}, -x] + 3008*HPL[{3, 1, 4, 1}, -x] + 
   (5480*Pi^2*HPL[{3, 2, 1, 1}, -x])/3 + 5024*HPL[{3, 2, 1, 3}, -x] + 
   8088*HPL[{3, 2, 2, 2}, -x] + 5024*HPL[{3, 2, 3, 1}, -x] + 
   5024*HPL[{3, 3, 1, 2}, -x] + 5024*HPL[{3, 3, 2, 1}, -x] + 
   3008*HPL[{3, 4, 1, 1}, -x] + 832*Pi^2*HPL[{4, 1, 1, 1}, -x] + 
   3008*HPL[{4, 1, 1, 3}, -x] + 4352*HPL[{4, 1, 2, 2}, -x] + 
   3008*HPL[{4, 1, 3, 1}, -x] + 4352*HPL[{4, 2, 1, 2}, -x] + 
   4352*HPL[{4, 2, 2, 1}, -x] + 3008*HPL[{4, 3, 1, 1}, -x] + 
   2336*HPL[{5, 1, 1, 2}, -x] + 2336*HPL[{5, 1, 2, 1}, -x] + 
   2336*HPL[{5, 2, 1, 1}, -x] + 864*HPL[{6, 1, 1, 1}, -x] - 
   (6184*Pi^4*HPL[{1, 1, 1, 1, 1}, -x])/3 + 
   4800*Pi^2*HPL[{1, 1, 1, 1, 3}, -x] + 7296*HPL[{1, 1, 1, 1, 5}, -x] + 
   1664*Pi^2*HPL[{1, 1, 1, 2, 2}, -x] + 11136*HPL[{1, 1, 1, 2, 4}, -x] + 
   4800*Pi^2*HPL[{1, 1, 1, 3, 1}, -x] + 12480*HPL[{1, 1, 1, 3, 3}, -x] + 
   11136*HPL[{1, 1, 1, 4, 2}, -x] + 7296*HPL[{1, 1, 1, 5, 1}, -x] + 
   1664*Pi^2*HPL[{1, 1, 2, 1, 2}, -x] + 11136*HPL[{1, 1, 2, 1, 4}, -x] + 
   1664*Pi^2*HPL[{1, 1, 2, 2, 1}, -x] + 20704*HPL[{1, 1, 2, 2, 3}, -x] + 
   20704*HPL[{1, 1, 2, 3, 2}, -x] + 11136*HPL[{1, 1, 2, 4, 1}, -x] + 
   4800*Pi^2*HPL[{1, 1, 3, 1, 1}, -x] + 12480*HPL[{1, 1, 3, 1, 3}, -x] + 
   20704*HPL[{1, 1, 3, 2, 2}, -x] + 12480*HPL[{1, 1, 3, 3, 1}, -x] + 
   11136*HPL[{1, 1, 4, 1, 2}, -x] + 11136*HPL[{1, 1, 4, 2, 1}, -x] + 
   7296*HPL[{1, 1, 5, 1, 1}, -x] + 1664*Pi^2*HPL[{1, 2, 1, 1, 2}, -x] + 
   11136*HPL[{1, 2, 1, 1, 4}, -x] + 1664*Pi^2*HPL[{1, 2, 1, 2, 1}, -x] + 
   20704*HPL[{1, 2, 1, 2, 3}, -x] + 20704*HPL[{1, 2, 1, 3, 2}, -x] + 
   11136*HPL[{1, 2, 1, 4, 1}, -x] + 1664*Pi^2*HPL[{1, 2, 2, 1, 1}, -x] + 
   20704*HPL[{1, 2, 2, 1, 3}, -x] + 25488*HPL[{1, 2, 2, 2, 2}, -x] + 
   20704*HPL[{1, 2, 2, 3, 1}, -x] + 20704*HPL[{1, 2, 3, 1, 2}, -x] + 
   20704*HPL[{1, 2, 3, 2, 1}, -x] + 11136*HPL[{1, 2, 4, 1, 1}, -x] + 
   4800*Pi^2*HPL[{1, 3, 1, 1, 1}, -x] + 12480*HPL[{1, 3, 1, 1, 3}, -x] + 
   20704*HPL[{1, 3, 1, 2, 2}, -x] + 12480*HPL[{1, 3, 1, 3, 1}, -x] + 
   20704*HPL[{1, 3, 2, 1, 2}, -x] + 20704*HPL[{1, 3, 2, 2, 1}, -x] + 
   12480*HPL[{1, 3, 3, 1, 1}, -x] + 11136*HPL[{1, 4, 1, 1, 2}, -x] + 
   11136*HPL[{1, 4, 1, 2, 1}, -x] + 11136*HPL[{1, 4, 2, 1, 1}, -x] + 
   7296*HPL[{1, 5, 1, 1, 1}, -x] + 1664*Pi^2*HPL[{2, 1, 1, 1, 2}, -x] + 
   11136*HPL[{2, 1, 1, 1, 4}, -x] + 1664*Pi^2*HPL[{2, 1, 1, 2, 1}, -x] + 
   20704*HPL[{2, 1, 1, 2, 3}, -x] + 20704*HPL[{2, 1, 1, 3, 2}, -x] + 
   11136*HPL[{2, 1, 1, 4, 1}, -x] + 1664*Pi^2*HPL[{2, 1, 2, 1, 1}, -x] + 
   20704*HPL[{2, 1, 2, 1, 3}, -x] + 25488*HPL[{2, 1, 2, 2, 2}, -x] + 
   20704*HPL[{2, 1, 2, 3, 1}, -x] + 20704*HPL[{2, 1, 3, 1, 2}, -x] + 
   20704*HPL[{2, 1, 3, 2, 1}, -x] + 11136*HPL[{2, 1, 4, 1, 1}, -x] + 
   1664*Pi^2*HPL[{2, 2, 1, 1, 1}, -x] + 20704*HPL[{2, 2, 1, 1, 3}, -x] + 
   25488*HPL[{2, 2, 1, 2, 2}, -x] + 20704*HPL[{2, 2, 1, 3, 1}, -x] + 
   25488*HPL[{2, 2, 2, 1, 2}, -x] + 25488*HPL[{2, 2, 2, 2, 1}, -x] + 
   20704*HPL[{2, 2, 3, 1, 1}, -x] + 20704*HPL[{2, 3, 1, 1, 2}, -x] + 
   20704*HPL[{2, 3, 1, 2, 1}, -x] + 20704*HPL[{2, 3, 2, 1, 1}, -x] + 
   11136*HPL[{2, 4, 1, 1, 1}, -x] + 4800*Pi^2*HPL[{3, 1, 1, 1, 1}, -x] + 
   12480*HPL[{3, 1, 1, 1, 3}, -x] + 20704*HPL[{3, 1, 1, 2, 2}, -x] + 
   12480*HPL[{3, 1, 1, 3, 1}, -x] + 20704*HPL[{3, 1, 2, 1, 2}, -x] + 
   20704*HPL[{3, 1, 2, 2, 1}, -x] + 12480*HPL[{3, 1, 3, 1, 1}, -x] + 
   20704*HPL[{3, 2, 1, 1, 2}, -x] + 20704*HPL[{3, 2, 1, 2, 1}, -x] + 
   20704*HPL[{3, 2, 2, 1, 1}, -x] + 12480*HPL[{3, 3, 1, 1, 1}, -x] + 
   11136*HPL[{4, 1, 1, 1, 2}, -x] + 11136*HPL[{4, 1, 1, 2, 1}, -x] + 
   11136*HPL[{4, 1, 2, 1, 1}, -x] + 11136*HPL[{4, 2, 1, 1, 1}, -x] + 
   7296*HPL[{5, 1, 1, 1, 1}, -x] - 4640*Pi^2*HPL[{1, 1, 1, 1, 1, 2}, -x] + 
   23040*HPL[{1, 1, 1, 1, 1, 4}, -x] - 
   4640*Pi^2*HPL[{1, 1, 1, 1, 2, 1}, -x] + 
   50880*HPL[{1, 1, 1, 1, 2, 3}, -x] + 50880*HPL[{1, 1, 1, 1, 3, 2}, -x] + 
   23040*HPL[{1, 1, 1, 1, 4, 1}, -x] - 
   4640*Pi^2*HPL[{1, 1, 1, 2, 1, 1}, -x] + 
   50880*HPL[{1, 1, 1, 2, 1, 3}, -x] + 50880*HPL[{1, 1, 1, 2, 2, 2}, -x] + 
   50880*HPL[{1, 1, 1, 2, 3, 1}, -x] + 50880*HPL[{1, 1, 1, 3, 1, 2}, -x] + 
   50880*HPL[{1, 1, 1, 3, 2, 1}, -x] + 23040*HPL[{1, 1, 1, 4, 1, 1}, -x] - 
   4640*Pi^2*HPL[{1, 1, 2, 1, 1, 1}, -x] + 
   50880*HPL[{1, 1, 2, 1, 1, 3}, -x] + 50880*HPL[{1, 1, 2, 1, 2, 2}, -x] + 
   50880*HPL[{1, 1, 2, 1, 3, 1}, -x] + 50880*HPL[{1, 1, 2, 2, 1, 2}, -x] + 
   50880*HPL[{1, 1, 2, 2, 2, 1}, -x] + 50880*HPL[{1, 1, 2, 3, 1, 1}, -x] + 
   50880*HPL[{1, 1, 3, 1, 1, 2}, -x] + 50880*HPL[{1, 1, 3, 1, 2, 1}, -x] + 
   50880*HPL[{1, 1, 3, 2, 1, 1}, -x] + 23040*HPL[{1, 1, 4, 1, 1, 1}, -x] - 
   4640*Pi^2*HPL[{1, 2, 1, 1, 1, 1}, -x] + 
   50880*HPL[{1, 2, 1, 1, 1, 3}, -x] + 50880*HPL[{1, 2, 1, 1, 2, 2}, -x] + 
   50880*HPL[{1, 2, 1, 1, 3, 1}, -x] + 50880*HPL[{1, 2, 1, 2, 1, 2}, -x] + 
   50880*HPL[{1, 2, 1, 2, 2, 1}, -x] + 50880*HPL[{1, 2, 1, 3, 1, 1}, -x] + 
   50880*HPL[{1, 2, 2, 1, 1, 2}, -x] + 50880*HPL[{1, 2, 2, 1, 2, 1}, -x] + 
   50880*HPL[{1, 2, 2, 2, 1, 1}, -x] + 50880*HPL[{1, 2, 3, 1, 1, 1}, -x] + 
   50880*HPL[{1, 3, 1, 1, 1, 2}, -x] + 50880*HPL[{1, 3, 1, 1, 2, 1}, -x] + 
   50880*HPL[{1, 3, 1, 2, 1, 1}, -x] + 50880*HPL[{1, 3, 2, 1, 1, 1}, -x] + 
   23040*HPL[{1, 4, 1, 1, 1, 1}, -x] - 
   4640*Pi^2*HPL[{2, 1, 1, 1, 1, 1}, -x] + 
   50880*HPL[{2, 1, 1, 1, 1, 3}, -x] + 50880*HPL[{2, 1, 1, 1, 2, 2}, -x] + 
   50880*HPL[{2, 1, 1, 1, 3, 1}, -x] + 50880*HPL[{2, 1, 1, 2, 1, 2}, -x] + 
   50880*HPL[{2, 1, 1, 2, 2, 1}, -x] + 50880*HPL[{2, 1, 1, 3, 1, 1}, -x] + 
   50880*HPL[{2, 1, 2, 1, 1, 2}, -x] + 50880*HPL[{2, 1, 2, 1, 2, 1}, -x] + 
   50880*HPL[{2, 1, 2, 2, 1, 1}, -x] + 50880*HPL[{2, 1, 3, 1, 1, 1}, -x] + 
   50880*HPL[{2, 2, 1, 1, 1, 2}, -x] + 50880*HPL[{2, 2, 1, 1, 2, 1}, -x] + 
   50880*HPL[{2, 2, 1, 2, 1, 1}, -x] + 50880*HPL[{2, 2, 2, 1, 1, 1}, -x] + 
   50880*HPL[{2, 3, 1, 1, 1, 1}, -x] + 50880*HPL[{3, 1, 1, 1, 1, 2}, -x] + 
   50880*HPL[{3, 1, 1, 1, 2, 1}, -x] + 50880*HPL[{3, 1, 1, 2, 1, 1}, -x] + 
   50880*HPL[{3, 1, 2, 1, 1, 1}, -x] + 50880*HPL[{3, 2, 1, 1, 1, 1}, -x] + 
   23040*HPL[{4, 1, 1, 1, 1, 1}, -x] - 
   53760*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x] + 
   134400*HPL[{1, 1, 1, 1, 1, 1, 3}, -x] + 
   78720*HPL[{1, 1, 1, 1, 1, 2, 2}, -x] + 
   134400*HPL[{1, 1, 1, 1, 1, 3, 1}, -x] + 
   78720*HPL[{1, 1, 1, 1, 2, 1, 2}, -x] + 
   78720*HPL[{1, 1, 1, 1, 2, 2, 1}, -x] + 
   134400*HPL[{1, 1, 1, 1, 3, 1, 1}, -x] + 
   78720*HPL[{1, 1, 1, 2, 1, 1, 2}, -x] + 
   78720*HPL[{1, 1, 1, 2, 1, 2, 1}, -x] + 
   78720*HPL[{1, 1, 1, 2, 2, 1, 1}, -x] + 
   134400*HPL[{1, 1, 1, 3, 1, 1, 1}, -x] + 
   78720*HPL[{1, 1, 2, 1, 1, 1, 2}, -x] + 
   78720*HPL[{1, 1, 2, 1, 1, 2, 1}, -x] + 
   78720*HPL[{1, 1, 2, 1, 2, 1, 1}, -x] + 
   78720*HPL[{1, 1, 2, 2, 1, 1, 1}, -x] + 
   134400*HPL[{1, 1, 3, 1, 1, 1, 1}, -x] + 
   78720*HPL[{1, 2, 1, 1, 1, 1, 2}, -x] + 
   78720*HPL[{1, 2, 1, 1, 1, 2, 1}, -x] + 
   78720*HPL[{1, 2, 1, 1, 2, 1, 1}, -x] + 
   78720*HPL[{1, 2, 1, 2, 1, 1, 1}, -x] + 
   78720*HPL[{1, 2, 2, 1, 1, 1, 1}, -x] + 
   134400*HPL[{1, 3, 1, 1, 1, 1, 1}, -x] + 
   78720*HPL[{2, 1, 1, 1, 1, 1, 2}, -x] + 
   78720*HPL[{2, 1, 1, 1, 1, 2, 1}, -x] + 
   78720*HPL[{2, 1, 1, 1, 2, 1, 1}, -x] + 
   78720*HPL[{2, 1, 1, 2, 1, 1, 1}, -x] + 
   78720*HPL[{2, 1, 2, 1, 1, 1, 1}, -x] + 
   78720*HPL[{2, 2, 1, 1, 1, 1, 1}, -x] + 
   134400*HPL[{3, 1, 1, 1, 1, 1, 1}, -x] - 
   967680*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   (252221*Pi^8*Log[x])/151200 - (57847*Pi^6*HPL[{2}, -x]*Log[x])/7560 - 
   (11*Pi^4*HPL[{4}, -x]*Log[x])/2 - (79*Pi^2*HPL[{6}, -x]*Log[x])/3 + 
   298*HPL[{8}, -x]*Log[x] - (9739*Pi^6*HPL[{1, 1}, -x]*Log[x])/270 - 
   (134*Pi^4*HPL[{1, 3}, -x]*Log[x])/45 - (128*Pi^2*HPL[{1, 5}, -x]*Log[x])/
    3 - 56*HPL[{1, 7}, -x]*Log[x] - (9539*Pi^4*HPL[{2, 2}, -x]*Log[x])/180 - 
   (146*Pi^2*HPL[{2, 4}, -x]*Log[x])/3 - 106*HPL[{2, 6}, -x]*Log[x] - 
   (134*Pi^4*HPL[{3, 1}, -x]*Log[x])/45 - (148*Pi^2*HPL[{3, 3}, -x]*Log[x])/
    3 - 112*HPL[{3, 5}, -x]*Log[x] - (146*Pi^2*HPL[{4, 2}, -x]*Log[x])/3 - 
   118*HPL[{4, 4}, -x]*Log[x] - (128*Pi^2*HPL[{5, 1}, -x]*Log[x])/3 - 
   112*HPL[{5, 3}, -x]*Log[x] - 106*HPL[{6, 2}, -x]*Log[x] - 
   56*HPL[{7, 1}, -x]*Log[x] - (9343*Pi^4*HPL[{1, 1, 2}, -x]*Log[x])/45 - 
   96*Pi^2*HPL[{1, 1, 4}, -x]*Log[x] - 584*HPL[{1, 1, 6}, -x]*Log[x] - 
   (9343*Pi^4*HPL[{1, 2, 1}, -x]*Log[x])/45 - 
   (116*Pi^2*HPL[{1, 2, 3}, -x]*Log[x])/3 - 504*HPL[{1, 2, 5}, -x]*Log[x] - 
   (116*Pi^2*HPL[{1, 3, 2}, -x]*Log[x])/3 - 480*HPL[{1, 3, 4}, -x]*Log[x] - 
   96*Pi^2*HPL[{1, 4, 1}, -x]*Log[x] - 480*HPL[{1, 4, 3}, -x]*Log[x] - 
   504*HPL[{1, 5, 2}, -x]*Log[x] - 584*HPL[{1, 6, 1}, -x]*Log[x] - 
   (9343*Pi^4*HPL[{2, 1, 1}, -x]*Log[x])/45 - 
   (116*Pi^2*HPL[{2, 1, 3}, -x]*Log[x])/3 - 504*HPL[{2, 1, 5}, -x]*Log[x] - 
   (1084*Pi^2*HPL[{2, 2, 2}, -x]*Log[x])/3 - 484*HPL[{2, 2, 4}, -x]*Log[x] - 
   (116*Pi^2*HPL[{2, 3, 1}, -x]*Log[x])/3 - 472*HPL[{2, 3, 3}, -x]*Log[x] - 
   484*HPL[{2, 4, 2}, -x]*Log[x] - 504*HPL[{2, 5, 1}, -x]*Log[x] - 
   (116*Pi^2*HPL[{3, 1, 2}, -x]*Log[x])/3 - 480*HPL[{3, 1, 4}, -x]*Log[x] - 
   (116*Pi^2*HPL[{3, 2, 1}, -x]*Log[x])/3 - 472*HPL[{3, 2, 3}, -x]*Log[x] - 
   472*HPL[{3, 3, 2}, -x]*Log[x] - 480*HPL[{3, 4, 1}, -x]*Log[x] - 
   96*Pi^2*HPL[{4, 1, 1}, -x]*Log[x] - 480*HPL[{4, 1, 3}, -x]*Log[x] - 
   484*HPL[{4, 2, 2}, -x]*Log[x] - 480*HPL[{4, 3, 1}, -x]*Log[x] - 
   504*HPL[{5, 1, 2}, -x]*Log[x] - 504*HPL[{5, 2, 1}, -x]*Log[x] - 
   584*HPL[{6, 1, 1}, -x]*Log[x] - (4692*Pi^4*HPL[{1, 1, 1, 1}, -x]*Log[x])/
    5 + (160*Pi^2*HPL[{1, 1, 1, 3}, -x]*Log[x])/3 - 
   896*HPL[{1, 1, 1, 5}, -x]*Log[x] - 1352*Pi^2*HPL[{1, 1, 2, 2}, -x]*
    Log[x] - 992*HPL[{1, 1, 2, 4}, -x]*Log[x] + 
   (160*Pi^2*HPL[{1, 1, 3, 1}, -x]*Log[x])/3 - 992*HPL[{1, 1, 3, 3}, -x]*
    Log[x] - 992*HPL[{1, 1, 4, 2}, -x]*Log[x] - 896*HPL[{1, 1, 5, 1}, -x]*
    Log[x] - 1352*Pi^2*HPL[{1, 2, 1, 2}, -x]*Log[x] - 
   992*HPL[{1, 2, 1, 4}, -x]*Log[x] - 1352*Pi^2*HPL[{1, 2, 2, 1}, -x]*
    Log[x] - 688*HPL[{1, 2, 2, 3}, -x]*Log[x] - 688*HPL[{1, 2, 3, 2}, -x]*
    Log[x] - 992*HPL[{1, 2, 4, 1}, -x]*Log[x] + 
   (160*Pi^2*HPL[{1, 3, 1, 1}, -x]*Log[x])/3 - 992*HPL[{1, 3, 1, 3}, -x]*
    Log[x] - 688*HPL[{1, 3, 2, 2}, -x]*Log[x] - 992*HPL[{1, 3, 3, 1}, -x]*
    Log[x] - 992*HPL[{1, 4, 1, 2}, -x]*Log[x] - 992*HPL[{1, 4, 2, 1}, -x]*
    Log[x] - 896*HPL[{1, 5, 1, 1}, -x]*Log[x] - 
   1352*Pi^2*HPL[{2, 1, 1, 2}, -x]*Log[x] - 992*HPL[{2, 1, 1, 4}, -x]*
    Log[x] - 1352*Pi^2*HPL[{2, 1, 2, 1}, -x]*Log[x] - 
   688*HPL[{2, 1, 2, 3}, -x]*Log[x] - 688*HPL[{2, 1, 3, 2}, -x]*Log[x] - 
   992*HPL[{2, 1, 4, 1}, -x]*Log[x] - 1352*Pi^2*HPL[{2, 2, 1, 1}, -x]*
    Log[x] - 688*HPL[{2, 2, 1, 3}, -x]*Log[x] - 2104*HPL[{2, 2, 2, 2}, -x]*
    Log[x] - 688*HPL[{2, 2, 3, 1}, -x]*Log[x] - 688*HPL[{2, 3, 1, 2}, -x]*
    Log[x] - 688*HPL[{2, 3, 2, 1}, -x]*Log[x] - 992*HPL[{2, 4, 1, 1}, -x]*
    Log[x] + (160*Pi^2*HPL[{3, 1, 1, 1}, -x]*Log[x])/3 - 
   992*HPL[{3, 1, 1, 3}, -x]*Log[x] - 688*HPL[{3, 1, 2, 2}, -x]*Log[x] - 
   992*HPL[{3, 1, 3, 1}, -x]*Log[x] - 688*HPL[{3, 2, 1, 2}, -x]*Log[x] - 
   688*HPL[{3, 2, 2, 1}, -x]*Log[x] - 992*HPL[{3, 3, 1, 1}, -x]*Log[x] - 
   992*HPL[{4, 1, 1, 2}, -x]*Log[x] - 992*HPL[{4, 1, 2, 1}, -x]*Log[x] - 
   992*HPL[{4, 2, 1, 1}, -x]*Log[x] - 896*HPL[{5, 1, 1, 1}, -x]*Log[x] - 
   5520*Pi^2*HPL[{1, 1, 1, 1, 2}, -x]*Log[x] - 1920*HPL[{1, 1, 1, 1, 4}, -x]*
    Log[x] - 5520*Pi^2*HPL[{1, 1, 1, 2, 1}, -x]*Log[x] - 
   544*HPL[{1, 1, 1, 2, 3}, -x]*Log[x] - 544*HPL[{1, 1, 1, 3, 2}, -x]*
    Log[x] - 1920*HPL[{1, 1, 1, 4, 1}, -x]*Log[x] - 
   5520*Pi^2*HPL[{1, 1, 2, 1, 1}, -x]*Log[x] - 544*HPL[{1, 1, 2, 1, 3}, -x]*
    Log[x] - 6816*HPL[{1, 1, 2, 2, 2}, -x]*Log[x] - 
   544*HPL[{1, 1, 2, 3, 1}, -x]*Log[x] - 544*HPL[{1, 1, 3, 1, 2}, -x]*
    Log[x] - 544*HPL[{1, 1, 3, 2, 1}, -x]*Log[x] - 
   1920*HPL[{1, 1, 4, 1, 1}, -x]*Log[x] - 5520*Pi^2*HPL[{1, 2, 1, 1, 1}, -x]*
    Log[x] - 544*HPL[{1, 2, 1, 1, 3}, -x]*Log[x] - 
   6816*HPL[{1, 2, 1, 2, 2}, -x]*Log[x] - 544*HPL[{1, 2, 1, 3, 1}, -x]*
    Log[x] - 6816*HPL[{1, 2, 2, 1, 2}, -x]*Log[x] - 
   6816*HPL[{1, 2, 2, 2, 1}, -x]*Log[x] - 544*HPL[{1, 2, 3, 1, 1}, -x]*
    Log[x] - 544*HPL[{1, 3, 1, 1, 2}, -x]*Log[x] - 
   544*HPL[{1, 3, 1, 2, 1}, -x]*Log[x] - 544*HPL[{1, 3, 2, 1, 1}, -x]*
    Log[x] - 1920*HPL[{1, 4, 1, 1, 1}, -x]*Log[x] - 
   5520*Pi^2*HPL[{2, 1, 1, 1, 1}, -x]*Log[x] - 544*HPL[{2, 1, 1, 1, 3}, -x]*
    Log[x] - 6816*HPL[{2, 1, 1, 2, 2}, -x]*Log[x] - 
   544*HPL[{2, 1, 1, 3, 1}, -x]*Log[x] - 6816*HPL[{2, 1, 2, 1, 2}, -x]*
    Log[x] - 6816*HPL[{2, 1, 2, 2, 1}, -x]*Log[x] - 
   544*HPL[{2, 1, 3, 1, 1}, -x]*Log[x] - 6816*HPL[{2, 2, 1, 1, 2}, -x]*
    Log[x] - 6816*HPL[{2, 2, 1, 2, 1}, -x]*Log[x] - 
   6816*HPL[{2, 2, 2, 1, 1}, -x]*Log[x] - 544*HPL[{2, 3, 1, 1, 1}, -x]*
    Log[x] - 544*HPL[{3, 1, 1, 1, 2}, -x]*Log[x] - 
   544*HPL[{3, 1, 1, 2, 1}, -x]*Log[x] - 544*HPL[{3, 1, 2, 1, 1}, -x]*
    Log[x] - 544*HPL[{3, 2, 1, 1, 1}, -x]*Log[x] - 
   1920*HPL[{4, 1, 1, 1, 1}, -x]*Log[x] - 
   24640*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1920*HPL[{1, 1, 1, 1, 1, 3}, -x]*Log[x] - 
   25920*HPL[{1, 1, 1, 1, 2, 2}, -x]*Log[x] + 
   1920*HPL[{1, 1, 1, 1, 3, 1}, -x]*Log[x] - 
   25920*HPL[{1, 1, 1, 2, 1, 2}, -x]*Log[x] - 
   25920*HPL[{1, 1, 1, 2, 2, 1}, -x]*Log[x] + 
   1920*HPL[{1, 1, 1, 3, 1, 1}, -x]*Log[x] - 
   25920*HPL[{1, 1, 2, 1, 1, 2}, -x]*Log[x] - 
   25920*HPL[{1, 1, 2, 1, 2, 1}, -x]*Log[x] - 
   25920*HPL[{1, 1, 2, 2, 1, 1}, -x]*Log[x] + 
   1920*HPL[{1, 1, 3, 1, 1, 1}, -x]*Log[x] - 
   25920*HPL[{1, 2, 1, 1, 1, 2}, -x]*Log[x] - 
   25920*HPL[{1, 2, 1, 1, 2, 1}, -x]*Log[x] - 
   25920*HPL[{1, 2, 1, 2, 1, 1}, -x]*Log[x] - 
   25920*HPL[{1, 2, 2, 1, 1, 1}, -x]*Log[x] + 
   1920*HPL[{1, 3, 1, 1, 1, 1}, -x]*Log[x] - 
   25920*HPL[{2, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   25920*HPL[{2, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   25920*HPL[{2, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   25920*HPL[{2, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   25920*HPL[{2, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   1920*HPL[{3, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   107520*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   107520*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   107520*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   107520*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   107520*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   107520*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   107520*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   483840*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   (38777*Pi^6*HPL[{1}, -x]*Log[x]^2)/7560 - (211*Pi^4*HPL[{3}, -x]*Log[x]^2)/
    180 + 3*Pi^2*HPL[{5}, -x]*Log[x]^2 + 30*HPL[{7}, -x]*Log[x]^2 - 
   (539*Pi^4*HPL[{1, 2}, -x]*Log[x]^2)/18 - 
   (20*Pi^2*HPL[{1, 4}, -x]*Log[x]^2)/3 + 32*HPL[{1, 6}, -x]*Log[x]^2 - 
   (539*Pi^4*HPL[{2, 1}, -x]*Log[x]^2)/18 - 15*Pi^2*HPL[{2, 3}, -x]*
    Log[x]^2 + 26*HPL[{2, 5}, -x]*Log[x]^2 - 15*Pi^2*HPL[{3, 2}, -x]*
    Log[x]^2 + 24*HPL[{3, 4}, -x]*Log[x]^2 - 
   (20*Pi^2*HPL[{4, 1}, -x]*Log[x]^2)/3 + 24*HPL[{4, 3}, -x]*Log[x]^2 + 
   26*HPL[{5, 2}, -x]*Log[x]^2 + 32*HPL[{6, 1}, -x]*Log[x]^2 - 
   (628*Pi^4*HPL[{1, 1, 1}, -x]*Log[x]^2)/5 - 
   (124*Pi^2*HPL[{1, 1, 3}, -x]*Log[x]^2)/3 + 24*HPL[{1, 1, 5}, -x]*
    Log[x]^2 - (643*Pi^2*HPL[{1, 2, 2}, -x]*Log[x]^2)/3 - 
   32*HPL[{1, 2, 4}, -x]*Log[x]^2 - (124*Pi^2*HPL[{1, 3, 1}, -x]*Log[x]^2)/
    3 - 48*HPL[{1, 3, 3}, -x]*Log[x]^2 - 32*HPL[{1, 4, 2}, -x]*Log[x]^2 + 
   24*HPL[{1, 5, 1}, -x]*Log[x]^2 - (643*Pi^2*HPL[{2, 1, 2}, -x]*Log[x]^2)/
    3 - 32*HPL[{2, 1, 4}, -x]*Log[x]^2 - 
   (643*Pi^2*HPL[{2, 2, 1}, -x]*Log[x]^2)/3 - 106*HPL[{2, 2, 3}, -x]*
    Log[x]^2 - 106*HPL[{2, 3, 2}, -x]*Log[x]^2 - 
   32*HPL[{2, 4, 1}, -x]*Log[x]^2 - (124*Pi^2*HPL[{3, 1, 1}, -x]*Log[x]^2)/
    3 - 48*HPL[{3, 1, 3}, -x]*Log[x]^2 - 106*HPL[{3, 2, 2}, -x]*Log[x]^2 - 
   48*HPL[{3, 3, 1}, -x]*Log[x]^2 - 32*HPL[{4, 1, 2}, -x]*Log[x]^2 - 
   32*HPL[{4, 2, 1}, -x]*Log[x]^2 + 24*HPL[{5, 1, 1}, -x]*Log[x]^2 - 
   (2312*Pi^2*HPL[{1, 1, 1, 2}, -x]*Log[x]^2)/3 - 
   160*HPL[{1, 1, 1, 4}, -x]*Log[x]^2 - 
   (2312*Pi^2*HPL[{1, 1, 2, 1}, -x]*Log[x]^2)/3 - 
   312*HPL[{1, 1, 2, 3}, -x]*Log[x]^2 - 312*HPL[{1, 1, 3, 2}, -x]*Log[x]^2 - 
   160*HPL[{1, 1, 4, 1}, -x]*Log[x]^2 - 
   (2312*Pi^2*HPL[{1, 2, 1, 1}, -x]*Log[x]^2)/3 - 
   312*HPL[{1, 2, 1, 3}, -x]*Log[x]^2 - 1172*HPL[{1, 2, 2, 2}, -x]*Log[x]^2 - 
   312*HPL[{1, 2, 3, 1}, -x]*Log[x]^2 - 312*HPL[{1, 3, 1, 2}, -x]*Log[x]^2 - 
   312*HPL[{1, 3, 2, 1}, -x]*Log[x]^2 - 160*HPL[{1, 4, 1, 1}, -x]*Log[x]^2 - 
   (2312*Pi^2*HPL[{2, 1, 1, 1}, -x]*Log[x]^2)/3 - 
   312*HPL[{2, 1, 1, 3}, -x]*Log[x]^2 - 1172*HPL[{2, 1, 2, 2}, -x]*Log[x]^2 - 
   312*HPL[{2, 1, 3, 1}, -x]*Log[x]^2 - 1172*HPL[{2, 2, 1, 2}, -x]*Log[x]^2 - 
   1172*HPL[{2, 2, 2, 1}, -x]*Log[x]^2 - 312*HPL[{2, 3, 1, 1}, -x]*Log[x]^2 - 
   312*HPL[{3, 1, 1, 2}, -x]*Log[x]^2 - 312*HPL[{3, 1, 2, 1}, -x]*Log[x]^2 - 
   312*HPL[{3, 2, 1, 1}, -x]*Log[x]^2 - 160*HPL[{4, 1, 1, 1}, -x]*Log[x]^2 - 
   3040*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^2 - 800*HPL[{1, 1, 1, 1, 3}, -x]*
    Log[x]^2 - 3936*HPL[{1, 1, 1, 2, 2}, -x]*Log[x]^2 - 
   800*HPL[{1, 1, 1, 3, 1}, -x]*Log[x]^2 - 3936*HPL[{1, 1, 2, 1, 2}, -x]*
    Log[x]^2 - 3936*HPL[{1, 1, 2, 2, 1}, -x]*Log[x]^2 - 
   800*HPL[{1, 1, 3, 1, 1}, -x]*Log[x]^2 - 3936*HPL[{1, 2, 1, 1, 2}, -x]*
    Log[x]^2 - 3936*HPL[{1, 2, 1, 2, 1}, -x]*Log[x]^2 - 
   3936*HPL[{1, 2, 2, 1, 1}, -x]*Log[x]^2 - 800*HPL[{1, 3, 1, 1, 1}, -x]*
    Log[x]^2 - 3936*HPL[{2, 1, 1, 1, 2}, -x]*Log[x]^2 - 
   3936*HPL[{2, 1, 1, 2, 1}, -x]*Log[x]^2 - 3936*HPL[{2, 1, 2, 1, 1}, -x]*
    Log[x]^2 - 3936*HPL[{2, 2, 1, 1, 1}, -x]*Log[x]^2 - 
   800*HPL[{3, 1, 1, 1, 1}, -x]*Log[x]^2 - 13920*HPL[{1, 1, 1, 1, 1, 2}, -x]*
    Log[x]^2 - 13920*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 - 
   13920*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 - 
   13920*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 - 
   13920*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   13920*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   53760*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   (9337*Pi^6*Log[x]^3)/45360 - (371*Pi^4*HPL[{2}, -x]*Log[x]^3)/270 + 
   (Pi^2*HPL[{4}, -x]*Log[x]^3)/9 - 2*HPL[{6}, -x]*Log[x]^3 - 
   (797*Pi^4*HPL[{1, 1}, -x]*Log[x]^3)/135 - 
   (2*Pi^2*HPL[{1, 3}, -x]*Log[x]^3)/3 + (4*HPL[{1, 5}, -x]*Log[x]^3)/3 - 
   (151*Pi^2*HPL[{2, 2}, -x]*Log[x]^3)/18 + (2*HPL[{2, 4}, -x]*Log[x]^3)/3 - 
   (2*Pi^2*HPL[{3, 1}, -x]*Log[x]^3)/3 + (2*HPL[{4, 2}, -x]*Log[x]^3)/3 + 
   (4*HPL[{5, 1}, -x]*Log[x]^3)/3 - (302*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]^3)/
    9 + (8*HPL[{1, 1, 4}, -x]*Log[x]^3)/3 - 
   (302*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]^3)/9 - 4*HPL[{1, 2, 3}, -x]*Log[x]^3 - 
   4*HPL[{1, 3, 2}, -x]*Log[x]^3 + (8*HPL[{1, 4, 1}, -x]*Log[x]^3)/3 - 
   (302*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]^3)/9 - 4*HPL[{2, 1, 3}, -x]*Log[x]^3 - 
   40*HPL[{2, 2, 2}, -x]*Log[x]^3 - 4*HPL[{2, 3, 1}, -x]*Log[x]^3 - 
   4*HPL[{3, 1, 2}, -x]*Log[x]^3 - 4*HPL[{3, 2, 1}, -x]*Log[x]^3 + 
   (8*HPL[{4, 1, 1}, -x]*Log[x]^3)/3 - 
   (416*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]^3)/3 - 
   16*HPL[{1, 1, 1, 3}, -x]*Log[x]^3 - (440*HPL[{1, 1, 2, 2}, -x]*Log[x]^3)/
    3 - 16*HPL[{1, 1, 3, 1}, -x]*Log[x]^3 - 
   (440*HPL[{1, 2, 1, 2}, -x]*Log[x]^3)/3 - 
   (440*HPL[{1, 2, 2, 1}, -x]*Log[x]^3)/3 - 16*HPL[{1, 3, 1, 1}, -x]*
    Log[x]^3 - (440*HPL[{2, 1, 1, 2}, -x]*Log[x]^3)/3 - 
   (440*HPL[{2, 1, 2, 1}, -x]*Log[x]^3)/3 - 
   (440*HPL[{2, 2, 1, 1}, -x]*Log[x]^3)/3 - 16*HPL[{3, 1, 1, 1}, -x]*
    Log[x]^3 - 560*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^3 - 
   560*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^3 - 560*HPL[{1, 1, 2, 1, 1}, -x]*
    Log[x]^3 - 560*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^3 - 
   560*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^3 - 2240*HPL[{1, 1, 1, 1, 1, 1}, -x]*
    Log[x]^3 - (187*Pi^4*HPL[{1}, -x]*Log[x]^4)/2160 - 
   (7*Pi^2*HPL[{1, 2}, -x]*Log[x]^4)/12 - (7*Pi^2*HPL[{2, 1}, -x]*Log[x]^4)/
    12 - (22*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^4)/9 - 
   (13*HPL[{1, 2, 2}, -x]*Log[x]^4)/6 - (13*HPL[{2, 1, 2}, -x]*Log[x]^4)/6 - 
   (13*HPL[{2, 2, 1}, -x]*Log[x]^4)/6 - (28*HPL[{1, 1, 1, 2}, -x]*Log[x]^4)/
    3 - (28*HPL[{1, 1, 2, 1}, -x]*Log[x]^4)/3 - 
   (28*HPL[{1, 2, 1, 1}, -x]*Log[x]^4)/3 - 
   (28*HPL[{2, 1, 1, 1}, -x]*Log[x]^4)/3 - 40*HPL[{1, 1, 1, 1, 1}, -x]*
    Log[x]^4 - (7*Pi^4*Log[x]^5)/21600 - (Pi^2*HPL[{2}, -x]*Log[x]^5)/360 - 
   (Pi^2*HPL[{1, 1}, -x]*Log[x]^5)/90 - (HPL[{2, 2}, -x]*Log[x]^5)/60 - 
   (HPL[{1, 1, 2}, -x]*Log[x]^5)/15 - (HPL[{1, 2, 1}, -x]*Log[x]^5)/15 - 
   (HPL[{2, 1, 1}, -x]*Log[x]^5)/15 - (4*HPL[{1, 1, 1, 1}, -x]*Log[x]^5)/15 + 
   (526*Pi^6*Zeta[3])/315 + (781*Pi^4*HPL[{2}, -x]*Zeta[3])/30 + 
   (68*Pi^2*HPL[{4}, -x]*Zeta[3])/3 + 156*HPL[{6}, -x]*Zeta[3] + 
   (1502*Pi^4*HPL[{1, 1}, -x]*Zeta[3])/15 + 
   (208*Pi^2*HPL[{1, 3}, -x]*Zeta[3])/3 + 128*HPL[{1, 5}, -x]*Zeta[3] + 
   (914*Pi^2*HPL[{2, 2}, -x]*Zeta[3])/3 + 264*HPL[{2, 4}, -x]*Zeta[3] + 
   (208*Pi^2*HPL[{3, 1}, -x]*Zeta[3])/3 + 304*HPL[{3, 3}, -x]*Zeta[3] + 
   264*HPL[{4, 2}, -x]*Zeta[3] + 128*HPL[{5, 1}, -x]*Zeta[3] + 
   (3136*Pi^2*HPL[{1, 1, 2}, -x]*Zeta[3])/3 + 512*HPL[{1, 1, 4}, -x]*
    Zeta[3] + (3136*Pi^2*HPL[{1, 2, 1}, -x]*Zeta[3])/3 + 
   816*HPL[{1, 2, 3}, -x]*Zeta[3] + 816*HPL[{1, 3, 2}, -x]*Zeta[3] + 
   512*HPL[{1, 4, 1}, -x]*Zeta[3] + (3136*Pi^2*HPL[{2, 1, 1}, -x]*Zeta[3])/
    3 + 816*HPL[{2, 1, 3}, -x]*Zeta[3] + 2536*HPL[{2, 2, 2}, -x]*Zeta[3] + 
   816*HPL[{2, 3, 1}, -x]*Zeta[3] + 816*HPL[{3, 1, 2}, -x]*Zeta[3] + 
   816*HPL[{3, 2, 1}, -x]*Zeta[3] + 512*HPL[{4, 1, 1}, -x]*Zeta[3] + 
   4000*Pi^2*HPL[{1, 1, 1, 1}, -x]*Zeta[3] + 1792*HPL[{1, 1, 1, 3}, -x]*
    Zeta[3] + 8064*HPL[{1, 1, 2, 2}, -x]*Zeta[3] + 
   1792*HPL[{1, 1, 3, 1}, -x]*Zeta[3] + 8064*HPL[{1, 2, 1, 2}, -x]*Zeta[3] + 
   8064*HPL[{1, 2, 2, 1}, -x]*Zeta[3] + 1792*HPL[{1, 3, 1, 1}, -x]*Zeta[3] + 
   8064*HPL[{2, 1, 1, 2}, -x]*Zeta[3] + 8064*HPL[{2, 1, 2, 1}, -x]*Zeta[3] + 
   8064*HPL[{2, 2, 1, 1}, -x]*Zeta[3] + 1792*HPL[{3, 1, 1, 1}, -x]*Zeta[3] + 
   27840*HPL[{1, 1, 1, 1, 2}, -x]*Zeta[3] + 27840*HPL[{1, 1, 1, 2, 1}, -x]*
    Zeta[3] + 27840*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[3] + 
   27840*HPL[{1, 2, 1, 1, 1}, -x]*Zeta[3] + 27840*HPL[{2, 1, 1, 1, 1}, -x]*
    Zeta[3] + 107520*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[3] + 
   (313*Pi^4*HPL[{1}, -x]*Log[x]*Zeta[3])/45 - 120*HPL[{5}, -x]*Log[x]*
    Zeta[3] + (328*Pi^2*HPL[{1, 2}, -x]*Log[x]*Zeta[3])/3 - 
   96*HPL[{1, 4}, -x]*Log[x]*Zeta[3] + 
   (328*Pi^2*HPL[{2, 1}, -x]*Log[x]*Zeta[3])/3 - 64*HPL[{2, 3}, -x]*Log[x]*
    Zeta[3] - 64*HPL[{3, 2}, -x]*Log[x]*Zeta[3] - 
   96*HPL[{4, 1}, -x]*Log[x]*Zeta[3] + 
   (1328*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]*Zeta[3])/3 + 
   32*HPL[{1, 1, 3}, -x]*Log[x]*Zeta[3] + 704*HPL[{1, 2, 2}, -x]*Log[x]*
    Zeta[3] + 32*HPL[{1, 3, 1}, -x]*Log[x]*Zeta[3] + 
   704*HPL[{2, 1, 2}, -x]*Log[x]*Zeta[3] + 704*HPL[{2, 2, 1}, -x]*Log[x]*
    Zeta[3] + 32*HPL[{3, 1, 1}, -x]*Log[x]*Zeta[3] + 
   2784*HPL[{1, 1, 1, 2}, -x]*Log[x]*Zeta[3] + 2784*HPL[{1, 1, 2, 1}, -x]*
    Log[x]*Zeta[3] + 2784*HPL[{1, 2, 1, 1}, -x]*Log[x]*Zeta[3] + 
   2784*HPL[{2, 1, 1, 1}, -x]*Log[x]*Zeta[3] + 11520*HPL[{1, 1, 1, 1, 1}, -x]*
    Log[x]*Zeta[3] - (131*Pi^4*Log[x]^2*Zeta[3])/36 - 
   4*Pi^2*HPL[{2}, -x]*Log[x]^2*Zeta[3] + 12*HPL[{4}, -x]*Log[x]^2*Zeta[3] - 
   (76*Pi^2*HPL[{1, 1}, -x]*Log[x]^2*Zeta[3])/3 + 
   8*HPL[{1, 3}, -x]*Log[x]^2*Zeta[3] + 6*HPL[{2, 2}, -x]*Log[x]^2*Zeta[3] + 
   8*HPL[{3, 1}, -x]*Log[x]^2*Zeta[3] - 
   (26*Pi^2*HPL[{1}, -x]*Log[x]^3*Zeta[3])/3 - 
   (40*HPL[{1, 2}, -x]*Log[x]^3*Zeta[3])/3 - 
   (40*HPL[{2, 1}, -x]*Log[x]^3*Zeta[3])/3 - 
   (224*HPL[{1, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 - (41*Pi^2*Log[x]^4*Zeta[3])/
    36 - (3*HPL[{2}, -x]*Log[x]^4*Zeta[3])/2 - 
   (26*HPL[{1, 1}, -x]*Log[x]^4*Zeta[3])/3 - (HPL[{1}, -x]*Log[x]^5*Zeta[3])/
    3 - 28*Pi^2*HPL[{1}, -x]*Zeta[3]^2 + 88*HPL[{3}, -x]*Zeta[3]^2 - 
   672*HPL[{1, 1, 1}, -x]*Zeta[3]^2 - (52*Pi^2*Log[x]*Zeta[3]^2)/3 - 
   76*HPL[{2}, -x]*Log[x]*Zeta[3]^2 - 336*HPL[{1, 1}, -x]*Log[x]*Zeta[3]^2 - 
   20*HPL[{1}, -x]*Log[x]^2*Zeta[3]^2 + 2*Log[x]^3*Zeta[3]^2 + 64*Zeta[3]^3 + 
   (934*Pi^4*Zeta[5])/45 + (710*Pi^2*HPL[{2}, -x]*Zeta[5])/3 + 
   64*HPL[{4}, -x]*Zeta[5] + (2912*Pi^2*HPL[{1, 1}, -x]*Zeta[5])/3 + 
   384*HPL[{1, 3}, -x]*Zeta[5] + 1812*HPL[{2, 2}, -x]*Zeta[5] + 
   384*HPL[{3, 1}, -x]*Zeta[5] + 6464*HPL[{1, 1, 2}, -x]*Zeta[5] + 
   6464*HPL[{1, 2, 1}, -x]*Zeta[5] + 6464*HPL[{2, 1, 1}, -x]*Zeta[5] + 
   27840*HPL[{1, 1, 1, 1}, -x]*Zeta[5] + 
   (104*Pi^2*HPL[{1}, -x]*Log[x]*Zeta[5])/3 - 88*HPL[{3}, -x]*Log[x]*
    Zeta[5] + 328*HPL[{1, 2}, -x]*Log[x]*Zeta[5] + 
   328*HPL[{2, 1}, -x]*Log[x]*Zeta[5] + 2080*HPL[{1, 1, 1}, -x]*Log[x]*
    Zeta[5] - 27*Pi^2*Log[x]^2*Zeta[5] - 12*HPL[{2}, -x]*Log[x]^2*Zeta[5] - 
   128*HPL[{1, 1}, -x]*Log[x]^2*Zeta[5] - 52*HPL[{1}, -x]*Log[x]^3*Zeta[5] - 
   (41*Log[x]^4*Zeta[5])/6 - 240*HPL[{1}, -x]*Zeta[3]*Zeta[5] - 
   336*Log[x]*Zeta[3]*Zeta[5] + 272*Pi^2*Zeta[7] + 
   1692*HPL[{2}, -x]*Zeta[7] + 8928*HPL[{1, 1}, -x]*Zeta[7] - 
   150*Log[x]^2*Zeta[7] + 3136*Zeta[9] 

F[2, 5] = (-88891*Pi^8)/113400 - (22*Pi^6*HPL[{2}, -x])/5 + 
   (518*Pi^4*HPL[{4}, -x])/45 + 68*Pi^2*HPL[{6}, -x] + 216*HPL[{8}, -x] - 
   (53393*Pi^6*HPL[{1, 1}, -x])/1890 + (2446*Pi^4*HPL[{1, 3}, -x])/45 + 
   144*Pi^2*HPL[{1, 5}, -x] + 120*HPL[{1, 7}, -x] + 
   (61*Pi^4*HPL[{2, 2}, -x])/15 + (628*Pi^2*HPL[{2, 4}, -x])/3 + 
   288*HPL[{2, 6}, -x] + (2446*Pi^4*HPL[{3, 1}, -x])/45 + 
   (692*Pi^2*HPL[{3, 3}, -x])/3 + 344*HPL[{3, 5}, -x] + 
   (628*Pi^2*HPL[{4, 2}, -x])/3 + 360*HPL[{4, 4}, -x] + 
   144*Pi^2*HPL[{5, 1}, -x] + 344*HPL[{5, 3}, -x] + 288*HPL[{6, 2}, -x] + 
   120*HPL[{7, 1}, -x] - (5203*Pi^4*HPL[{1, 1, 2}, -x])/45 + 
   (1136*Pi^2*HPL[{1, 1, 4}, -x])/3 + 712*HPL[{1, 1, 6}, -x] - 
   (5203*Pi^4*HPL[{1, 2, 1}, -x])/45 + (2444*Pi^2*HPL[{1, 2, 3}, -x])/3 + 
   1368*HPL[{1, 2, 5}, -x] + (2444*Pi^2*HPL[{1, 3, 2}, -x])/3 + 
   1680*HPL[{1, 3, 4}, -x] + (1136*Pi^2*HPL[{1, 4, 1}, -x])/3 + 
   1680*HPL[{1, 4, 3}, -x] + 1368*HPL[{1, 5, 2}, -x] + 
   712*HPL[{1, 6, 1}, -x] - (5203*Pi^4*HPL[{2, 1, 1}, -x])/45 + 
   (2444*Pi^2*HPL[{2, 1, 3}, -x])/3 + 1368*HPL[{2, 1, 5}, -x] + 
   (2060*Pi^2*HPL[{2, 2, 2}, -x])/3 + 2336*HPL[{2, 2, 4}, -x] + 
   (2444*Pi^2*HPL[{2, 3, 1}, -x])/3 + 2648*HPL[{2, 3, 3}, -x] + 
   2336*HPL[{2, 4, 2}, -x] + 1368*HPL[{2, 5, 1}, -x] + 
   (2444*Pi^2*HPL[{3, 1, 2}, -x])/3 + 1680*HPL[{3, 1, 4}, -x] + 
   (2444*Pi^2*HPL[{3, 2, 1}, -x])/3 + 2648*HPL[{3, 2, 3}, -x] + 
   2648*HPL[{3, 3, 2}, -x] + 1680*HPL[{3, 4, 1}, -x] + 
   (1136*Pi^2*HPL[{4, 1, 1}, -x])/3 + 1680*HPL[{4, 1, 3}, -x] + 
   2336*HPL[{4, 2, 2}, -x] + 1680*HPL[{4, 3, 1}, -x] + 
   1368*HPL[{5, 1, 2}, -x] + 1368*HPL[{5, 2, 1}, -x] + 
   712*HPL[{6, 1, 1}, -x] - (38648*Pi^4*HPL[{1, 1, 1, 1}, -x])/45 + 
   (6352*Pi^2*HPL[{1, 1, 1, 3}, -x])/3 + 3456*HPL[{1, 1, 1, 5}, -x] + 
   728*Pi^2*HPL[{1, 1, 2, 2}, -x] + 5264*HPL[{1, 1, 2, 4}, -x] + 
   (6352*Pi^2*HPL[{1, 1, 3, 1}, -x])/3 + 5888*HPL[{1, 1, 3, 3}, -x] + 
   5264*HPL[{1, 1, 4, 2}, -x] + 3456*HPL[{1, 1, 5, 1}, -x] + 
   728*Pi^2*HPL[{1, 2, 1, 2}, -x] + 5264*HPL[{1, 2, 1, 4}, -x] + 
   728*Pi^2*HPL[{1, 2, 2, 1}, -x] + 9616*HPL[{1, 2, 2, 3}, -x] + 
   9616*HPL[{1, 2, 3, 2}, -x] + 5264*HPL[{1, 2, 4, 1}, -x] + 
   (6352*Pi^2*HPL[{1, 3, 1, 1}, -x])/3 + 5888*HPL[{1, 3, 1, 3}, -x] + 
   9616*HPL[{1, 3, 2, 2}, -x] + 5888*HPL[{1, 3, 3, 1}, -x] + 
   5264*HPL[{1, 4, 1, 2}, -x] + 5264*HPL[{1, 4, 2, 1}, -x] + 
   3456*HPL[{1, 5, 1, 1}, -x] + 728*Pi^2*HPL[{2, 1, 1, 2}, -x] + 
   5264*HPL[{2, 1, 1, 4}, -x] + 728*Pi^2*HPL[{2, 1, 2, 1}, -x] + 
   9616*HPL[{2, 1, 2, 3}, -x] + 9616*HPL[{2, 1, 3, 2}, -x] + 
   5264*HPL[{2, 1, 4, 1}, -x] + 728*Pi^2*HPL[{2, 2, 1, 1}, -x] + 
   9616*HPL[{2, 2, 1, 3}, -x] + 11808*HPL[{2, 2, 2, 2}, -x] + 
   9616*HPL[{2, 2, 3, 1}, -x] + 9616*HPL[{2, 3, 1, 2}, -x] + 
   9616*HPL[{2, 3, 2, 1}, -x] + 5264*HPL[{2, 4, 1, 1}, -x] + 
   (6352*Pi^2*HPL[{3, 1, 1, 1}, -x])/3 + 5888*HPL[{3, 1, 1, 3}, -x] + 
   9616*HPL[{3, 1, 2, 2}, -x] + 5888*HPL[{3, 1, 3, 1}, -x] + 
   9616*HPL[{3, 2, 1, 2}, -x] + 9616*HPL[{3, 2, 2, 1}, -x] + 
   5888*HPL[{3, 3, 1, 1}, -x] + 5264*HPL[{4, 1, 1, 2}, -x] + 
   5264*HPL[{4, 1, 2, 1}, -x] + 5264*HPL[{4, 2, 1, 1}, -x] + 
   3456*HPL[{5, 1, 1, 1}, -x] - (6272*Pi^2*HPL[{1, 1, 1, 1, 2}, -x])/3 + 
   10624*HPL[{1, 1, 1, 1, 4}, -x] - (6272*Pi^2*HPL[{1, 1, 1, 2, 1}, -x])/3 + 
   23168*HPL[{1, 1, 1, 2, 3}, -x] + 23168*HPL[{1, 1, 1, 3, 2}, -x] + 
   10624*HPL[{1, 1, 1, 4, 1}, -x] - (6272*Pi^2*HPL[{1, 1, 2, 1, 1}, -x])/3 + 
   23168*HPL[{1, 1, 2, 1, 3}, -x] + 23168*HPL[{1, 1, 2, 2, 2}, -x] + 
   23168*HPL[{1, 1, 2, 3, 1}, -x] + 23168*HPL[{1, 1, 3, 1, 2}, -x] + 
   23168*HPL[{1, 1, 3, 2, 1}, -x] + 10624*HPL[{1, 1, 4, 1, 1}, -x] - 
   (6272*Pi^2*HPL[{1, 2, 1, 1, 1}, -x])/3 + 23168*HPL[{1, 2, 1, 1, 3}, -x] + 
   23168*HPL[{1, 2, 1, 2, 2}, -x] + 23168*HPL[{1, 2, 1, 3, 1}, -x] + 
   23168*HPL[{1, 2, 2, 1, 2}, -x] + 23168*HPL[{1, 2, 2, 2, 1}, -x] + 
   23168*HPL[{1, 2, 3, 1, 1}, -x] + 23168*HPL[{1, 3, 1, 1, 2}, -x] + 
   23168*HPL[{1, 3, 1, 2, 1}, -x] + 23168*HPL[{1, 3, 2, 1, 1}, -x] + 
   10624*HPL[{1, 4, 1, 1, 1}, -x] - (6272*Pi^2*HPL[{2, 1, 1, 1, 1}, -x])/3 + 
   23168*HPL[{2, 1, 1, 1, 3}, -x] + 23168*HPL[{2, 1, 1, 2, 2}, -x] + 
   23168*HPL[{2, 1, 1, 3, 1}, -x] + 23168*HPL[{2, 1, 2, 1, 2}, -x] + 
   23168*HPL[{2, 1, 2, 2, 1}, -x] + 23168*HPL[{2, 1, 3, 1, 1}, -x] + 
   23168*HPL[{2, 2, 1, 1, 2}, -x] + 23168*HPL[{2, 2, 1, 2, 1}, -x] + 
   23168*HPL[{2, 2, 2, 1, 1}, -x] + 23168*HPL[{2, 3, 1, 1, 1}, -x] + 
   23168*HPL[{3, 1, 1, 1, 2}, -x] + 23168*HPL[{3, 1, 1, 2, 1}, -x] + 
   23168*HPL[{3, 1, 2, 1, 1}, -x] + 23168*HPL[{3, 2, 1, 1, 1}, -x] + 
   10624*HPL[{4, 1, 1, 1, 1}, -x] - 23360*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x] + 
   60800*HPL[{1, 1, 1, 1, 1, 3}, -x] + 35712*HPL[{1, 1, 1, 1, 2, 2}, -x] + 
   60800*HPL[{1, 1, 1, 1, 3, 1}, -x] + 35712*HPL[{1, 1, 1, 2, 1, 2}, -x] + 
   35712*HPL[{1, 1, 1, 2, 2, 1}, -x] + 60800*HPL[{1, 1, 1, 3, 1, 1}, -x] + 
   35712*HPL[{1, 1, 2, 1, 1, 2}, -x] + 35712*HPL[{1, 1, 2, 1, 2, 1}, -x] + 
   35712*HPL[{1, 1, 2, 2, 1, 1}, -x] + 60800*HPL[{1, 1, 3, 1, 1, 1}, -x] + 
   35712*HPL[{1, 2, 1, 1, 1, 2}, -x] + 35712*HPL[{1, 2, 1, 1, 2, 1}, -x] + 
   35712*HPL[{1, 2, 1, 2, 1, 1}, -x] + 35712*HPL[{1, 2, 2, 1, 1, 1}, -x] + 
   60800*HPL[{1, 3, 1, 1, 1, 1}, -x] + 35712*HPL[{2, 1, 1, 1, 1, 2}, -x] + 
   35712*HPL[{2, 1, 1, 1, 2, 1}, -x] + 35712*HPL[{2, 1, 1, 2, 1, 1}, -x] + 
   35712*HPL[{2, 1, 2, 1, 1, 1}, -x] + 35712*HPL[{2, 2, 1, 1, 1, 1}, -x] + 
   60800*HPL[{3, 1, 1, 1, 1, 1}, -x] - 
   430080*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   (16187*Pi^6*HPL[{1}, -x]*Log[x])/1260 - (Pi^4*HPL[{3}, -x]*Log[x])/3 - 
   24*Pi^2*HPL[{5}, -x]*Log[x] - 268*HPL[{7}, -x]*Log[x] - 
   (2593*Pi^4*HPL[{1, 2}, -x]*Log[x])/30 - (104*Pi^2*HPL[{1, 4}, -x]*Log[x])/
    3 - 292*HPL[{1, 6}, -x]*Log[x] - (2593*Pi^4*HPL[{2, 1}, -x]*Log[x])/30 - 
   (34*Pi^2*HPL[{2, 3}, -x]*Log[x])/3 - 300*HPL[{2, 5}, -x]*Log[x] - 
   (34*Pi^2*HPL[{3, 2}, -x]*Log[x])/3 - 288*HPL[{3, 4}, -x]*Log[x] - 
   (104*Pi^2*HPL[{4, 1}, -x]*Log[x])/3 - 288*HPL[{4, 3}, -x]*Log[x] - 
   300*HPL[{5, 2}, -x]*Log[x] - 292*HPL[{6, 1}, -x]*Log[x] - 
   (17198*Pi^4*HPL[{1, 1, 1}, -x]*Log[x])/45 + 40*Pi^2*HPL[{1, 1, 3}, -x]*
    Log[x] - 368*HPL[{1, 1, 5}, -x]*Log[x] - 580*Pi^2*HPL[{1, 2, 2}, -x]*
    Log[x] - 400*HPL[{1, 2, 4}, -x]*Log[x] + 40*Pi^2*HPL[{1, 3, 1}, -x]*
    Log[x] - 400*HPL[{1, 3, 3}, -x]*Log[x] - 400*HPL[{1, 4, 2}, -x]*Log[x] - 
   368*HPL[{1, 5, 1}, -x]*Log[x] - 580*Pi^2*HPL[{2, 1, 2}, -x]*Log[x] - 
   400*HPL[{2, 1, 4}, -x]*Log[x] - 580*Pi^2*HPL[{2, 2, 1}, -x]*Log[x] - 
   280*HPL[{2, 2, 3}, -x]*Log[x] - 280*HPL[{2, 3, 2}, -x]*Log[x] - 
   400*HPL[{2, 4, 1}, -x]*Log[x] + 40*Pi^2*HPL[{3, 1, 1}, -x]*Log[x] - 
   400*HPL[{3, 1, 3}, -x]*Log[x] - 280*HPL[{3, 2, 2}, -x]*Log[x] - 
   400*HPL[{3, 3, 1}, -x]*Log[x] - 400*HPL[{4, 1, 2}, -x]*Log[x] - 
   400*HPL[{4, 2, 1}, -x]*Log[x] - 368*HPL[{5, 1, 1}, -x]*Log[x] - 
   2400*Pi^2*HPL[{1, 1, 1, 2}, -x]*Log[x] - 736*HPL[{1, 1, 1, 4}, -x]*
    Log[x] - 2400*Pi^2*HPL[{1, 1, 2, 1}, -x]*Log[x] - 
   128*HPL[{1, 1, 2, 3}, -x]*Log[x] - 128*HPL[{1, 1, 3, 2}, -x]*Log[x] - 
   736*HPL[{1, 1, 4, 1}, -x]*Log[x] - 2400*Pi^2*HPL[{1, 2, 1, 1}, -x]*
    Log[x] - 128*HPL[{1, 2, 1, 3}, -x]*Log[x] - 2960*HPL[{1, 2, 2, 2}, -x]*
    Log[x] - 128*HPL[{1, 2, 3, 1}, -x]*Log[x] - 128*HPL[{1, 3, 1, 2}, -x]*
    Log[x] - 128*HPL[{1, 3, 2, 1}, -x]*Log[x] - 736*HPL[{1, 4, 1, 1}, -x]*
    Log[x] - 2400*Pi^2*HPL[{2, 1, 1, 1}, -x]*Log[x] - 
   128*HPL[{2, 1, 1, 3}, -x]*Log[x] - 2960*HPL[{2, 1, 2, 2}, -x]*Log[x] - 
   128*HPL[{2, 1, 3, 1}, -x]*Log[x] - 2960*HPL[{2, 2, 1, 2}, -x]*Log[x] - 
   2960*HPL[{2, 2, 2, 1}, -x]*Log[x] - 128*HPL[{2, 3, 1, 1}, -x]*Log[x] - 
   128*HPL[{3, 1, 1, 2}, -x]*Log[x] - 128*HPL[{3, 1, 2, 1}, -x]*Log[x] - 
   128*HPL[{3, 2, 1, 1}, -x]*Log[x] - 736*HPL[{4, 1, 1, 1}, -x]*Log[x] - 
   (31840*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   1088*HPL[{1, 1, 1, 1, 3}, -x]*Log[x] - 11456*HPL[{1, 1, 1, 2, 2}, -x]*
    Log[x] + 1088*HPL[{1, 1, 1, 3, 1}, -x]*Log[x] - 
   11456*HPL[{1, 1, 2, 1, 2}, -x]*Log[x] - 11456*HPL[{1, 1, 2, 2, 1}, -x]*
    Log[x] + 1088*HPL[{1, 1, 3, 1, 1}, -x]*Log[x] - 
   11456*HPL[{1, 2, 1, 1, 2}, -x]*Log[x] - 11456*HPL[{1, 2, 1, 2, 1}, -x]*
    Log[x] - 11456*HPL[{1, 2, 2, 1, 1}, -x]*Log[x] + 
   1088*HPL[{1, 3, 1, 1, 1}, -x]*Log[x] - 11456*HPL[{2, 1, 1, 1, 2}, -x]*
    Log[x] - 11456*HPL[{2, 1, 1, 2, 1}, -x]*Log[x] - 
   11456*HPL[{2, 1, 2, 1, 1}, -x]*Log[x] - 11456*HPL[{2, 2, 1, 1, 1}, -x]*
    Log[x] + 1088*HPL[{3, 1, 1, 1, 1}, -x]*Log[x] - 
   48000*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   48000*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   48000*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   48000*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   48000*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   48000*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - (811*Pi^6*Log[x]^2)/378 - 
   (227*Pi^4*HPL[{2}, -x]*Log[x]^2)/18 - (10*Pi^2*HPL[{4}, -x]*Log[x]^2)/3 + 
   24*HPL[{6}, -x]*Log[x]^2 - (2339*Pi^4*HPL[{1, 1}, -x]*Log[x]^2)/45 - 
   (58*Pi^2*HPL[{1, 3}, -x]*Log[x]^2)/3 + 4*HPL[{1, 5}, -x]*Log[x]^2 - 
   96*Pi^2*HPL[{2, 2}, -x]*Log[x]^2 - 16*HPL[{2, 4}, -x]*Log[x]^2 - 
   (58*Pi^2*HPL[{3, 1}, -x]*Log[x]^2)/3 - 24*HPL[{3, 3}, -x]*Log[x]^2 - 
   16*HPL[{4, 2}, -x]*Log[x]^2 + 4*HPL[{5, 1}, -x]*Log[x]^2 - 
   (1018*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]^2)/3 - 80*HPL[{1, 1, 4}, -x]*
    Log[x]^2 - (1018*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]^2)/3 - 
   148*HPL[{1, 2, 3}, -x]*Log[x]^2 - 148*HPL[{1, 3, 2}, -x]*Log[x]^2 - 
   80*HPL[{1, 4, 1}, -x]*Log[x]^2 - (1018*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]^2)/
    3 - 148*HPL[{2, 1, 3}, -x]*Log[x]^2 - 532*HPL[{2, 2, 2}, -x]*Log[x]^2 - 
   148*HPL[{2, 3, 1}, -x]*Log[x]^2 - 148*HPL[{3, 1, 2}, -x]*Log[x]^2 - 
   148*HPL[{3, 2, 1}, -x]*Log[x]^2 - 80*HPL[{4, 1, 1}, -x]*Log[x]^2 - 
   (3952*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]^2)/3 - 
   368*HPL[{1, 1, 1, 3}, -x]*Log[x]^2 - 1784*HPL[{1, 1, 2, 2}, -x]*Log[x]^2 - 
   368*HPL[{1, 1, 3, 1}, -x]*Log[x]^2 - 1784*HPL[{1, 2, 1, 2}, -x]*Log[x]^2 - 
   1784*HPL[{1, 2, 2, 1}, -x]*Log[x]^2 - 368*HPL[{1, 3, 1, 1}, -x]*Log[x]^2 - 
   1784*HPL[{2, 1, 1, 2}, -x]*Log[x]^2 - 1784*HPL[{2, 1, 2, 1}, -x]*
    Log[x]^2 - 1784*HPL[{2, 2, 1, 1}, -x]*Log[x]^2 - 
   368*HPL[{3, 1, 1, 1}, -x]*Log[x]^2 - 6272*HPL[{1, 1, 1, 1, 2}, -x]*
    Log[x]^2 - 6272*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^2 - 
   6272*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^2 - 6272*HPL[{1, 2, 1, 1, 1}, -x]*
    Log[x]^2 - 6272*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   24000*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 - 
   (721*Pi^4*HPL[{1}, -x]*Log[x]^3)/270 - (Pi^2*HPL[{3}, -x]*Log[x]^3)/3 + 
   (2*HPL[{5}, -x]*Log[x]^3)/3 - 15*Pi^2*HPL[{1, 2}, -x]*Log[x]^3 + 
   (4*HPL[{1, 4}, -x]*Log[x]^3)/3 - 15*Pi^2*HPL[{2, 1}, -x]*Log[x]^3 - 
   2*HPL[{2, 3}, -x]*Log[x]^3 - 2*HPL[{3, 2}, -x]*Log[x]^3 + 
   (4*HPL[{4, 1}, -x]*Log[x]^3)/3 - (556*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^3)/
    9 - 8*HPL[{1, 1, 3}, -x]*Log[x]^3 - 68*HPL[{1, 2, 2}, -x]*Log[x]^3 - 
   8*HPL[{1, 3, 1}, -x]*Log[x]^3 - 68*HPL[{2, 1, 2}, -x]*Log[x]^3 - 
   68*HPL[{2, 2, 1}, -x]*Log[x]^3 - 8*HPL[{3, 1, 1}, -x]*Log[x]^3 - 
   256*HPL[{1, 1, 1, 2}, -x]*Log[x]^3 - 256*HPL[{1, 1, 2, 1}, -x]*Log[x]^3 - 
   256*HPL[{1, 2, 1, 1}, -x]*Log[x]^3 - 256*HPL[{2, 1, 1, 1}, -x]*Log[x]^3 - 
   (3040*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^3)/3 - (Pi^4*Log[x]^4)/24 - 
   (5*Pi^2*HPL[{2}, -x]*Log[x]^4)/18 - (7*Pi^2*HPL[{1, 1}, -x]*Log[x]^4)/6 - 
   HPL[{2, 2}, -x]*Log[x]^4 - (13*HPL[{1, 1, 2}, -x]*Log[x]^4)/3 - 
   (13*HPL[{1, 2, 1}, -x]*Log[x]^4)/3 - (13*HPL[{2, 1, 1}, -x]*Log[x]^4)/3 - 
   (56*HPL[{1, 1, 1, 1}, -x]*Log[x]^4)/3 - (Pi^2*HPL[{1}, -x]*Log[x]^5)/180 - 
   (HPL[{1, 2}, -x]*Log[x]^5)/30 - (HPL[{2, 1}, -x]*Log[x]^5)/30 - 
   (2*HPL[{1, 1, 1}, -x]*Log[x]^5)/15 + (637*Pi^4*HPL[{1}, -x]*Zeta[3])/15 + 
   (80*Pi^2*HPL[{3}, -x]*Zeta[3])/3 - 48*HPL[{5}, -x]*Zeta[3] + 
   460*Pi^2*HPL[{1, 2}, -x]*Zeta[3] + 224*HPL[{1, 4}, -x]*Zeta[3] + 
   460*Pi^2*HPL[{2, 1}, -x]*Zeta[3] + 328*HPL[{2, 3}, -x]*Zeta[3] + 
   328*HPL[{3, 2}, -x]*Zeta[3] + 224*HPL[{4, 1}, -x]*Zeta[3] + 
   (5216*Pi^2*HPL[{1, 1, 1}, -x]*Zeta[3])/3 + 800*HPL[{1, 1, 3}, -x]*
    Zeta[3] + 3632*HPL[{1, 2, 2}, -x]*Zeta[3] + 800*HPL[{1, 3, 1}, -x]*
    Zeta[3] + 3632*HPL[{2, 1, 2}, -x]*Zeta[3] + 3632*HPL[{2, 2, 1}, -x]*
    Zeta[3] + 800*HPL[{3, 1, 1}, -x]*Zeta[3] + 12544*HPL[{1, 1, 1, 2}, -x]*
    Zeta[3] + 12544*HPL[{1, 1, 2, 1}, -x]*Zeta[3] + 
   12544*HPL[{1, 2, 1, 1}, -x]*Zeta[3] + 12544*HPL[{2, 1, 1, 1}, -x]*
    Zeta[3] + 48000*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3] + 
   (131*Pi^4*Log[x]*Zeta[3])/18 + 54*Pi^2*HPL[{2}, -x]*Log[x]*Zeta[3] + 
   16*HPL[{4}, -x]*Log[x]*Zeta[3] + (640*Pi^2*HPL[{1, 1}, -x]*Log[x]*Zeta[3])/
    3 + 32*HPL[{1, 3}, -x]*Log[x]*Zeta[3] + 360*HPL[{2, 2}, -x]*Log[x]*
    Zeta[3] + 32*HPL[{3, 1}, -x]*Log[x]*Zeta[3] + 
   1312*HPL[{1, 1, 2}, -x]*Log[x]*Zeta[3] + 1312*HPL[{1, 2, 1}, -x]*Log[x]*
    Zeta[3] + 1312*HPL[{2, 1, 1}, -x]*Log[x]*Zeta[3] + 
   5312*HPL[{1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (16*Pi^2*HPL[{1}, -x]*Log[x]^2*Zeta[3])/3 - 4*HPL[{3}, -x]*Log[x]^2*
    Zeta[3] + 4*HPL[{1, 2}, -x]*Log[x]^2*Zeta[3] + 
   4*HPL[{2, 1}, -x]*Log[x]^2*Zeta[3] + 32*HPL[{1, 1, 1}, -x]*Log[x]^2*
    Zeta[3] - (14*Pi^2*Log[x]^3*Zeta[3])/9 - 6*HPL[{2}, -x]*Log[x]^3*
    Zeta[3] - (80*HPL[{1, 1}, -x]*Log[x]^3*Zeta[3])/3 - 
   3*HPL[{1}, -x]*Log[x]^4*Zeta[3] - (Log[x]^5*Zeta[3])/6 - 
   (22*Pi^2*Zeta[3]^2)/3 + 12*HPL[{2}, -x]*Zeta[3]^2 - 
   256*HPL[{1, 1}, -x]*Zeta[3]^2 - 104*HPL[{1}, -x]*Log[x]*Zeta[3]^2 - 
   12*Log[x]^2*Zeta[3]^2 + 412*Pi^2*HPL[{1}, -x]*Zeta[5] + 
   128*HPL[{3}, -x]*Zeta[5] + 2888*HPL[{1, 2}, -x]*Zeta[5] + 
   2888*HPL[{2, 1}, -x]*Zeta[5] + 12160*HPL[{1, 1, 1}, -x]*Zeta[5] + 
   54*Pi^2*Log[x]*Zeta[5] + 212*HPL[{2}, -x]*Log[x]*Zeta[5] + 
   1040*HPL[{1, 1}, -x]*Log[x]*Zeta[5] - 32*HPL[{1}, -x]*Log[x]^2*Zeta[5] - 
   (16*Log[x]^3*Zeta[5])/3 + 72*Zeta[3]*Zeta[5] + 3864*HPL[{1}, -x]*Zeta[7] + 
   300*Log[x]*Zeta[7]
   
F[3, 5] = (-6661*Pi^6*HPL[{1}, -x])/1890 + 
   (554*Pi^4*HPL[{3}, -x])/45 + (136*Pi^2*HPL[{5}, -x])/3 + 
   424*HPL[{7}, -x] - (421*Pi^4*HPL[{1, 2}, -x])/15 + 
   (304*Pi^2*HPL[{1, 4}, -x])/3 + 424*HPL[{1, 6}, -x] - 
   (421*Pi^4*HPL[{2, 1}, -x])/15 + (1852*Pi^2*HPL[{2, 3}, -x])/9 + 
   (1768*HPL[{2, 5}, -x])/3 + (1852*Pi^2*HPL[{3, 2}, -x])/9 + 
   (2032*HPL[{3, 4}, -x])/3 + (304*Pi^2*HPL[{4, 1}, -x])/3 + 
   (2032*HPL[{4, 3}, -x])/3 + (1768*HPL[{5, 2}, -x])/3 + 
   424*HPL[{6, 1}, -x] - (2576*Pi^4*HPL[{1, 1, 1}, -x])/15 + 
   (1552*Pi^2*HPL[{1, 1, 3}, -x])/3 + 1024*HPL[{1, 1, 5}, -x] + 
   (520*Pi^2*HPL[{1, 2, 2}, -x])/3 + 1552*HPL[{1, 2, 4}, -x] + 
   (1552*Pi^2*HPL[{1, 3, 1}, -x])/3 + 1728*HPL[{1, 3, 3}, -x] + 
   1552*HPL[{1, 4, 2}, -x] + 1024*HPL[{1, 5, 1}, -x] + 
   (520*Pi^2*HPL[{2, 1, 2}, -x])/3 + 1552*HPL[{2, 1, 4}, -x] + 
   (520*Pi^2*HPL[{2, 2, 1}, -x])/3 + (8144*HPL[{2, 2, 3}, -x])/3 + 
   (8144*HPL[{2, 3, 2}, -x])/3 + 1552*HPL[{2, 4, 1}, -x] + 
   (1552*Pi^2*HPL[{3, 1, 1}, -x])/3 + 1728*HPL[{3, 1, 3}, -x] + 
   (8144*HPL[{3, 2, 2}, -x])/3 + 1728*HPL[{3, 3, 1}, -x] + 
   1552*HPL[{4, 1, 2}, -x] + 1552*HPL[{4, 2, 1}, -x] + 
   1024*HPL[{5, 1, 1}, -x] - 544*Pi^2*HPL[{1, 1, 1, 2}, -x] + 
   2944*HPL[{1, 1, 1, 4}, -x] - 544*Pi^2*HPL[{1, 1, 2, 1}, -x] + 
   6208*HPL[{1, 1, 2, 3}, -x] + 6208*HPL[{1, 1, 3, 2}, -x] + 
   2944*HPL[{1, 1, 4, 1}, -x] - 544*Pi^2*HPL[{1, 2, 1, 1}, -x] + 
   6208*HPL[{1, 2, 1, 3}, -x] + 6208*HPL[{1, 2, 2, 2}, -x] + 
   6208*HPL[{1, 2, 3, 1}, -x] + 6208*HPL[{1, 3, 1, 2}, -x] + 
   6208*HPL[{1, 3, 2, 1}, -x] + 2944*HPL[{1, 4, 1, 1}, -x] - 
   544*Pi^2*HPL[{2, 1, 1, 1}, -x] + 6208*HPL[{2, 1, 1, 3}, -x] + 
   6208*HPL[{2, 1, 2, 2}, -x] + 6208*HPL[{2, 1, 3, 1}, -x] + 
   6208*HPL[{2, 2, 1, 2}, -x] + 6208*HPL[{2, 2, 2, 1}, -x] + 
   6208*HPL[{2, 3, 1, 1}, -x] + 6208*HPL[{3, 1, 1, 2}, -x] + 
   6208*HPL[{3, 1, 2, 1}, -x] + 6208*HPL[{3, 2, 1, 1}, -x] + 
   2944*HPL[{4, 1, 1, 1}, -x] - 5440*Pi^2*HPL[{1, 1, 1, 1, 1}, -x] + 
   16000*HPL[{1, 1, 1, 1, 3}, -x] + 9472*HPL[{1, 1, 1, 2, 2}, -x] + 
   16000*HPL[{1, 1, 1, 3, 1}, -x] + 9472*HPL[{1, 1, 2, 1, 2}, -x] + 
   9472*HPL[{1, 1, 2, 2, 1}, -x] + 16000*HPL[{1, 1, 3, 1, 1}, -x] + 
   9472*HPL[{1, 2, 1, 1, 2}, -x] + 9472*HPL[{1, 2, 1, 2, 1}, -x] + 
   9472*HPL[{1, 2, 2, 1, 1}, -x] + 16000*HPL[{1, 3, 1, 1, 1}, -x] + 
   9472*HPL[{2, 1, 1, 1, 2}, -x] + 9472*HPL[{2, 1, 1, 2, 1}, -x] + 
   9472*HPL[{2, 1, 2, 1, 1}, -x] + 9472*HPL[{2, 2, 1, 1, 1}, -x] + 
   16000*HPL[{3, 1, 1, 1, 1}, -x] - 107520*HPL[{1, 1, 1, 1, 1, 1, 1}, -x] - 
   (9337*Pi^6*Log[x])/11340 - (4651*Pi^4*HPL[{2}, -x]*Log[x])/270 - 
   (8*Pi^2*HPL[{4}, -x]*Log[x])/3 - (292*HPL[{6}, -x]*Log[x])/3 - 
   (3122*Pi^4*HPL[{1, 1}, -x]*Log[x])/45 + (200*Pi^2*HPL[{1, 3}, -x]*Log[x])/
    9 - (208*HPL[{1, 5}, -x]*Log[x])/3 - (388*Pi^2*HPL[{2, 2}, -x]*Log[x])/
    3 - (208*HPL[{2, 4}, -x]*Log[x])/3 + (200*Pi^2*HPL[{3, 1}, -x]*Log[x])/
    9 - (208*HPL[{3, 3}, -x]*Log[x])/3 - (208*HPL[{4, 2}, -x]*Log[x])/3 - 
   (208*HPL[{5, 1}, -x]*Log[x])/3 - 560*Pi^2*HPL[{1, 1, 2}, -x]*Log[x] - 
   96*HPL[{1, 1, 4}, -x]*Log[x] - 560*Pi^2*HPL[{1, 2, 1}, -x]*Log[x] + 
   (160*HPL[{1, 2, 3}, -x]*Log[x])/3 + (160*HPL[{1, 3, 2}, -x]*Log[x])/3 - 
   96*HPL[{1, 4, 1}, -x]*Log[x] - 560*Pi^2*HPL[{2, 1, 1}, -x]*Log[x] + 
   (160*HPL[{2, 1, 3}, -x]*Log[x])/3 - 688*HPL[{2, 2, 2}, -x]*Log[x] + 
   (160*HPL[{2, 3, 1}, -x]*Log[x])/3 + (160*HPL[{3, 1, 2}, -x]*Log[x])/3 + 
   (160*HPL[{3, 2, 1}, -x]*Log[x])/3 - 96*HPL[{4, 1, 1}, -x]*Log[x] - 
   2400*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x] + 448*HPL[{1, 1, 1, 3}, -x]*
    Log[x] - 2816*HPL[{1, 1, 2, 2}, -x]*Log[x] + 448*HPL[{1, 1, 3, 1}, -x]*
    Log[x] - 2816*HPL[{1, 2, 1, 2}, -x]*Log[x] - 2816*HPL[{1, 2, 2, 1}, -x]*
    Log[x] + 448*HPL[{1, 3, 1, 1}, -x]*Log[x] - 2816*HPL[{2, 1, 1, 2}, -x]*
    Log[x] - 2816*HPL[{2, 1, 2, 1}, -x]*Log[x] - 2816*HPL[{2, 2, 1, 1}, -x]*
    Log[x] + 448*HPL[{3, 1, 1, 1}, -x]*Log[x] - 
   12160*HPL[{1, 1, 1, 1, 2}, -x]*Log[x] - 12160*HPL[{1, 1, 1, 2, 1}, -x]*
    Log[x] - 12160*HPL[{1, 1, 2, 1, 1}, -x]*Log[x] - 
   12160*HPL[{1, 2, 1, 1, 1}, -x]*Log[x] - 12160*HPL[{2, 1, 1, 1, 1}, -x]*
    Log[x] - 53760*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   (91*Pi^4*HPL[{1}, -x]*Log[x]^2)/9 - (50*Pi^2*HPL[{3}, -x]*Log[x]^2)/9 - 
   4*HPL[{5}, -x]*Log[x]^2 - (742*Pi^2*HPL[{1, 2}, -x]*Log[x]^2)/9 - 
   (80*HPL[{1, 4}, -x]*Log[x]^2)/3 - (742*Pi^2*HPL[{2, 1}, -x]*Log[x]^2)/9 - 
   44*HPL[{2, 3}, -x]*Log[x]^2 - 44*HPL[{3, 2}, -x]*Log[x]^2 - 
   (80*HPL[{4, 1}, -x]*Log[x]^2)/3 - 304*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^2 - 
   (304*HPL[{1, 1, 3}, -x]*Log[x]^2)/3 - 472*HPL[{1, 2, 2}, -x]*Log[x]^2 - 
   (304*HPL[{1, 3, 1}, -x]*Log[x]^2)/3 - 472*HPL[{2, 1, 2}, -x]*Log[x]^2 - 
   472*HPL[{2, 2, 1}, -x]*Log[x]^2 - (304*HPL[{3, 1, 1}, -x]*Log[x]^2)/3 - 
   1632*HPL[{1, 1, 1, 2}, -x]*Log[x]^2 - 1632*HPL[{1, 1, 2, 1}, -x]*
    Log[x]^2 - 1632*HPL[{1, 2, 1, 1}, -x]*Log[x]^2 - 
   1632*HPL[{2, 1, 1, 1}, -x]*Log[x]^2 - 6080*HPL[{1, 1, 1, 1, 1}, -x]*
    Log[x]^2 - (569*Pi^4*Log[x]^3)/810 - (103*Pi^2*HPL[{2}, -x]*Log[x]^3)/
    27 + (4*HPL[{4}, -x]*Log[x]^3)/9 - (140*Pi^2*HPL[{1, 1}, -x]*Log[x]^3)/
    9 - (8*HPL[{1, 3}, -x]*Log[x]^3)/3 - (172*HPL[{2, 2}, -x]*Log[x]^3)/9 - 
   (8*HPL[{3, 1}, -x]*Log[x]^3)/3 - (208*HPL[{1, 1, 2}, -x]*Log[x]^3)/3 - 
   (208*HPL[{1, 2, 1}, -x]*Log[x]^3)/3 - (208*HPL[{2, 1, 1}, -x]*Log[x]^3)/
    3 - (800*HPL[{1, 1, 1, 1}, -x]*Log[x]^3)/3 - 
   (19*Pi^2*HPL[{1}, -x]*Log[x]^4)/54 - (11*HPL[{1, 2}, -x]*Log[x]^4)/9 - 
   (11*HPL[{2, 1}, -x]*Log[x]^4)/9 - (16*HPL[{1, 1, 1}, -x]*Log[x]^4)/3 - 
   (Pi^2*Log[x]^5)/540 - (HPL[{2}, -x]*Log[x]^5)/90 - 
   (2*HPL[{1, 1}, -x]*Log[x]^5)/45 + (409*Pi^4*Zeta[3])/45 + 
   (1004*Pi^2*HPL[{2}, -x]*Zeta[3])/9 + (160*HPL[{4}, -x]*Zeta[3])/3 + 
   (1216*Pi^2*HPL[{1, 1}, -x]*Zeta[3])/3 + (608*HPL[{1, 3}, -x]*Zeta[3])/3 + 
   944*HPL[{2, 2}, -x]*Zeta[3] + (608*HPL[{3, 1}, -x]*Zeta[3])/3 + 
   3264*HPL[{1, 1, 2}, -x]*Zeta[3] + 3264*HPL[{1, 2, 1}, -x]*Zeta[3] + 
   3264*HPL[{2, 1, 1}, -x]*Zeta[3] + 12160*HPL[{1, 1, 1, 1}, -x]*Zeta[3] + 
   (592*Pi^2*HPL[{1}, -x]*Log[x]*Zeta[3])/9 + 
   (64*HPL[{3}, -x]*Log[x]*Zeta[3])/3 + 384*HPL[{1, 2}, -x]*Log[x]*Zeta[3] + 
   384*HPL[{2, 1}, -x]*Log[x]*Zeta[3] + 1472*HPL[{1, 1, 1}, -x]*Log[x]*
    Zeta[3] + (28*Pi^2*Log[x]^2*Zeta[3])/9 + 4*HPL[{2}, -x]*Log[x]^2*
    Zeta[3] + 32*HPL[{1, 1}, -x]*Log[x]^2*Zeta[3] - 
   (16*HPL[{1}, -x]*Log[x]^3*Zeta[3])/9 - (Log[x]^4*Zeta[3])/9 - 
   32*HPL[{1}, -x]*Zeta[3]^2 + 8*Log[x]*Zeta[3]^2 + (796*Pi^2*Zeta[5])/9 + 
   (2200*HPL[{2}, -x]*Zeta[5])/3 + 2880*HPL[{1, 1}, -x]*Zeta[5] + 
   (1040*HPL[{1}, -x]*Log[x]*Zeta[5])/3 + (32*Log[x]^2*Zeta[5])/3 + 
   888*Zeta[7]

F[4, 5] = (-3*Pi^6)/70 - (34*Pi^4*HPL[{2}, -x])/9 + 
   12*Pi^2*HPL[{4}, -x] + 64*HPL[{6}, -x] - (517*Pi^4*HPL[{1, 1}, -x])/45 + 
   (196*Pi^2*HPL[{1, 3}, -x])/3 + 168*HPL[{1, 5}, -x] + 
   (52*Pi^2*HPL[{2, 2}, -x])/3 + 264*HPL[{2, 4}, -x] + 
   (196*Pi^2*HPL[{3, 1}, -x])/3 + 296*HPL[{3, 3}, -x] + 264*HPL[{4, 2}, -x] + 
   168*HPL[{5, 1}, -x] - (256*Pi^2*HPL[{1, 1, 2}, -x])/3 + 
   512*HPL[{1, 1, 4}, -x] - (256*Pi^2*HPL[{1, 2, 1}, -x])/3 + 
   1024*HPL[{1, 2, 3}, -x] + 1024*HPL[{1, 3, 2}, -x] + 
   512*HPL[{1, 4, 1}, -x] - (256*Pi^2*HPL[{2, 1, 1}, -x])/3 + 
   1024*HPL[{2, 1, 3}, -x] + 1024*HPL[{2, 2, 2}, -x] + 
   1024*HPL[{2, 3, 1}, -x] + 1024*HPL[{3, 1, 2}, -x] + 
   1024*HPL[{3, 2, 1}, -x] + 512*HPL[{4, 1, 1}, -x] - 
   640*Pi^2*HPL[{1, 1, 1, 1}, -x] + 2560*HPL[{1, 1, 1, 3}, -x] + 
   1536*HPL[{1, 1, 2, 2}, -x] + 2560*HPL[{1, 1, 3, 1}, -x] + 
   1536*HPL[{1, 2, 1, 2}, -x] + 1536*HPL[{1, 2, 2, 1}, -x] + 
   2560*HPL[{1, 3, 1, 1}, -x] + 1536*HPL[{2, 1, 1, 2}, -x] + 
   1536*HPL[{2, 1, 2, 1}, -x] + 1536*HPL[{2, 2, 1, 1}, -x] + 
   2560*HPL[{3, 1, 1, 1}, -x] - 15360*HPL[{1, 1, 1, 1, 1, 1}, -x] - 
   (41*Pi^4*HPL[{1}, -x]*Log[x])/18 + (74*Pi^2*HPL[{3}, -x]*Log[x])/9 + 
   (44*HPL[{5}, -x]*Log[x])/3 - (196*Pi^2*HPL[{1, 2}, -x]*Log[x])/3 + 
   24*HPL[{1, 4}, -x]*Log[x] - (196*Pi^2*HPL[{2, 1}, -x]*Log[x])/3 + 
   (136*HPL[{2, 3}, -x]*Log[x])/3 + (136*HPL[{3, 2}, -x]*Log[x])/3 + 
   24*HPL[{4, 1}, -x]*Log[x] - 256*Pi^2*HPL[{1, 1, 1}, -x]*Log[x] + 
   128*HPL[{1, 1, 3}, -x]*Log[x] - 384*HPL[{1, 2, 2}, -x]*Log[x] + 
   128*HPL[{1, 3, 1}, -x]*Log[x] - 384*HPL[{2, 1, 2}, -x]*Log[x] - 
   384*HPL[{2, 2, 1}, -x]*Log[x] + 128*HPL[{3, 1, 1}, -x]*Log[x] - 
   1792*HPL[{1, 1, 1, 2}, -x]*Log[x] - 1792*HPL[{1, 1, 2, 1}, -x]*Log[x] - 
   1792*HPL[{1, 2, 1, 1}, -x]*Log[x] - 1792*HPL[{2, 1, 1, 1}, -x]*Log[x] - 
   7680*HPL[{1, 1, 1, 1, 1}, -x]*Log[x] - (Pi^4*Log[x]^2)/6 - 
   (100*Pi^2*HPL[{2}, -x]*Log[x]^2)/9 - (20*HPL[{4}, -x]*Log[x]^2)/3 - 
   34*Pi^2*HPL[{1, 1}, -x]*Log[x]^2 - (52*HPL[{1, 3}, -x]*Log[x]^2)/3 - 
   76*HPL[{2, 2}, -x]*Log[x]^2 - (52*HPL[{3, 1}, -x]*Log[x]^2)/3 - 
   256*HPL[{1, 1, 2}, -x]*Log[x]^2 - 256*HPL[{1, 2, 1}, -x]*Log[x]^2 - 
   256*HPL[{2, 1, 1}, -x]*Log[x]^2 - 896*HPL[{1, 1, 1, 1}, -x]*Log[x]^2 - 
   (19*Pi^2*HPL[{1}, -x]*Log[x]^3)/9 - (2*HPL[{3}, -x]*Log[x]^3)/3 - 
   12*HPL[{1, 2}, -x]*Log[x]^3 - 12*HPL[{2, 1}, -x]*Log[x]^3 - 
   (128*HPL[{1, 1, 1}, -x]*Log[x]^3)/3 - (2*Pi^2*Log[x]^4)/27 - 
   (2*HPL[{2}, -x]*Log[x]^4)/9 - HPL[{1, 1}, -x]*Log[x]^4 - 
   (HPL[{1}, -x]*Log[x]^5)/90 + (140*Pi^2*HPL[{1}, -x]*Zeta[3])/3 + 
   (104*HPL[{3}, -x]*Zeta[3])/3 + 512*HPL[{1, 2}, -x]*Zeta[3] + 
   512*HPL[{2, 1}, -x]*Zeta[3] + 1792*HPL[{1, 1, 1}, -x]*Zeta[3] + 
   (82*Pi^2*Log[x]*Zeta[3])/9 + 72*HPL[{2}, -x]*Log[x]*Zeta[3] + 
   256*HPL[{1, 1}, -x]*Log[x]*Zeta[3] + 12*HPL[{1}, -x]*Log[x]^2*Zeta[3] + 
   (2*Log[x]^3*Zeta[3])/9 - 12*Zeta[3]^2 + 344*HPL[{1}, -x]*Zeta[5] + 
   (164*Log[x]*Zeta[5])/3

F[5, 5] = (-7*Pi^4*HPL[{1}, -x])/135 - 
   (4*Pi^2*HPL[{3}, -x])/9 - (56*HPL[{5}, -x])/5 - 
   (64*Pi^2*HPL[{1, 2}, -x])/9 + (128*HPL[{1, 4}, -x])/3 - 
   (64*Pi^2*HPL[{2, 1}, -x])/9 + (256*HPL[{2, 3}, -x])/3 + 
   (256*HPL[{3, 2}, -x])/3 + (128*HPL[{4, 1}, -x])/3 - 
   (64*Pi^2*HPL[{1, 1, 1}, -x])/3 + (640*HPL[{1, 1, 3}, -x])/3 + 
   128*HPL[{1, 2, 2}, -x] + (640*HPL[{1, 3, 1}, -x])/3 + 
   128*HPL[{2, 1, 2}, -x] + 128*HPL[{2, 2, 1}, -x] + 
   (640*HPL[{3, 1, 1}, -x])/3 - 1024*HPL[{1, 1, 1, 1, 1}, -x] - 
   (7*Pi^4*Log[x])/1350 - (4*Pi^2*HPL[{2}, -x]*Log[x])/3 + 
   (40*HPL[{4}, -x]*Log[x])/3 - (32*Pi^2*HPL[{1, 1}, -x]*Log[x])/9 + 
   (64*HPL[{1, 3}, -x]*Log[x])/3 - (64*HPL[{2, 2}, -x]*Log[x])/3 + 
   (64*HPL[{3, 1}, -x]*Log[x])/3 - 128*HPL[{1, 1, 2}, -x]*Log[x] - 
   128*HPL[{1, 2, 1}, -x]*Log[x] - 128*HPL[{2, 1, 1}, -x]*Log[x] - 
   512*HPL[{1, 1, 1, 1}, -x]*Log[x] - (2*Pi^2*HPL[{1}, -x]*Log[x]^2)/9 - 
   (4*HPL[{3}, -x]*Log[x]^2)/3 - (64*HPL[{1, 2}, -x]*Log[x]^2)/3 - 
   (64*HPL[{2, 1}, -x]*Log[x]^2)/3 - 64*HPL[{1, 1, 1}, -x]*Log[x]^2 - 
   (Pi^2*Log[x]^3)/135 - (4*HPL[{2}, -x]*Log[x]^3)/3 - 
   (32*HPL[{1, 1}, -x]*Log[x]^3)/9 - (HPL[{1}, -x]*Log[x]^4)/9 - 
   Log[x]^5/450 + (4*Pi^2*Zeta[3])/9 + (128*HPL[{2}, -x]*Zeta[3])/3 + 
   128*HPL[{1, 1}, -x]*Zeta[3] + (64*HPL[{1}, -x]*Log[x]*Zeta[3])/3 + 
   (4*Log[x]^2*Zeta[3])/3 + (8*Zeta[5])/3

F[0, 6] = (173478457*Pi^12)/1796256000 + (10441769*Pi^10*HPL[{2}, -x])/
    19958400 - (126437*Pi^8*HPL[{4}, -x])/75600 - 
   (186629*Pi^6*HPL[{6}, -x])/15120 - (383*Pi^4*HPL[{8}, -x])/5 + 
   (2081*Pi^2*HPL[{10}, -x])/3 + 154540*HPL[{12}, -x] + 
   (55187677*Pi^10*HPL[{1, 1}, -x])/14968800 - (6169*Pi^8*HPL[{1, 3}, -x])/
    1620 - (52051*Pi^6*HPL[{1, 5}, -x])/3780 - (3191*Pi^4*HPL[{1, 7}, -x])/
    45 + 336*Pi^2*HPL[{1, 9}, -x] + 57712*HPL[{1, 11}, -x] + 
   (239179*Pi^8*HPL[{2, 2}, -x])/226800 - (28897*Pi^6*HPL[{2, 4}, -x])/1512 - 
   (4123*Pi^4*HPL[{2, 6}, -x])/45 + (2803*Pi^2*HPL[{2, 8}, -x])/6 + 
   77108*HPL[{2, 10}, -x] - (6169*Pi^8*HPL[{3, 1}, -x])/1620 - 
   (25651*Pi^6*HPL[{3, 3}, -x])/1260 - (4537*Pi^4*HPL[{3, 5}, -x])/45 + 
   466*Pi^2*HPL[{3, 7}, -x] + 80472*HPL[{3, 9}, -x] - 
   (28897*Pi^6*HPL[{4, 2}, -x])/1512 - (9319*Pi^4*HPL[{4, 4}, -x])/90 + 
   (2839*Pi^2*HPL[{4, 6}, -x])/6 + 82856*HPL[{4, 8}, -x] - 
   (52051*Pi^6*HPL[{5, 1}, -x])/3780 - (4537*Pi^4*HPL[{5, 3}, -x])/45 + 
   476*Pi^2*HPL[{5, 5}, -x] + 84280*HPL[{5, 7}, -x] - 
   (4123*Pi^4*HPL[{6, 2}, -x])/45 + (2839*Pi^2*HPL[{6, 4}, -x])/6 + 
   84760*HPL[{6, 6}, -x] - (3191*Pi^4*HPL[{7, 1}, -x])/45 + 
   466*Pi^2*HPL[{7, 3}, -x] + 84280*HPL[{7, 5}, -x] + 
   (2803*Pi^2*HPL[{8, 2}, -x])/6 + 82856*HPL[{8, 4}, -x] + 
   336*Pi^2*HPL[{9, 1}, -x] + 80472*HPL[{9, 3}, -x] + 
   77108*HPL[{10, 2}, -x] + 57712*HPL[{11, 1}, -x] + 
   (115673*Pi^8*HPL[{1, 1, 2}, -x])/7560 - (9526*Pi^6*HPL[{1, 1, 4}, -x])/
    315 - (5999*Pi^4*HPL[{1, 1, 6}, -x])/45 - (2*Pi^2*HPL[{1, 1, 8}, -x])/3 + 
   42944*HPL[{1, 1, 10}, -x] + (115673*Pi^8*HPL[{1, 2, 1}, -x])/7560 - 
   (54919*Pi^6*HPL[{1, 2, 3}, -x])/945 - (2881*Pi^4*HPL[{1, 2, 5}, -x])/15 - 
   (688*Pi^2*HPL[{1, 2, 7}, -x])/3 + 43528*HPL[{1, 2, 9}, -x] - 
   (54919*Pi^6*HPL[{1, 3, 2}, -x])/945 - (10294*Pi^4*HPL[{1, 3, 4}, -x])/45 - 
   320*Pi^2*HPL[{1, 3, 6}, -x] + 45600*HPL[{1, 3, 8}, -x] - 
   (9526*Pi^6*HPL[{1, 4, 1}, -x])/315 - (10294*Pi^4*HPL[{1, 4, 3}, -x])/45 - 
   (1094*Pi^2*HPL[{1, 4, 5}, -x])/3 + 46912*HPL[{1, 4, 7}, -x] - 
   (2881*Pi^4*HPL[{1, 5, 2}, -x])/15 - (1094*Pi^2*HPL[{1, 5, 4}, -x])/3 + 
   47560*HPL[{1, 5, 6}, -x] - (5999*Pi^4*HPL[{1, 6, 1}, -x])/45 - 
   320*Pi^2*HPL[{1, 6, 3}, -x] + 47560*HPL[{1, 6, 5}, -x] - 
   (688*Pi^2*HPL[{1, 7, 2}, -x])/3 + 46912*HPL[{1, 7, 4}, -x] - 
   (2*Pi^2*HPL[{1, 8, 1}, -x])/3 + 45600*HPL[{1, 8, 3}, -x] + 
   43528*HPL[{1, 9, 2}, -x] + 42944*HPL[{1, 10, 1}, -x] + 
   (115673*Pi^8*HPL[{2, 1, 1}, -x])/7560 - (54919*Pi^6*HPL[{2, 1, 3}, -x])/
    945 - (2881*Pi^4*HPL[{2, 1, 5}, -x])/15 - (688*Pi^2*HPL[{2, 1, 7}, -x])/
    3 + 43528*HPL[{2, 1, 9}, -x] - (450179*Pi^6*HPL[{2, 2, 2}, -x])/15120 - 
   (26731*Pi^4*HPL[{2, 2, 4}, -x])/90 - (2707*Pi^2*HPL[{2, 2, 6}, -x])/6 + 
   49656*HPL[{2, 2, 8}, -x] - (54919*Pi^6*HPL[{2, 3, 1}, -x])/945 - 
   (14789*Pi^4*HPL[{2, 3, 3}, -x])/45 - (1760*Pi^2*HPL[{2, 3, 5}, -x])/3 + 
   51592*HPL[{2, 3, 7}, -x] - (26731*Pi^4*HPL[{2, 4, 2}, -x])/90 - 
   (3763*Pi^2*HPL[{2, 4, 4}, -x])/6 + 52764*HPL[{2, 4, 6}, -x] - 
   (2881*Pi^4*HPL[{2, 5, 1}, -x])/15 - (1760*Pi^2*HPL[{2, 5, 3}, -x])/3 + 
   53152*HPL[{2, 5, 5}, -x] - (2707*Pi^2*HPL[{2, 6, 2}, -x])/6 + 
   52764*HPL[{2, 6, 4}, -x] - (688*Pi^2*HPL[{2, 7, 1}, -x])/3 + 
   51592*HPL[{2, 7, 3}, -x] + 49656*HPL[{2, 8, 2}, -x] + 
   43528*HPL[{2, 9, 1}, -x] - (54919*Pi^6*HPL[{3, 1, 2}, -x])/945 - 
   (10294*Pi^4*HPL[{3, 1, 4}, -x])/45 - 320*Pi^2*HPL[{3, 1, 6}, -x] + 
   45600*HPL[{3, 1, 8}, -x] - (54919*Pi^6*HPL[{3, 2, 1}, -x])/945 - 
   (14789*Pi^4*HPL[{3, 2, 3}, -x])/45 - (1760*Pi^2*HPL[{3, 2, 5}, -x])/3 + 
   51592*HPL[{3, 2, 7}, -x] - (14789*Pi^4*HPL[{3, 3, 2}, -x])/45 - 
   744*Pi^2*HPL[{3, 3, 4}, -x] + 53360*HPL[{3, 3, 6}, -x] - 
   (10294*Pi^4*HPL[{3, 4, 1}, -x])/45 - 744*Pi^2*HPL[{3, 4, 3}, -x] + 
   54240*HPL[{3, 4, 5}, -x] - (1760*Pi^2*HPL[{3, 5, 2}, -x])/3 + 
   54240*HPL[{3, 5, 4}, -x] - 320*Pi^2*HPL[{3, 6, 1}, -x] + 
   53360*HPL[{3, 6, 3}, -x] + 51592*HPL[{3, 7, 2}, -x] + 
   45600*HPL[{3, 8, 1}, -x] - (9526*Pi^6*HPL[{4, 1, 1}, -x])/315 - 
   (10294*Pi^4*HPL[{4, 1, 3}, -x])/45 - (1094*Pi^2*HPL[{4, 1, 5}, -x])/3 + 
   46912*HPL[{4, 1, 7}, -x] - (26731*Pi^4*HPL[{4, 2, 2}, -x])/90 - 
   (3763*Pi^2*HPL[{4, 2, 4}, -x])/6 + 52764*HPL[{4, 2, 6}, -x] - 
   (10294*Pi^4*HPL[{4, 3, 1}, -x])/45 - 744*Pi^2*HPL[{4, 3, 3}, -x] + 
   54240*HPL[{4, 3, 5}, -x] - (3763*Pi^2*HPL[{4, 4, 2}, -x])/6 + 
   54732*HPL[{4, 4, 4}, -x] - (1094*Pi^2*HPL[{4, 5, 1}, -x])/3 + 
   54240*HPL[{4, 5, 3}, -x] + 52764*HPL[{4, 6, 2}, -x] + 
   46912*HPL[{4, 7, 1}, -x] - (2881*Pi^4*HPL[{5, 1, 2}, -x])/15 - 
   (1094*Pi^2*HPL[{5, 1, 4}, -x])/3 + 47560*HPL[{5, 1, 6}, -x] - 
   (2881*Pi^4*HPL[{5, 2, 1}, -x])/15 - (1760*Pi^2*HPL[{5, 2, 3}, -x])/3 + 
   53152*HPL[{5, 2, 5}, -x] - (1760*Pi^2*HPL[{5, 3, 2}, -x])/3 + 
   54240*HPL[{5, 3, 4}, -x] - (1094*Pi^2*HPL[{5, 4, 1}, -x])/3 + 
   54240*HPL[{5, 4, 3}, -x] + 53152*HPL[{5, 5, 2}, -x] + 
   47560*HPL[{5, 6, 1}, -x] - (5999*Pi^4*HPL[{6, 1, 1}, -x])/45 - 
   320*Pi^2*HPL[{6, 1, 3}, -x] + 47560*HPL[{6, 1, 5}, -x] - 
   (2707*Pi^2*HPL[{6, 2, 2}, -x])/6 + 52764*HPL[{6, 2, 4}, -x] - 
   320*Pi^2*HPL[{6, 3, 1}, -x] + 53360*HPL[{6, 3, 3}, -x] + 
   52764*HPL[{6, 4, 2}, -x] + 47560*HPL[{6, 5, 1}, -x] - 
   (688*Pi^2*HPL[{7, 1, 2}, -x])/3 + 46912*HPL[{7, 1, 4}, -x] - 
   (688*Pi^2*HPL[{7, 2, 1}, -x])/3 + 51592*HPL[{7, 2, 3}, -x] + 
   51592*HPL[{7, 3, 2}, -x] + 46912*HPL[{7, 4, 1}, -x] - 
   (2*Pi^2*HPL[{8, 1, 1}, -x])/3 + 45600*HPL[{8, 1, 3}, -x] + 
   49656*HPL[{8, 2, 2}, -x] + 45600*HPL[{8, 3, 1}, -x] + 
   43528*HPL[{9, 1, 2}, -x] + 43528*HPL[{9, 2, 1}, -x] + 
   42944*HPL[{10, 1, 1}, -x] + (5540771*Pi^8*HPL[{1, 1, 1, 1}, -x])/56700 - 
   (26885*Pi^6*HPL[{1, 1, 1, 3}, -x])/189 - (1082*Pi^4*HPL[{1, 1, 1, 5}, -x])/
    3 - 1280*Pi^2*HPL[{1, 1, 1, 7}, -x] + 24912*HPL[{1, 1, 1, 9}, -x] + 
   (99703*Pi^6*HPL[{1, 1, 2, 2}, -x])/3780 - 
   (5162*Pi^4*HPL[{1, 1, 2, 4}, -x])/9 - (5122*Pi^2*HPL[{1, 1, 2, 6}, -x])/
    3 + 28264*HPL[{1, 1, 2, 8}, -x] - (26885*Pi^6*HPL[{1, 1, 3, 1}, -x])/
    189 - (28426*Pi^4*HPL[{1, 1, 3, 3}, -x])/45 - 
   1992*Pi^2*HPL[{1, 1, 3, 5}, -x] + 29168*HPL[{1, 1, 3, 7}, -x] - 
   (5162*Pi^4*HPL[{1, 1, 4, 2}, -x])/9 - (6226*Pi^2*HPL[{1, 1, 4, 4}, -x])/
    3 + 29752*HPL[{1, 1, 4, 6}, -x] - (1082*Pi^4*HPL[{1, 1, 5, 1}, -x])/3 - 
   1992*Pi^2*HPL[{1, 1, 5, 3}, -x] + 29952*HPL[{1, 1, 5, 5}, -x] - 
   (5122*Pi^2*HPL[{1, 1, 6, 2}, -x])/3 + 29752*HPL[{1, 1, 6, 4}, -x] - 
   1280*Pi^2*HPL[{1, 1, 7, 1}, -x] + 29168*HPL[{1, 1, 7, 3}, -x] + 
   28264*HPL[{1, 1, 8, 2}, -x] + 24912*HPL[{1, 1, 9, 1}, -x] + 
   (99703*Pi^6*HPL[{1, 2, 1, 2}, -x])/3780 - 
   (5162*Pi^4*HPL[{1, 2, 1, 4}, -x])/9 - (5122*Pi^2*HPL[{1, 2, 1, 6}, -x])/
    3 + 28264*HPL[{1, 2, 1, 8}, -x] + (99703*Pi^6*HPL[{1, 2, 2, 1}, -x])/
    3780 - (45056*Pi^4*HPL[{1, 2, 2, 3}, -x])/45 - 
   (7826*Pi^2*HPL[{1, 2, 2, 5}, -x])/3 + 28328*HPL[{1, 2, 2, 7}, -x] - 
   (45056*Pi^4*HPL[{1, 2, 3, 2}, -x])/45 - (9572*Pi^2*HPL[{1, 2, 3, 4}, -x])/
    3 + 28640*HPL[{1, 2, 3, 6}, -x] - (5162*Pi^4*HPL[{1, 2, 4, 1}, -x])/9 - 
   (9572*Pi^2*HPL[{1, 2, 4, 3}, -x])/3 + 28824*HPL[{1, 2, 4, 5}, -x] - 
   (7826*Pi^2*HPL[{1, 2, 5, 2}, -x])/3 + 28824*HPL[{1, 2, 5, 4}, -x] - 
   (5122*Pi^2*HPL[{1, 2, 6, 1}, -x])/3 + 28640*HPL[{1, 2, 6, 3}, -x] + 
   28328*HPL[{1, 2, 7, 2}, -x] + 28264*HPL[{1, 2, 8, 1}, -x] - 
   (26885*Pi^6*HPL[{1, 3, 1, 1}, -x])/189 - 
   (28426*Pi^4*HPL[{1, 3, 1, 3}, -x])/45 - 1992*Pi^2*HPL[{1, 3, 1, 5}, -x] + 
   29168*HPL[{1, 3, 1, 7}, -x] - (45056*Pi^4*HPL[{1, 3, 2, 2}, -x])/45 - 
   (9572*Pi^2*HPL[{1, 3, 2, 4}, -x])/3 + 28640*HPL[{1, 3, 2, 6}, -x] - 
   (28426*Pi^4*HPL[{1, 3, 3, 1}, -x])/45 - (10960*Pi^2*HPL[{1, 3, 3, 3}, -x])/
    3 + 28576*HPL[{1, 3, 3, 5}, -x] - (9572*Pi^2*HPL[{1, 3, 4, 2}, -x])/3 + 
   28576*HPL[{1, 3, 4, 4}, -x] - 1992*Pi^2*HPL[{1, 3, 5, 1}, -x] + 
   28576*HPL[{1, 3, 5, 3}, -x] + 28640*HPL[{1, 3, 6, 2}, -x] + 
   29168*HPL[{1, 3, 7, 1}, -x] - (5162*Pi^4*HPL[{1, 4, 1, 2}, -x])/9 - 
   (6226*Pi^2*HPL[{1, 4, 1, 4}, -x])/3 + 29752*HPL[{1, 4, 1, 6}, -x] - 
   (5162*Pi^4*HPL[{1, 4, 2, 1}, -x])/9 - (9572*Pi^2*HPL[{1, 4, 2, 3}, -x])/
    3 + 28824*HPL[{1, 4, 2, 5}, -x] - (9572*Pi^2*HPL[{1, 4, 3, 2}, -x])/3 + 
   28576*HPL[{1, 4, 3, 4}, -x] - (6226*Pi^2*HPL[{1, 4, 4, 1}, -x])/3 + 
   28576*HPL[{1, 4, 4, 3}, -x] + 28824*HPL[{1, 4, 5, 2}, -x] + 
   29752*HPL[{1, 4, 6, 1}, -x] - (1082*Pi^4*HPL[{1, 5, 1, 1}, -x])/3 - 
   1992*Pi^2*HPL[{1, 5, 1, 3}, -x] + 29952*HPL[{1, 5, 1, 5}, -x] - 
   (7826*Pi^2*HPL[{1, 5, 2, 2}, -x])/3 + 28824*HPL[{1, 5, 2, 4}, -x] - 
   1992*Pi^2*HPL[{1, 5, 3, 1}, -x] + 28576*HPL[{1, 5, 3, 3}, -x] + 
   28824*HPL[{1, 5, 4, 2}, -x] + 29952*HPL[{1, 5, 5, 1}, -x] - 
   (5122*Pi^2*HPL[{1, 6, 1, 2}, -x])/3 + 29752*HPL[{1, 6, 1, 4}, -x] - 
   (5122*Pi^2*HPL[{1, 6, 2, 1}, -x])/3 + 28640*HPL[{1, 6, 2, 3}, -x] + 
   28640*HPL[{1, 6, 3, 2}, -x] + 29752*HPL[{1, 6, 4, 1}, -x] - 
   1280*Pi^2*HPL[{1, 7, 1, 1}, -x] + 29168*HPL[{1, 7, 1, 3}, -x] + 
   28328*HPL[{1, 7, 2, 2}, -x] + 29168*HPL[{1, 7, 3, 1}, -x] + 
   28264*HPL[{1, 8, 1, 2}, -x] + 28264*HPL[{1, 8, 2, 1}, -x] + 
   24912*HPL[{1, 9, 1, 1}, -x] + (99703*Pi^6*HPL[{2, 1, 1, 2}, -x])/3780 - 
   (5162*Pi^4*HPL[{2, 1, 1, 4}, -x])/9 - (5122*Pi^2*HPL[{2, 1, 1, 6}, -x])/
    3 + 28264*HPL[{2, 1, 1, 8}, -x] + (99703*Pi^6*HPL[{2, 1, 2, 1}, -x])/
    3780 - (45056*Pi^4*HPL[{2, 1, 2, 3}, -x])/45 - 
   (7826*Pi^2*HPL[{2, 1, 2, 5}, -x])/3 + 28328*HPL[{2, 1, 2, 7}, -x] - 
   (45056*Pi^4*HPL[{2, 1, 3, 2}, -x])/45 - (9572*Pi^2*HPL[{2, 1, 3, 4}, -x])/
    3 + 28640*HPL[{2, 1, 3, 6}, -x] - (5162*Pi^4*HPL[{2, 1, 4, 1}, -x])/9 - 
   (9572*Pi^2*HPL[{2, 1, 4, 3}, -x])/3 + 28824*HPL[{2, 1, 4, 5}, -x] - 
   (7826*Pi^2*HPL[{2, 1, 5, 2}, -x])/3 + 28824*HPL[{2, 1, 5, 4}, -x] - 
   (5122*Pi^2*HPL[{2, 1, 6, 1}, -x])/3 + 28640*HPL[{2, 1, 6, 3}, -x] + 
   28328*HPL[{2, 1, 7, 2}, -x] + 28264*HPL[{2, 1, 8, 1}, -x] + 
   (99703*Pi^6*HPL[{2, 2, 1, 1}, -x])/3780 - 
   (45056*Pi^4*HPL[{2, 2, 1, 3}, -x])/45 - (7826*Pi^2*HPL[{2, 2, 1, 5}, -x])/
    3 + 28328*HPL[{2, 2, 1, 7}, -x] - (30823*Pi^4*HPL[{2, 2, 2, 2}, -x])/30 - 
   4415*Pi^2*HPL[{2, 2, 2, 4}, -x] + 27888*HPL[{2, 2, 2, 6}, -x] - 
   (45056*Pi^4*HPL[{2, 2, 3, 1}, -x])/45 - (15118*Pi^2*HPL[{2, 2, 3, 3}, -x])/
    3 + 27384*HPL[{2, 2, 3, 5}, -x] - 4415*Pi^2*HPL[{2, 2, 4, 2}, -x] + 
   27264*HPL[{2, 2, 4, 4}, -x] - (7826*Pi^2*HPL[{2, 2, 5, 1}, -x])/3 + 
   27384*HPL[{2, 2, 5, 3}, -x] + 27888*HPL[{2, 2, 6, 2}, -x] + 
   28328*HPL[{2, 2, 7, 1}, -x] - (45056*Pi^4*HPL[{2, 3, 1, 2}, -x])/45 - 
   (9572*Pi^2*HPL[{2, 3, 1, 4}, -x])/3 + 28640*HPL[{2, 3, 1, 6}, -x] - 
   (45056*Pi^4*HPL[{2, 3, 2, 1}, -x])/45 - (15118*Pi^2*HPL[{2, 3, 2, 3}, -x])/
    3 + 27384*HPL[{2, 3, 2, 5}, -x] - (15118*Pi^2*HPL[{2, 3, 3, 2}, -x])/3 + 
   26384*HPL[{2, 3, 3, 4}, -x] - (9572*Pi^2*HPL[{2, 3, 4, 1}, -x])/3 + 
   26384*HPL[{2, 3, 4, 3}, -x] + 27384*HPL[{2, 3, 5, 2}, -x] + 
   28640*HPL[{2, 3, 6, 1}, -x] - (5162*Pi^4*HPL[{2, 4, 1, 1}, -x])/9 - 
   (9572*Pi^2*HPL[{2, 4, 1, 3}, -x])/3 + 28824*HPL[{2, 4, 1, 5}, -x] - 
   4415*Pi^2*HPL[{2, 4, 2, 2}, -x] + 27264*HPL[{2, 4, 2, 4}, -x] - 
   (9572*Pi^2*HPL[{2, 4, 3, 1}, -x])/3 + 26384*HPL[{2, 4, 3, 3}, -x] + 
   27264*HPL[{2, 4, 4, 2}, -x] + 28824*HPL[{2, 4, 5, 1}, -x] - 
   (7826*Pi^2*HPL[{2, 5, 1, 2}, -x])/3 + 28824*HPL[{2, 5, 1, 4}, -x] - 
   (7826*Pi^2*HPL[{2, 5, 2, 1}, -x])/3 + 27384*HPL[{2, 5, 2, 3}, -x] + 
   27384*HPL[{2, 5, 3, 2}, -x] + 28824*HPL[{2, 5, 4, 1}, -x] - 
   (5122*Pi^2*HPL[{2, 6, 1, 1}, -x])/3 + 28640*HPL[{2, 6, 1, 3}, -x] + 
   27888*HPL[{2, 6, 2, 2}, -x] + 28640*HPL[{2, 6, 3, 1}, -x] + 
   28328*HPL[{2, 7, 1, 2}, -x] + 28328*HPL[{2, 7, 2, 1}, -x] + 
   28264*HPL[{2, 8, 1, 1}, -x] - (26885*Pi^6*HPL[{3, 1, 1, 1}, -x])/189 - 
   (28426*Pi^4*HPL[{3, 1, 1, 3}, -x])/45 - 1992*Pi^2*HPL[{3, 1, 1, 5}, -x] + 
   29168*HPL[{3, 1, 1, 7}, -x] - (45056*Pi^4*HPL[{3, 1, 2, 2}, -x])/45 - 
   (9572*Pi^2*HPL[{3, 1, 2, 4}, -x])/3 + 28640*HPL[{3, 1, 2, 6}, -x] - 
   (28426*Pi^4*HPL[{3, 1, 3, 1}, -x])/45 - (10960*Pi^2*HPL[{3, 1, 3, 3}, -x])/
    3 + 28576*HPL[{3, 1, 3, 5}, -x] - (9572*Pi^2*HPL[{3, 1, 4, 2}, -x])/3 + 
   28576*HPL[{3, 1, 4, 4}, -x] - 1992*Pi^2*HPL[{3, 1, 5, 1}, -x] + 
   28576*HPL[{3, 1, 5, 3}, -x] + 28640*HPL[{3, 1, 6, 2}, -x] + 
   29168*HPL[{3, 1, 7, 1}, -x] - (45056*Pi^4*HPL[{3, 2, 1, 2}, -x])/45 - 
   (9572*Pi^2*HPL[{3, 2, 1, 4}, -x])/3 + 28640*HPL[{3, 2, 1, 6}, -x] - 
   (45056*Pi^4*HPL[{3, 2, 2, 1}, -x])/45 - (15118*Pi^2*HPL[{3, 2, 2, 3}, -x])/
    3 + 27384*HPL[{3, 2, 2, 5}, -x] - (15118*Pi^2*HPL[{3, 2, 3, 2}, -x])/3 + 
   26384*HPL[{3, 2, 3, 4}, -x] - (9572*Pi^2*HPL[{3, 2, 4, 1}, -x])/3 + 
   26384*HPL[{3, 2, 4, 3}, -x] + 27384*HPL[{3, 2, 5, 2}, -x] + 
   28640*HPL[{3, 2, 6, 1}, -x] - (28426*Pi^4*HPL[{3, 3, 1, 1}, -x])/45 - 
   (10960*Pi^2*HPL[{3, 3, 1, 3}, -x])/3 + 28576*HPL[{3, 3, 1, 5}, -x] - 
   (15118*Pi^2*HPL[{3, 3, 2, 2}, -x])/3 + 26384*HPL[{3, 3, 2, 4}, -x] - 
   (10960*Pi^2*HPL[{3, 3, 3, 1}, -x])/3 + 25280*HPL[{3, 3, 3, 3}, -x] + 
   26384*HPL[{3, 3, 4, 2}, -x] + 28576*HPL[{3, 3, 5, 1}, -x] - 
   (9572*Pi^2*HPL[{3, 4, 1, 2}, -x])/3 + 28576*HPL[{3, 4, 1, 4}, -x] - 
   (9572*Pi^2*HPL[{3, 4, 2, 1}, -x])/3 + 26384*HPL[{3, 4, 2, 3}, -x] + 
   26384*HPL[{3, 4, 3, 2}, -x] + 28576*HPL[{3, 4, 4, 1}, -x] - 
   1992*Pi^2*HPL[{3, 5, 1, 1}, -x] + 28576*HPL[{3, 5, 1, 3}, -x] + 
   27384*HPL[{3, 5, 2, 2}, -x] + 28576*HPL[{3, 5, 3, 1}, -x] + 
   28640*HPL[{3, 6, 1, 2}, -x] + 28640*HPL[{3, 6, 2, 1}, -x] + 
   29168*HPL[{3, 7, 1, 1}, -x] - (5162*Pi^4*HPL[{4, 1, 1, 2}, -x])/9 - 
   (6226*Pi^2*HPL[{4, 1, 1, 4}, -x])/3 + 29752*HPL[{4, 1, 1, 6}, -x] - 
   (5162*Pi^4*HPL[{4, 1, 2, 1}, -x])/9 - (9572*Pi^2*HPL[{4, 1, 2, 3}, -x])/
    3 + 28824*HPL[{4, 1, 2, 5}, -x] - (9572*Pi^2*HPL[{4, 1, 3, 2}, -x])/3 + 
   28576*HPL[{4, 1, 3, 4}, -x] - (6226*Pi^2*HPL[{4, 1, 4, 1}, -x])/3 + 
   28576*HPL[{4, 1, 4, 3}, -x] + 28824*HPL[{4, 1, 5, 2}, -x] + 
   29752*HPL[{4, 1, 6, 1}, -x] - (5162*Pi^4*HPL[{4, 2, 1, 1}, -x])/9 - 
   (9572*Pi^2*HPL[{4, 2, 1, 3}, -x])/3 + 28824*HPL[{4, 2, 1, 5}, -x] - 
   4415*Pi^2*HPL[{4, 2, 2, 2}, -x] + 27264*HPL[{4, 2, 2, 4}, -x] - 
   (9572*Pi^2*HPL[{4, 2, 3, 1}, -x])/3 + 26384*HPL[{4, 2, 3, 3}, -x] + 
   27264*HPL[{4, 2, 4, 2}, -x] + 28824*HPL[{4, 2, 5, 1}, -x] - 
   (9572*Pi^2*HPL[{4, 3, 1, 2}, -x])/3 + 28576*HPL[{4, 3, 1, 4}, -x] - 
   (9572*Pi^2*HPL[{4, 3, 2, 1}, -x])/3 + 26384*HPL[{4, 3, 2, 3}, -x] + 
   26384*HPL[{4, 3, 3, 2}, -x] + 28576*HPL[{4, 3, 4, 1}, -x] - 
   (6226*Pi^2*HPL[{4, 4, 1, 1}, -x])/3 + 28576*HPL[{4, 4, 1, 3}, -x] + 
   27264*HPL[{4, 4, 2, 2}, -x] + 28576*HPL[{4, 4, 3, 1}, -x] + 
   28824*HPL[{4, 5, 1, 2}, -x] + 28824*HPL[{4, 5, 2, 1}, -x] + 
   29752*HPL[{4, 6, 1, 1}, -x] - (1082*Pi^4*HPL[{5, 1, 1, 1}, -x])/3 - 
   1992*Pi^2*HPL[{5, 1, 1, 3}, -x] + 29952*HPL[{5, 1, 1, 5}, -x] - 
   (7826*Pi^2*HPL[{5, 1, 2, 2}, -x])/3 + 28824*HPL[{5, 1, 2, 4}, -x] - 
   1992*Pi^2*HPL[{5, 1, 3, 1}, -x] + 28576*HPL[{5, 1, 3, 3}, -x] + 
   28824*HPL[{5, 1, 4, 2}, -x] + 29952*HPL[{5, 1, 5, 1}, -x] - 
   (7826*Pi^2*HPL[{5, 2, 1, 2}, -x])/3 + 28824*HPL[{5, 2, 1, 4}, -x] - 
   (7826*Pi^2*HPL[{5, 2, 2, 1}, -x])/3 + 27384*HPL[{5, 2, 2, 3}, -x] + 
   27384*HPL[{5, 2, 3, 2}, -x] + 28824*HPL[{5, 2, 4, 1}, -x] - 
   1992*Pi^2*HPL[{5, 3, 1, 1}, -x] + 28576*HPL[{5, 3, 1, 3}, -x] + 
   27384*HPL[{5, 3, 2, 2}, -x] + 28576*HPL[{5, 3, 3, 1}, -x] + 
   28824*HPL[{5, 4, 1, 2}, -x] + 28824*HPL[{5, 4, 2, 1}, -x] + 
   29952*HPL[{5, 5, 1, 1}, -x] - (5122*Pi^2*HPL[{6, 1, 1, 2}, -x])/3 + 
   29752*HPL[{6, 1, 1, 4}, -x] - (5122*Pi^2*HPL[{6, 1, 2, 1}, -x])/3 + 
   28640*HPL[{6, 1, 2, 3}, -x] + 28640*HPL[{6, 1, 3, 2}, -x] + 
   29752*HPL[{6, 1, 4, 1}, -x] - (5122*Pi^2*HPL[{6, 2, 1, 1}, -x])/3 + 
   28640*HPL[{6, 2, 1, 3}, -x] + 27888*HPL[{6, 2, 2, 2}, -x] + 
   28640*HPL[{6, 2, 3, 1}, -x] + 28640*HPL[{6, 3, 1, 2}, -x] + 
   28640*HPL[{6, 3, 2, 1}, -x] + 29752*HPL[{6, 4, 1, 1}, -x] - 
   1280*Pi^2*HPL[{7, 1, 1, 1}, -x] + 29168*HPL[{7, 1, 1, 3}, -x] + 
   28328*HPL[{7, 1, 2, 2}, -x] + 29168*HPL[{7, 1, 3, 1}, -x] + 
   28328*HPL[{7, 2, 1, 2}, -x] + 28328*HPL[{7, 2, 2, 1}, -x] + 
   29168*HPL[{7, 3, 1, 1}, -x] + 28264*HPL[{8, 1, 1, 2}, -x] + 
   28264*HPL[{8, 1, 2, 1}, -x] + 28264*HPL[{8, 2, 1, 1}, -x] + 
   24912*HPL[{9, 1, 1, 1}, -x] + (141922*Pi^6*HPL[{1, 1, 1, 1, 2}, -x])/315 - 
   (5592*Pi^4*HPL[{1, 1, 1, 1, 4}, -x])/5 - 
   3488*Pi^2*HPL[{1, 1, 1, 1, 6}, -x] + 12336*HPL[{1, 1, 1, 1, 8}, -x] + 
   (141922*Pi^6*HPL[{1, 1, 1, 2, 1}, -x])/315 - 
   (34612*Pi^4*HPL[{1, 1, 1, 2, 3}, -x])/15 - 
   5608*Pi^2*HPL[{1, 1, 1, 2, 5}, -x] + 6576*HPL[{1, 1, 1, 2, 7}, -x] - 
   (34612*Pi^4*HPL[{1, 1, 1, 3, 2}, -x])/15 - 
   7008*Pi^2*HPL[{1, 1, 1, 3, 4}, -x] + 4544*HPL[{1, 1, 1, 3, 6}, -x] - 
   (5592*Pi^4*HPL[{1, 1, 1, 4, 1}, -x])/5 - 
   7008*Pi^2*HPL[{1, 1, 1, 4, 3}, -x] + 3600*HPL[{1, 1, 1, 4, 5}, -x] - 
   5608*Pi^2*HPL[{1, 1, 1, 5, 2}, -x] + 3600*HPL[{1, 1, 1, 5, 4}, -x] - 
   3488*Pi^2*HPL[{1, 1, 1, 6, 1}, -x] + 4544*HPL[{1, 1, 1, 6, 3}, -x] + 
   6576*HPL[{1, 1, 1, 7, 2}, -x] + 12336*HPL[{1, 1, 1, 8, 1}, -x] + 
   (141922*Pi^6*HPL[{1, 1, 2, 1, 1}, -x])/315 - 
   (34612*Pi^4*HPL[{1, 1, 2, 1, 3}, -x])/15 - 
   5608*Pi^2*HPL[{1, 1, 2, 1, 5}, -x] + 6576*HPL[{1, 1, 2, 1, 7}, -x] - 
   (69473*Pi^4*HPL[{1, 1, 2, 2, 2}, -x])/45 - 
   (29128*Pi^2*HPL[{1, 1, 2, 2, 4}, -x])/3 + 376*HPL[{1, 1, 2, 2, 6}, -x] - 
   (34612*Pi^4*HPL[{1, 1, 2, 3, 1}, -x])/15 - 
   11008*Pi^2*HPL[{1, 1, 2, 3, 3}, -x] - 2832*HPL[{1, 1, 2, 3, 5}, -x] - 
   (29128*Pi^2*HPL[{1, 1, 2, 4, 2}, -x])/3 - 3784*HPL[{1, 1, 2, 4, 4}, -x] - 
   5608*Pi^2*HPL[{1, 1, 2, 5, 1}, -x] - 2832*HPL[{1, 1, 2, 5, 3}, -x] + 
   376*HPL[{1, 1, 2, 6, 2}, -x] + 6576*HPL[{1, 1, 2, 7, 1}, -x] - 
   (34612*Pi^4*HPL[{1, 1, 3, 1, 2}, -x])/15 - 
   7008*Pi^2*HPL[{1, 1, 3, 1, 4}, -x] + 4544*HPL[{1, 1, 3, 1, 6}, -x] - 
   (34612*Pi^4*HPL[{1, 1, 3, 2, 1}, -x])/15 - 
   11008*Pi^2*HPL[{1, 1, 3, 2, 3}, -x] - 2832*HPL[{1, 1, 3, 2, 5}, -x] - 
   11008*Pi^2*HPL[{1, 1, 3, 3, 2}, -x] - 6656*HPL[{1, 1, 3, 3, 4}, -x] - 
   7008*Pi^2*HPL[{1, 1, 3, 4, 1}, -x] - 6656*HPL[{1, 1, 3, 4, 3}, -x] - 
   2832*HPL[{1, 1, 3, 5, 2}, -x] + 4544*HPL[{1, 1, 3, 6, 1}, -x] - 
   (5592*Pi^4*HPL[{1, 1, 4, 1, 1}, -x])/5 - 
   7008*Pi^2*HPL[{1, 1, 4, 1, 3}, -x] + 3600*HPL[{1, 1, 4, 1, 5}, -x] - 
   (29128*Pi^2*HPL[{1, 1, 4, 2, 2}, -x])/3 - 3784*HPL[{1, 1, 4, 2, 4}, -x] - 
   7008*Pi^2*HPL[{1, 1, 4, 3, 1}, -x] - 6656*HPL[{1, 1, 4, 3, 3}, -x] - 
   3784*HPL[{1, 1, 4, 4, 2}, -x] + 3600*HPL[{1, 1, 4, 5, 1}, -x] - 
   5608*Pi^2*HPL[{1, 1, 5, 1, 2}, -x] + 3600*HPL[{1, 1, 5, 1, 4}, -x] - 
   5608*Pi^2*HPL[{1, 1, 5, 2, 1}, -x] - 2832*HPL[{1, 1, 5, 2, 3}, -x] - 
   2832*HPL[{1, 1, 5, 3, 2}, -x] + 3600*HPL[{1, 1, 5, 4, 1}, -x] - 
   3488*Pi^2*HPL[{1, 1, 6, 1, 1}, -x] + 4544*HPL[{1, 1, 6, 1, 3}, -x] + 
   376*HPL[{1, 1, 6, 2, 2}, -x] + 4544*HPL[{1, 1, 6, 3, 1}, -x] + 
   6576*HPL[{1, 1, 7, 1, 2}, -x] + 6576*HPL[{1, 1, 7, 2, 1}, -x] + 
   12336*HPL[{1, 1, 8, 1, 1}, -x] + (141922*Pi^6*HPL[{1, 2, 1, 1, 1}, -x])/
    315 - (34612*Pi^4*HPL[{1, 2, 1, 1, 3}, -x])/15 - 
   5608*Pi^2*HPL[{1, 2, 1, 1, 5}, -x] + 6576*HPL[{1, 2, 1, 1, 7}, -x] - 
   (69473*Pi^4*HPL[{1, 2, 1, 2, 2}, -x])/45 - 
   (29128*Pi^2*HPL[{1, 2, 1, 2, 4}, -x])/3 + 376*HPL[{1, 2, 1, 2, 6}, -x] - 
   (34612*Pi^4*HPL[{1, 2, 1, 3, 1}, -x])/15 - 
   11008*Pi^2*HPL[{1, 2, 1, 3, 3}, -x] - 2832*HPL[{1, 2, 1, 3, 5}, -x] - 
   (29128*Pi^2*HPL[{1, 2, 1, 4, 2}, -x])/3 - 3784*HPL[{1, 2, 1, 4, 4}, -x] - 
   5608*Pi^2*HPL[{1, 2, 1, 5, 1}, -x] - 2832*HPL[{1, 2, 1, 5, 3}, -x] + 
   376*HPL[{1, 2, 1, 6, 2}, -x] + 6576*HPL[{1, 2, 1, 7, 1}, -x] - 
   (69473*Pi^4*HPL[{1, 2, 2, 1, 2}, -x])/45 - 
   (29128*Pi^2*HPL[{1, 2, 2, 1, 4}, -x])/3 + 376*HPL[{1, 2, 2, 1, 6}, -x] - 
   (69473*Pi^4*HPL[{1, 2, 2, 2, 1}, -x])/45 - 
   (50168*Pi^2*HPL[{1, 2, 2, 2, 3}, -x])/3 - 10440*HPL[{1, 2, 2, 2, 5}, -x] - 
   (50168*Pi^2*HPL[{1, 2, 2, 3, 2}, -x])/3 - 16656*HPL[{1, 2, 2, 3, 4}, -x] - 
   (29128*Pi^2*HPL[{1, 2, 2, 4, 1}, -x])/3 - 16656*HPL[{1, 2, 2, 4, 3}, -x] - 
   10440*HPL[{1, 2, 2, 5, 2}, -x] + 376*HPL[{1, 2, 2, 6, 1}, -x] - 
   (34612*Pi^4*HPL[{1, 2, 3, 1, 1}, -x])/15 - 
   11008*Pi^2*HPL[{1, 2, 3, 1, 3}, -x] - 2832*HPL[{1, 2, 3, 1, 5}, -x] - 
   (50168*Pi^2*HPL[{1, 2, 3, 2, 2}, -x])/3 - 16656*HPL[{1, 2, 3, 2, 4}, -x] - 
   11008*Pi^2*HPL[{1, 2, 3, 3, 1}, -x] - 21920*HPL[{1, 2, 3, 3, 3}, -x] - 
   16656*HPL[{1, 2, 3, 4, 2}, -x] - 2832*HPL[{1, 2, 3, 5, 1}, -x] - 
   (29128*Pi^2*HPL[{1, 2, 4, 1, 2}, -x])/3 - 3784*HPL[{1, 2, 4, 1, 4}, -x] - 
   (29128*Pi^2*HPL[{1, 2, 4, 2, 1}, -x])/3 - 16656*HPL[{1, 2, 4, 2, 3}, -x] - 
   16656*HPL[{1, 2, 4, 3, 2}, -x] - 3784*HPL[{1, 2, 4, 4, 1}, -x] - 
   5608*Pi^2*HPL[{1, 2, 5, 1, 1}, -x] - 2832*HPL[{1, 2, 5, 1, 3}, -x] - 
   10440*HPL[{1, 2, 5, 2, 2}, -x] - 2832*HPL[{1, 2, 5, 3, 1}, -x] + 
   376*HPL[{1, 2, 6, 1, 2}, -x] + 376*HPL[{1, 2, 6, 2, 1}, -x] + 
   6576*HPL[{1, 2, 7, 1, 1}, -x] - (34612*Pi^4*HPL[{1, 3, 1, 1, 2}, -x])/15 - 
   7008*Pi^2*HPL[{1, 3, 1, 1, 4}, -x] + 4544*HPL[{1, 3, 1, 1, 6}, -x] - 
   (34612*Pi^4*HPL[{1, 3, 1, 2, 1}, -x])/15 - 
   11008*Pi^2*HPL[{1, 3, 1, 2, 3}, -x] - 2832*HPL[{1, 3, 1, 2, 5}, -x] - 
   11008*Pi^2*HPL[{1, 3, 1, 3, 2}, -x] - 6656*HPL[{1, 3, 1, 3, 4}, -x] - 
   7008*Pi^2*HPL[{1, 3, 1, 4, 1}, -x] - 6656*HPL[{1, 3, 1, 4, 3}, -x] - 
   2832*HPL[{1, 3, 1, 5, 2}, -x] + 4544*HPL[{1, 3, 1, 6, 1}, -x] - 
   (34612*Pi^4*HPL[{1, 3, 2, 1, 1}, -x])/15 - 
   11008*Pi^2*HPL[{1, 3, 2, 1, 3}, -x] - 2832*HPL[{1, 3, 2, 1, 5}, -x] - 
   (50168*Pi^2*HPL[{1, 3, 2, 2, 2}, -x])/3 - 16656*HPL[{1, 3, 2, 2, 4}, -x] - 
   11008*Pi^2*HPL[{1, 3, 2, 3, 1}, -x] - 21920*HPL[{1, 3, 2, 3, 3}, -x] - 
   16656*HPL[{1, 3, 2, 4, 2}, -x] - 2832*HPL[{1, 3, 2, 5, 1}, -x] - 
   11008*Pi^2*HPL[{1, 3, 3, 1, 2}, -x] - 6656*HPL[{1, 3, 3, 1, 4}, -x] - 
   11008*Pi^2*HPL[{1, 3, 3, 2, 1}, -x] - 21920*HPL[{1, 3, 3, 2, 3}, -x] - 
   21920*HPL[{1, 3, 3, 3, 2}, -x] - 6656*HPL[{1, 3, 3, 4, 1}, -x] - 
   7008*Pi^2*HPL[{1, 3, 4, 1, 1}, -x] - 6656*HPL[{1, 3, 4, 1, 3}, -x] - 
   16656*HPL[{1, 3, 4, 2, 2}, -x] - 6656*HPL[{1, 3, 4, 3, 1}, -x] - 
   2832*HPL[{1, 3, 5, 1, 2}, -x] - 2832*HPL[{1, 3, 5, 2, 1}, -x] + 
   4544*HPL[{1, 3, 6, 1, 1}, -x] - (5592*Pi^4*HPL[{1, 4, 1, 1, 1}, -x])/5 - 
   7008*Pi^2*HPL[{1, 4, 1, 1, 3}, -x] + 3600*HPL[{1, 4, 1, 1, 5}, -x] - 
   (29128*Pi^2*HPL[{1, 4, 1, 2, 2}, -x])/3 - 3784*HPL[{1, 4, 1, 2, 4}, -x] - 
   7008*Pi^2*HPL[{1, 4, 1, 3, 1}, -x] - 6656*HPL[{1, 4, 1, 3, 3}, -x] - 
   3784*HPL[{1, 4, 1, 4, 2}, -x] + 3600*HPL[{1, 4, 1, 5, 1}, -x] - 
   (29128*Pi^2*HPL[{1, 4, 2, 1, 2}, -x])/3 - 3784*HPL[{1, 4, 2, 1, 4}, -x] - 
   (29128*Pi^2*HPL[{1, 4, 2, 2, 1}, -x])/3 - 16656*HPL[{1, 4, 2, 2, 3}, -x] - 
   16656*HPL[{1, 4, 2, 3, 2}, -x] - 3784*HPL[{1, 4, 2, 4, 1}, -x] - 
   7008*Pi^2*HPL[{1, 4, 3, 1, 1}, -x] - 6656*HPL[{1, 4, 3, 1, 3}, -x] - 
   16656*HPL[{1, 4, 3, 2, 2}, -x] - 6656*HPL[{1, 4, 3, 3, 1}, -x] - 
   3784*HPL[{1, 4, 4, 1, 2}, -x] - 3784*HPL[{1, 4, 4, 2, 1}, -x] + 
   3600*HPL[{1, 4, 5, 1, 1}, -x] - 5608*Pi^2*HPL[{1, 5, 1, 1, 2}, -x] + 
   3600*HPL[{1, 5, 1, 1, 4}, -x] - 5608*Pi^2*HPL[{1, 5, 1, 2, 1}, -x] - 
   2832*HPL[{1, 5, 1, 2, 3}, -x] - 2832*HPL[{1, 5, 1, 3, 2}, -x] + 
   3600*HPL[{1, 5, 1, 4, 1}, -x] - 5608*Pi^2*HPL[{1, 5, 2, 1, 1}, -x] - 
   2832*HPL[{1, 5, 2, 1, 3}, -x] - 10440*HPL[{1, 5, 2, 2, 2}, -x] - 
   2832*HPL[{1, 5, 2, 3, 1}, -x] - 2832*HPL[{1, 5, 3, 1, 2}, -x] - 
   2832*HPL[{1, 5, 3, 2, 1}, -x] + 3600*HPL[{1, 5, 4, 1, 1}, -x] - 
   3488*Pi^2*HPL[{1, 6, 1, 1, 1}, -x] + 4544*HPL[{1, 6, 1, 1, 3}, -x] + 
   376*HPL[{1, 6, 1, 2, 2}, -x] + 4544*HPL[{1, 6, 1, 3, 1}, -x] + 
   376*HPL[{1, 6, 2, 1, 2}, -x] + 376*HPL[{1, 6, 2, 2, 1}, -x] + 
   4544*HPL[{1, 6, 3, 1, 1}, -x] + 6576*HPL[{1, 7, 1, 1, 2}, -x] + 
   6576*HPL[{1, 7, 1, 2, 1}, -x] + 6576*HPL[{1, 7, 2, 1, 1}, -x] + 
   12336*HPL[{1, 8, 1, 1, 1}, -x] + (141922*Pi^6*HPL[{2, 1, 1, 1, 1}, -x])/
    315 - (34612*Pi^4*HPL[{2, 1, 1, 1, 3}, -x])/15 - 
   5608*Pi^2*HPL[{2, 1, 1, 1, 5}, -x] + 6576*HPL[{2, 1, 1, 1, 7}, -x] - 
   (69473*Pi^4*HPL[{2, 1, 1, 2, 2}, -x])/45 - 
   (29128*Pi^2*HPL[{2, 1, 1, 2, 4}, -x])/3 + 376*HPL[{2, 1, 1, 2, 6}, -x] - 
   (34612*Pi^4*HPL[{2, 1, 1, 3, 1}, -x])/15 - 
   11008*Pi^2*HPL[{2, 1, 1, 3, 3}, -x] - 2832*HPL[{2, 1, 1, 3, 5}, -x] - 
   (29128*Pi^2*HPL[{2, 1, 1, 4, 2}, -x])/3 - 3784*HPL[{2, 1, 1, 4, 4}, -x] - 
   5608*Pi^2*HPL[{2, 1, 1, 5, 1}, -x] - 2832*HPL[{2, 1, 1, 5, 3}, -x] + 
   376*HPL[{2, 1, 1, 6, 2}, -x] + 6576*HPL[{2, 1, 1, 7, 1}, -x] - 
   (69473*Pi^4*HPL[{2, 1, 2, 1, 2}, -x])/45 - 
   (29128*Pi^2*HPL[{2, 1, 2, 1, 4}, -x])/3 + 376*HPL[{2, 1, 2, 1, 6}, -x] - 
   (69473*Pi^4*HPL[{2, 1, 2, 2, 1}, -x])/45 - 
   (50168*Pi^2*HPL[{2, 1, 2, 2, 3}, -x])/3 - 10440*HPL[{2, 1, 2, 2, 5}, -x] - 
   (50168*Pi^2*HPL[{2, 1, 2, 3, 2}, -x])/3 - 16656*HPL[{2, 1, 2, 3, 4}, -x] - 
   (29128*Pi^2*HPL[{2, 1, 2, 4, 1}, -x])/3 - 16656*HPL[{2, 1, 2, 4, 3}, -x] - 
   10440*HPL[{2, 1, 2, 5, 2}, -x] + 376*HPL[{2, 1, 2, 6, 1}, -x] - 
   (34612*Pi^4*HPL[{2, 1, 3, 1, 1}, -x])/15 - 
   11008*Pi^2*HPL[{2, 1, 3, 1, 3}, -x] - 2832*HPL[{2, 1, 3, 1, 5}, -x] - 
   (50168*Pi^2*HPL[{2, 1, 3, 2, 2}, -x])/3 - 16656*HPL[{2, 1, 3, 2, 4}, -x] - 
   11008*Pi^2*HPL[{2, 1, 3, 3, 1}, -x] - 21920*HPL[{2, 1, 3, 3, 3}, -x] - 
   16656*HPL[{2, 1, 3, 4, 2}, -x] - 2832*HPL[{2, 1, 3, 5, 1}, -x] - 
   (29128*Pi^2*HPL[{2, 1, 4, 1, 2}, -x])/3 - 3784*HPL[{2, 1, 4, 1, 4}, -x] - 
   (29128*Pi^2*HPL[{2, 1, 4, 2, 1}, -x])/3 - 16656*HPL[{2, 1, 4, 2, 3}, -x] - 
   16656*HPL[{2, 1, 4, 3, 2}, -x] - 3784*HPL[{2, 1, 4, 4, 1}, -x] - 
   5608*Pi^2*HPL[{2, 1, 5, 1, 1}, -x] - 2832*HPL[{2, 1, 5, 1, 3}, -x] - 
   10440*HPL[{2, 1, 5, 2, 2}, -x] - 2832*HPL[{2, 1, 5, 3, 1}, -x] + 
   376*HPL[{2, 1, 6, 1, 2}, -x] + 376*HPL[{2, 1, 6, 2, 1}, -x] + 
   6576*HPL[{2, 1, 7, 1, 1}, -x] - (69473*Pi^4*HPL[{2, 2, 1, 1, 2}, -x])/45 - 
   (29128*Pi^2*HPL[{2, 2, 1, 1, 4}, -x])/3 + 376*HPL[{2, 2, 1, 1, 6}, -x] - 
   (69473*Pi^4*HPL[{2, 2, 1, 2, 1}, -x])/45 - 
   (50168*Pi^2*HPL[{2, 2, 1, 2, 3}, -x])/3 - 10440*HPL[{2, 2, 1, 2, 5}, -x] - 
   (50168*Pi^2*HPL[{2, 2, 1, 3, 2}, -x])/3 - 16656*HPL[{2, 2, 1, 3, 4}, -x] - 
   (29128*Pi^2*HPL[{2, 2, 1, 4, 1}, -x])/3 - 16656*HPL[{2, 2, 1, 4, 3}, -x] - 
   10440*HPL[{2, 2, 1, 5, 2}, -x] + 376*HPL[{2, 2, 1, 6, 1}, -x] - 
   (69473*Pi^4*HPL[{2, 2, 2, 1, 1}, -x])/45 - 
   (50168*Pi^2*HPL[{2, 2, 2, 1, 3}, -x])/3 - 10440*HPL[{2, 2, 2, 1, 5}, -x] - 
   (64570*Pi^2*HPL[{2, 2, 2, 2, 2}, -x])/3 - 31280*HPL[{2, 2, 2, 2, 4}, -x] - 
   (50168*Pi^2*HPL[{2, 2, 2, 3, 1}, -x])/3 - 38936*HPL[{2, 2, 2, 3, 3}, -x] - 
   31280*HPL[{2, 2, 2, 4, 2}, -x] - 10440*HPL[{2, 2, 2, 5, 1}, -x] - 
   (50168*Pi^2*HPL[{2, 2, 3, 1, 2}, -x])/3 - 16656*HPL[{2, 2, 3, 1, 4}, -x] - 
   (50168*Pi^2*HPL[{2, 2, 3, 2, 1}, -x])/3 - 38936*HPL[{2, 2, 3, 2, 3}, -x] - 
   38936*HPL[{2, 2, 3, 3, 2}, -x] - 16656*HPL[{2, 2, 3, 4, 1}, -x] - 
   (29128*Pi^2*HPL[{2, 2, 4, 1, 1}, -x])/3 - 16656*HPL[{2, 2, 4, 1, 3}, -x] - 
   31280*HPL[{2, 2, 4, 2, 2}, -x] - 16656*HPL[{2, 2, 4, 3, 1}, -x] - 
   10440*HPL[{2, 2, 5, 1, 2}, -x] - 10440*HPL[{2, 2, 5, 2, 1}, -x] + 
   376*HPL[{2, 2, 6, 1, 1}, -x] - (34612*Pi^4*HPL[{2, 3, 1, 1, 1}, -x])/15 - 
   11008*Pi^2*HPL[{2, 3, 1, 1, 3}, -x] - 2832*HPL[{2, 3, 1, 1, 5}, -x] - 
   (50168*Pi^2*HPL[{2, 3, 1, 2, 2}, -x])/3 - 16656*HPL[{2, 3, 1, 2, 4}, -x] - 
   11008*Pi^2*HPL[{2, 3, 1, 3, 1}, -x] - 21920*HPL[{2, 3, 1, 3, 3}, -x] - 
   16656*HPL[{2, 3, 1, 4, 2}, -x] - 2832*HPL[{2, 3, 1, 5, 1}, -x] - 
   (50168*Pi^2*HPL[{2, 3, 2, 1, 2}, -x])/3 - 16656*HPL[{2, 3, 2, 1, 4}, -x] - 
   (50168*Pi^2*HPL[{2, 3, 2, 2, 1}, -x])/3 - 38936*HPL[{2, 3, 2, 2, 3}, -x] - 
   38936*HPL[{2, 3, 2, 3, 2}, -x] - 16656*HPL[{2, 3, 2, 4, 1}, -x] - 
   11008*Pi^2*HPL[{2, 3, 3, 1, 1}, -x] - 21920*HPL[{2, 3, 3, 1, 3}, -x] - 
   38936*HPL[{2, 3, 3, 2, 2}, -x] - 21920*HPL[{2, 3, 3, 3, 1}, -x] - 
   16656*HPL[{2, 3, 4, 1, 2}, -x] - 16656*HPL[{2, 3, 4, 2, 1}, -x] - 
   2832*HPL[{2, 3, 5, 1, 1}, -x] - (29128*Pi^2*HPL[{2, 4, 1, 1, 2}, -x])/3 - 
   3784*HPL[{2, 4, 1, 1, 4}, -x] - (29128*Pi^2*HPL[{2, 4, 1, 2, 1}, -x])/3 - 
   16656*HPL[{2, 4, 1, 2, 3}, -x] - 16656*HPL[{2, 4, 1, 3, 2}, -x] - 
   3784*HPL[{2, 4, 1, 4, 1}, -x] - (29128*Pi^2*HPL[{2, 4, 2, 1, 1}, -x])/3 - 
   16656*HPL[{2, 4, 2, 1, 3}, -x] - 31280*HPL[{2, 4, 2, 2, 2}, -x] - 
   16656*HPL[{2, 4, 2, 3, 1}, -x] - 16656*HPL[{2, 4, 3, 1, 2}, -x] - 
   16656*HPL[{2, 4, 3, 2, 1}, -x] - 3784*HPL[{2, 4, 4, 1, 1}, -x] - 
   5608*Pi^2*HPL[{2, 5, 1, 1, 1}, -x] - 2832*HPL[{2, 5, 1, 1, 3}, -x] - 
   10440*HPL[{2, 5, 1, 2, 2}, -x] - 2832*HPL[{2, 5, 1, 3, 1}, -x] - 
   10440*HPL[{2, 5, 2, 1, 2}, -x] - 10440*HPL[{2, 5, 2, 2, 1}, -x] - 
   2832*HPL[{2, 5, 3, 1, 1}, -x] + 376*HPL[{2, 6, 1, 1, 2}, -x] + 
   376*HPL[{2, 6, 1, 2, 1}, -x] + 376*HPL[{2, 6, 2, 1, 1}, -x] + 
   6576*HPL[{2, 7, 1, 1, 1}, -x] - (34612*Pi^4*HPL[{3, 1, 1, 1, 2}, -x])/15 - 
   7008*Pi^2*HPL[{3, 1, 1, 1, 4}, -x] + 4544*HPL[{3, 1, 1, 1, 6}, -x] - 
   (34612*Pi^4*HPL[{3, 1, 1, 2, 1}, -x])/15 - 
   11008*Pi^2*HPL[{3, 1, 1, 2, 3}, -x] - 2832*HPL[{3, 1, 1, 2, 5}, -x] - 
   11008*Pi^2*HPL[{3, 1, 1, 3, 2}, -x] - 6656*HPL[{3, 1, 1, 3, 4}, -x] - 
   7008*Pi^2*HPL[{3, 1, 1, 4, 1}, -x] - 6656*HPL[{3, 1, 1, 4, 3}, -x] - 
   2832*HPL[{3, 1, 1, 5, 2}, -x] + 4544*HPL[{3, 1, 1, 6, 1}, -x] - 
   (34612*Pi^4*HPL[{3, 1, 2, 1, 1}, -x])/15 - 
   11008*Pi^2*HPL[{3, 1, 2, 1, 3}, -x] - 2832*HPL[{3, 1, 2, 1, 5}, -x] - 
   (50168*Pi^2*HPL[{3, 1, 2, 2, 2}, -x])/3 - 16656*HPL[{3, 1, 2, 2, 4}, -x] - 
   11008*Pi^2*HPL[{3, 1, 2, 3, 1}, -x] - 21920*HPL[{3, 1, 2, 3, 3}, -x] - 
   16656*HPL[{3, 1, 2, 4, 2}, -x] - 2832*HPL[{3, 1, 2, 5, 1}, -x] - 
   11008*Pi^2*HPL[{3, 1, 3, 1, 2}, -x] - 6656*HPL[{3, 1, 3, 1, 4}, -x] - 
   11008*Pi^2*HPL[{3, 1, 3, 2, 1}, -x] - 21920*HPL[{3, 1, 3, 2, 3}, -x] - 
   21920*HPL[{3, 1, 3, 3, 2}, -x] - 6656*HPL[{3, 1, 3, 4, 1}, -x] - 
   7008*Pi^2*HPL[{3, 1, 4, 1, 1}, -x] - 6656*HPL[{3, 1, 4, 1, 3}, -x] - 
   16656*HPL[{3, 1, 4, 2, 2}, -x] - 6656*HPL[{3, 1, 4, 3, 1}, -x] - 
   2832*HPL[{3, 1, 5, 1, 2}, -x] - 2832*HPL[{3, 1, 5, 2, 1}, -x] + 
   4544*HPL[{3, 1, 6, 1, 1}, -x] - (34612*Pi^4*HPL[{3, 2, 1, 1, 1}, -x])/15 - 
   11008*Pi^2*HPL[{3, 2, 1, 1, 3}, -x] - 2832*HPL[{3, 2, 1, 1, 5}, -x] - 
   (50168*Pi^2*HPL[{3, 2, 1, 2, 2}, -x])/3 - 16656*HPL[{3, 2, 1, 2, 4}, -x] - 
   11008*Pi^2*HPL[{3, 2, 1, 3, 1}, -x] - 21920*HPL[{3, 2, 1, 3, 3}, -x] - 
   16656*HPL[{3, 2, 1, 4, 2}, -x] - 2832*HPL[{3, 2, 1, 5, 1}, -x] - 
   (50168*Pi^2*HPL[{3, 2, 2, 1, 2}, -x])/3 - 16656*HPL[{3, 2, 2, 1, 4}, -x] - 
   (50168*Pi^2*HPL[{3, 2, 2, 2, 1}, -x])/3 - 38936*HPL[{3, 2, 2, 2, 3}, -x] - 
   38936*HPL[{3, 2, 2, 3, 2}, -x] - 16656*HPL[{3, 2, 2, 4, 1}, -x] - 
   11008*Pi^2*HPL[{3, 2, 3, 1, 1}, -x] - 21920*HPL[{3, 2, 3, 1, 3}, -x] - 
   38936*HPL[{3, 2, 3, 2, 2}, -x] - 21920*HPL[{3, 2, 3, 3, 1}, -x] - 
   16656*HPL[{3, 2, 4, 1, 2}, -x] - 16656*HPL[{3, 2, 4, 2, 1}, -x] - 
   2832*HPL[{3, 2, 5, 1, 1}, -x] - 11008*Pi^2*HPL[{3, 3, 1, 1, 2}, -x] - 
   6656*HPL[{3, 3, 1, 1, 4}, -x] - 11008*Pi^2*HPL[{3, 3, 1, 2, 1}, -x] - 
   21920*HPL[{3, 3, 1, 2, 3}, -x] - 21920*HPL[{3, 3, 1, 3, 2}, -x] - 
   6656*HPL[{3, 3, 1, 4, 1}, -x] - 11008*Pi^2*HPL[{3, 3, 2, 1, 1}, -x] - 
   21920*HPL[{3, 3, 2, 1, 3}, -x] - 38936*HPL[{3, 3, 2, 2, 2}, -x] - 
   21920*HPL[{3, 3, 2, 3, 1}, -x] - 21920*HPL[{3, 3, 3, 1, 2}, -x] - 
   21920*HPL[{3, 3, 3, 2, 1}, -x] - 6656*HPL[{3, 3, 4, 1, 1}, -x] - 
   7008*Pi^2*HPL[{3, 4, 1, 1, 1}, -x] - 6656*HPL[{3, 4, 1, 1, 3}, -x] - 
   16656*HPL[{3, 4, 1, 2, 2}, -x] - 6656*HPL[{3, 4, 1, 3, 1}, -x] - 
   16656*HPL[{3, 4, 2, 1, 2}, -x] - 16656*HPL[{3, 4, 2, 2, 1}, -x] - 
   6656*HPL[{3, 4, 3, 1, 1}, -x] - 2832*HPL[{3, 5, 1, 1, 2}, -x] - 
   2832*HPL[{3, 5, 1, 2, 1}, -x] - 2832*HPL[{3, 5, 2, 1, 1}, -x] + 
   4544*HPL[{3, 6, 1, 1, 1}, -x] - (5592*Pi^4*HPL[{4, 1, 1, 1, 1}, -x])/5 - 
   7008*Pi^2*HPL[{4, 1, 1, 1, 3}, -x] + 3600*HPL[{4, 1, 1, 1, 5}, -x] - 
   (29128*Pi^2*HPL[{4, 1, 1, 2, 2}, -x])/3 - 3784*HPL[{4, 1, 1, 2, 4}, -x] - 
   7008*Pi^2*HPL[{4, 1, 1, 3, 1}, -x] - 6656*HPL[{4, 1, 1, 3, 3}, -x] - 
   3784*HPL[{4, 1, 1, 4, 2}, -x] + 3600*HPL[{4, 1, 1, 5, 1}, -x] - 
   (29128*Pi^2*HPL[{4, 1, 2, 1, 2}, -x])/3 - 3784*HPL[{4, 1, 2, 1, 4}, -x] - 
   (29128*Pi^2*HPL[{4, 1, 2, 2, 1}, -x])/3 - 16656*HPL[{4, 1, 2, 2, 3}, -x] - 
   16656*HPL[{4, 1, 2, 3, 2}, -x] - 3784*HPL[{4, 1, 2, 4, 1}, -x] - 
   7008*Pi^2*HPL[{4, 1, 3, 1, 1}, -x] - 6656*HPL[{4, 1, 3, 1, 3}, -x] - 
   16656*HPL[{4, 1, 3, 2, 2}, -x] - 6656*HPL[{4, 1, 3, 3, 1}, -x] - 
   3784*HPL[{4, 1, 4, 1, 2}, -x] - 3784*HPL[{4, 1, 4, 2, 1}, -x] + 
   3600*HPL[{4, 1, 5, 1, 1}, -x] - (29128*Pi^2*HPL[{4, 2, 1, 1, 2}, -x])/3 - 
   3784*HPL[{4, 2, 1, 1, 4}, -x] - (29128*Pi^2*HPL[{4, 2, 1, 2, 1}, -x])/3 - 
   16656*HPL[{4, 2, 1, 2, 3}, -x] - 16656*HPL[{4, 2, 1, 3, 2}, -x] - 
   3784*HPL[{4, 2, 1, 4, 1}, -x] - (29128*Pi^2*HPL[{4, 2, 2, 1, 1}, -x])/3 - 
   16656*HPL[{4, 2, 2, 1, 3}, -x] - 31280*HPL[{4, 2, 2, 2, 2}, -x] - 
   16656*HPL[{4, 2, 2, 3, 1}, -x] - 16656*HPL[{4, 2, 3, 1, 2}, -x] - 
   16656*HPL[{4, 2, 3, 2, 1}, -x] - 3784*HPL[{4, 2, 4, 1, 1}, -x] - 
   7008*Pi^2*HPL[{4, 3, 1, 1, 1}, -x] - 6656*HPL[{4, 3, 1, 1, 3}, -x] - 
   16656*HPL[{4, 3, 1, 2, 2}, -x] - 6656*HPL[{4, 3, 1, 3, 1}, -x] - 
   16656*HPL[{4, 3, 2, 1, 2}, -x] - 16656*HPL[{4, 3, 2, 2, 1}, -x] - 
   6656*HPL[{4, 3, 3, 1, 1}, -x] - 3784*HPL[{4, 4, 1, 1, 2}, -x] - 
   3784*HPL[{4, 4, 1, 2, 1}, -x] - 3784*HPL[{4, 4, 2, 1, 1}, -x] + 
   3600*HPL[{4, 5, 1, 1, 1}, -x] - 5608*Pi^2*HPL[{5, 1, 1, 1, 2}, -x] + 
   3600*HPL[{5, 1, 1, 1, 4}, -x] - 5608*Pi^2*HPL[{5, 1, 1, 2, 1}, -x] - 
   2832*HPL[{5, 1, 1, 2, 3}, -x] - 2832*HPL[{5, 1, 1, 3, 2}, -x] + 
   3600*HPL[{5, 1, 1, 4, 1}, -x] - 5608*Pi^2*HPL[{5, 1, 2, 1, 1}, -x] - 
   2832*HPL[{5, 1, 2, 1, 3}, -x] - 10440*HPL[{5, 1, 2, 2, 2}, -x] - 
   2832*HPL[{5, 1, 2, 3, 1}, -x] - 2832*HPL[{5, 1, 3, 1, 2}, -x] - 
   2832*HPL[{5, 1, 3, 2, 1}, -x] + 3600*HPL[{5, 1, 4, 1, 1}, -x] - 
   5608*Pi^2*HPL[{5, 2, 1, 1, 1}, -x] - 2832*HPL[{5, 2, 1, 1, 3}, -x] - 
   10440*HPL[{5, 2, 1, 2, 2}, -x] - 2832*HPL[{5, 2, 1, 3, 1}, -x] - 
   10440*HPL[{5, 2, 2, 1, 2}, -x] - 10440*HPL[{5, 2, 2, 2, 1}, -x] - 
   2832*HPL[{5, 2, 3, 1, 1}, -x] - 2832*HPL[{5, 3, 1, 1, 2}, -x] - 
   2832*HPL[{5, 3, 1, 2, 1}, -x] - 2832*HPL[{5, 3, 2, 1, 1}, -x] + 
   3600*HPL[{5, 4, 1, 1, 1}, -x] - 3488*Pi^2*HPL[{6, 1, 1, 1, 1}, -x] + 
   4544*HPL[{6, 1, 1, 1, 3}, -x] + 376*HPL[{6, 1, 1, 2, 2}, -x] + 
   4544*HPL[{6, 1, 1, 3, 1}, -x] + 376*HPL[{6, 1, 2, 1, 2}, -x] + 
   376*HPL[{6, 1, 2, 2, 1}, -x] + 4544*HPL[{6, 1, 3, 1, 1}, -x] + 
   376*HPL[{6, 2, 1, 1, 2}, -x] + 376*HPL[{6, 2, 1, 2, 1}, -x] + 
   376*HPL[{6, 2, 2, 1, 1}, -x] + 4544*HPL[{6, 3, 1, 1, 1}, -x] + 
   6576*HPL[{7, 1, 1, 1, 2}, -x] + 6576*HPL[{7, 1, 1, 2, 1}, -x] + 
   6576*HPL[{7, 1, 2, 1, 1}, -x] + 6576*HPL[{7, 2, 1, 1, 1}, -x] + 
   12336*HPL[{8, 1, 1, 1, 1}, -x] + 
   (2747944*Pi^6*HPL[{1, 1, 1, 1, 1, 1}, -x])/945 - 
   (88672*Pi^4*HPL[{1, 1, 1, 1, 1, 3}, -x])/15 - 
   11712*Pi^2*HPL[{1, 1, 1, 1, 1, 5}, -x] - 
   23040*HPL[{1, 1, 1, 1, 1, 7}, -x] - 
   (21266*Pi^4*HPL[{1, 1, 1, 1, 2, 2}, -x])/45 - 
   20608*Pi^2*HPL[{1, 1, 1, 1, 2, 4}, -x] - 
   35344*HPL[{1, 1, 1, 1, 2, 6}, -x] - 
   (88672*Pi^4*HPL[{1, 1, 1, 1, 3, 1}, -x])/15 - 
   23104*Pi^2*HPL[{1, 1, 1, 1, 3, 3}, -x] - 
   42624*HPL[{1, 1, 1, 1, 3, 5}, -x] - 
   20608*Pi^2*HPL[{1, 1, 1, 1, 4, 2}, -x] - 
   44752*HPL[{1, 1, 1, 1, 4, 4}, -x] - 
   11712*Pi^2*HPL[{1, 1, 1, 1, 5, 1}, -x] - 
   42624*HPL[{1, 1, 1, 1, 5, 3}, -x] - 35344*HPL[{1, 1, 1, 1, 6, 2}, -x] - 
   23040*HPL[{1, 1, 1, 1, 7, 1}, -x] - 
   (21266*Pi^4*HPL[{1, 1, 1, 2, 1, 2}, -x])/45 - 
   20608*Pi^2*HPL[{1, 1, 1, 2, 1, 4}, -x] - 
   35344*HPL[{1, 1, 1, 2, 1, 6}, -x] - 
   (21266*Pi^4*HPL[{1, 1, 1, 2, 2, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{1, 1, 1, 2, 2, 3}, -x])/3 - 
   60176*HPL[{1, 1, 1, 2, 2, 5}, -x] - 
   (113848*Pi^2*HPL[{1, 1, 1, 2, 3, 2}, -x])/3 - 
   75296*HPL[{1, 1, 1, 2, 3, 4}, -x] - 
   20608*Pi^2*HPL[{1, 1, 1, 2, 4, 1}, -x] - 
   75296*HPL[{1, 1, 1, 2, 4, 3}, -x] - 60176*HPL[{1, 1, 1, 2, 5, 2}, -x] - 
   35344*HPL[{1, 1, 1, 2, 6, 1}, -x] - 
   (88672*Pi^4*HPL[{1, 1, 1, 3, 1, 1}, -x])/15 - 
   23104*Pi^2*HPL[{1, 1, 1, 3, 1, 3}, -x] - 
   42624*HPL[{1, 1, 1, 3, 1, 5}, -x] - 
   (113848*Pi^2*HPL[{1, 1, 1, 3, 2, 2}, -x])/3 - 
   75296*HPL[{1, 1, 1, 3, 2, 4}, -x] - 
   23104*Pi^2*HPL[{1, 1, 1, 3, 3, 1}, -x] - 
   87680*HPL[{1, 1, 1, 3, 3, 3}, -x] - 75296*HPL[{1, 1, 1, 3, 4, 2}, -x] - 
   42624*HPL[{1, 1, 1, 3, 5, 1}, -x] - 
   20608*Pi^2*HPL[{1, 1, 1, 4, 1, 2}, -x] - 
   44752*HPL[{1, 1, 1, 4, 1, 4}, -x] - 
   20608*Pi^2*HPL[{1, 1, 1, 4, 2, 1}, -x] - 
   75296*HPL[{1, 1, 1, 4, 2, 3}, -x] - 75296*HPL[{1, 1, 1, 4, 3, 2}, -x] - 
   44752*HPL[{1, 1, 1, 4, 4, 1}, -x] - 
   11712*Pi^2*HPL[{1, 1, 1, 5, 1, 1}, -x] - 
   42624*HPL[{1, 1, 1, 5, 1, 3}, -x] - 60176*HPL[{1, 1, 1, 5, 2, 2}, -x] - 
   42624*HPL[{1, 1, 1, 5, 3, 1}, -x] - 35344*HPL[{1, 1, 1, 6, 1, 2}, -x] - 
   35344*HPL[{1, 1, 1, 6, 2, 1}, -x] - 23040*HPL[{1, 1, 1, 7, 1, 1}, -x] - 
   (21266*Pi^4*HPL[{1, 1, 2, 1, 1, 2}, -x])/45 - 
   20608*Pi^2*HPL[{1, 1, 2, 1, 1, 4}, -x] - 
   35344*HPL[{1, 1, 2, 1, 1, 6}, -x] - 
   (21266*Pi^4*HPL[{1, 1, 2, 1, 2, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{1, 1, 2, 1, 2, 3}, -x])/3 - 
   60176*HPL[{1, 1, 2, 1, 2, 5}, -x] - 
   (113848*Pi^2*HPL[{1, 1, 2, 1, 3, 2}, -x])/3 - 
   75296*HPL[{1, 1, 2, 1, 3, 4}, -x] - 
   20608*Pi^2*HPL[{1, 1, 2, 1, 4, 1}, -x] - 
   75296*HPL[{1, 1, 2, 1, 4, 3}, -x] - 60176*HPL[{1, 1, 2, 1, 5, 2}, -x] - 
   35344*HPL[{1, 1, 2, 1, 6, 1}, -x] - 
   (21266*Pi^4*HPL[{1, 1, 2, 2, 1, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{1, 1, 2, 2, 1, 3}, -x])/3 - 
   60176*HPL[{1, 1, 2, 2, 1, 5}, -x] - 
   (129416*Pi^2*HPL[{1, 1, 2, 2, 2, 2}, -x])/3 - 
   109088*HPL[{1, 1, 2, 2, 2, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 1, 2, 2, 3, 1}, -x])/3 - 
   126256*HPL[{1, 1, 2, 2, 3, 3}, -x] - 109088*HPL[{1, 1, 2, 2, 4, 2}, -x] - 
   60176*HPL[{1, 1, 2, 2, 5, 1}, -x] - 
   (113848*Pi^2*HPL[{1, 1, 2, 3, 1, 2}, -x])/3 - 
   75296*HPL[{1, 1, 2, 3, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 1, 2, 3, 2, 1}, -x])/3 - 
   126256*HPL[{1, 1, 2, 3, 2, 3}, -x] - 126256*HPL[{1, 1, 2, 3, 3, 2}, -x] - 
   75296*HPL[{1, 1, 2, 3, 4, 1}, -x] - 
   20608*Pi^2*HPL[{1, 1, 2, 4, 1, 1}, -x] - 
   75296*HPL[{1, 1, 2, 4, 1, 3}, -x] - 109088*HPL[{1, 1, 2, 4, 2, 2}, -x] - 
   75296*HPL[{1, 1, 2, 4, 3, 1}, -x] - 60176*HPL[{1, 1, 2, 5, 1, 2}, -x] - 
   60176*HPL[{1, 1, 2, 5, 2, 1}, -x] - 35344*HPL[{1, 1, 2, 6, 1, 1}, -x] - 
   (88672*Pi^4*HPL[{1, 1, 3, 1, 1, 1}, -x])/15 - 
   23104*Pi^2*HPL[{1, 1, 3, 1, 1, 3}, -x] - 
   42624*HPL[{1, 1, 3, 1, 1, 5}, -x] - 
   (113848*Pi^2*HPL[{1, 1, 3, 1, 2, 2}, -x])/3 - 
   75296*HPL[{1, 1, 3, 1, 2, 4}, -x] - 
   23104*Pi^2*HPL[{1, 1, 3, 1, 3, 1}, -x] - 
   87680*HPL[{1, 1, 3, 1, 3, 3}, -x] - 75296*HPL[{1, 1, 3, 1, 4, 2}, -x] - 
   42624*HPL[{1, 1, 3, 1, 5, 1}, -x] - 
   (113848*Pi^2*HPL[{1, 1, 3, 2, 1, 2}, -x])/3 - 
   75296*HPL[{1, 1, 3, 2, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 1, 3, 2, 2, 1}, -x])/3 - 
   126256*HPL[{1, 1, 3, 2, 2, 3}, -x] - 126256*HPL[{1, 1, 3, 2, 3, 2}, -x] - 
   75296*HPL[{1, 1, 3, 2, 4, 1}, -x] - 
   23104*Pi^2*HPL[{1, 1, 3, 3, 1, 1}, -x] - 
   87680*HPL[{1, 1, 3, 3, 1, 3}, -x] - 126256*HPL[{1, 1, 3, 3, 2, 2}, -x] - 
   87680*HPL[{1, 1, 3, 3, 3, 1}, -x] - 75296*HPL[{1, 1, 3, 4, 1, 2}, -x] - 
   75296*HPL[{1, 1, 3, 4, 2, 1}, -x] - 42624*HPL[{1, 1, 3, 5, 1, 1}, -x] - 
   20608*Pi^2*HPL[{1, 1, 4, 1, 1, 2}, -x] - 
   44752*HPL[{1, 1, 4, 1, 1, 4}, -x] - 
   20608*Pi^2*HPL[{1, 1, 4, 1, 2, 1}, -x] - 
   75296*HPL[{1, 1, 4, 1, 2, 3}, -x] - 75296*HPL[{1, 1, 4, 1, 3, 2}, -x] - 
   44752*HPL[{1, 1, 4, 1, 4, 1}, -x] - 
   20608*Pi^2*HPL[{1, 1, 4, 2, 1, 1}, -x] - 
   75296*HPL[{1, 1, 4, 2, 1, 3}, -x] - 109088*HPL[{1, 1, 4, 2, 2, 2}, -x] - 
   75296*HPL[{1, 1, 4, 2, 3, 1}, -x] - 75296*HPL[{1, 1, 4, 3, 1, 2}, -x] - 
   75296*HPL[{1, 1, 4, 3, 2, 1}, -x] - 44752*HPL[{1, 1, 4, 4, 1, 1}, -x] - 
   11712*Pi^2*HPL[{1, 1, 5, 1, 1, 1}, -x] - 
   42624*HPL[{1, 1, 5, 1, 1, 3}, -x] - 60176*HPL[{1, 1, 5, 1, 2, 2}, -x] - 
   42624*HPL[{1, 1, 5, 1, 3, 1}, -x] - 60176*HPL[{1, 1, 5, 2, 1, 2}, -x] - 
   60176*HPL[{1, 1, 5, 2, 2, 1}, -x] - 42624*HPL[{1, 1, 5, 3, 1, 1}, -x] - 
   35344*HPL[{1, 1, 6, 1, 1, 2}, -x] - 35344*HPL[{1, 1, 6, 1, 2, 1}, -x] - 
   35344*HPL[{1, 1, 6, 2, 1, 1}, -x] - 23040*HPL[{1, 1, 7, 1, 1, 1}, -x] - 
   (21266*Pi^4*HPL[{1, 2, 1, 1, 1, 2}, -x])/45 - 
   20608*Pi^2*HPL[{1, 2, 1, 1, 1, 4}, -x] - 
   35344*HPL[{1, 2, 1, 1, 1, 6}, -x] - 
   (21266*Pi^4*HPL[{1, 2, 1, 1, 2, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{1, 2, 1, 1, 2, 3}, -x])/3 - 
   60176*HPL[{1, 2, 1, 1, 2, 5}, -x] - 
   (113848*Pi^2*HPL[{1, 2, 1, 1, 3, 2}, -x])/3 - 
   75296*HPL[{1, 2, 1, 1, 3, 4}, -x] - 
   20608*Pi^2*HPL[{1, 2, 1, 1, 4, 1}, -x] - 
   75296*HPL[{1, 2, 1, 1, 4, 3}, -x] - 60176*HPL[{1, 2, 1, 1, 5, 2}, -x] - 
   35344*HPL[{1, 2, 1, 1, 6, 1}, -x] - 
   (21266*Pi^4*HPL[{1, 2, 1, 2, 1, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{1, 2, 1, 2, 1, 3}, -x])/3 - 
   60176*HPL[{1, 2, 1, 2, 1, 5}, -x] - 
   (129416*Pi^2*HPL[{1, 2, 1, 2, 2, 2}, -x])/3 - 
   109088*HPL[{1, 2, 1, 2, 2, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 2, 1, 2, 3, 1}, -x])/3 - 
   126256*HPL[{1, 2, 1, 2, 3, 3}, -x] - 109088*HPL[{1, 2, 1, 2, 4, 2}, -x] - 
   60176*HPL[{1, 2, 1, 2, 5, 1}, -x] - 
   (113848*Pi^2*HPL[{1, 2, 1, 3, 1, 2}, -x])/3 - 
   75296*HPL[{1, 2, 1, 3, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 2, 1, 3, 2, 1}, -x])/3 - 
   126256*HPL[{1, 2, 1, 3, 2, 3}, -x] - 126256*HPL[{1, 2, 1, 3, 3, 2}, -x] - 
   75296*HPL[{1, 2, 1, 3, 4, 1}, -x] - 
   20608*Pi^2*HPL[{1, 2, 1, 4, 1, 1}, -x] - 
   75296*HPL[{1, 2, 1, 4, 1, 3}, -x] - 109088*HPL[{1, 2, 1, 4, 2, 2}, -x] - 
   75296*HPL[{1, 2, 1, 4, 3, 1}, -x] - 60176*HPL[{1, 2, 1, 5, 1, 2}, -x] - 
   60176*HPL[{1, 2, 1, 5, 2, 1}, -x] - 35344*HPL[{1, 2, 1, 6, 1, 1}, -x] - 
   (21266*Pi^4*HPL[{1, 2, 2, 1, 1, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{1, 2, 2, 1, 1, 3}, -x])/3 - 
   60176*HPL[{1, 2, 2, 1, 1, 5}, -x] - 
   (129416*Pi^2*HPL[{1, 2, 2, 1, 2, 2}, -x])/3 - 
   109088*HPL[{1, 2, 2, 1, 2, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 2, 2, 1, 3, 1}, -x])/3 - 
   126256*HPL[{1, 2, 2, 1, 3, 3}, -x] - 109088*HPL[{1, 2, 2, 1, 4, 2}, -x] - 
   60176*HPL[{1, 2, 2, 1, 5, 1}, -x] - 
   (129416*Pi^2*HPL[{1, 2, 2, 2, 1, 2}, -x])/3 - 
   109088*HPL[{1, 2, 2, 2, 1, 4}, -x] - 
   (129416*Pi^2*HPL[{1, 2, 2, 2, 2, 1}, -x])/3 - 
   191392*HPL[{1, 2, 2, 2, 2, 3}, -x] - 191392*HPL[{1, 2, 2, 2, 3, 2}, -x] - 
   109088*HPL[{1, 2, 2, 2, 4, 1}, -x] - 
   (113848*Pi^2*HPL[{1, 2, 2, 3, 1, 1}, -x])/3 - 
   126256*HPL[{1, 2, 2, 3, 1, 3}, -x] - 191392*HPL[{1, 2, 2, 3, 2, 2}, -x] - 
   126256*HPL[{1, 2, 2, 3, 3, 1}, -x] - 109088*HPL[{1, 2, 2, 4, 1, 2}, -x] - 
   109088*HPL[{1, 2, 2, 4, 2, 1}, -x] - 60176*HPL[{1, 2, 2, 5, 1, 1}, -x] - 
   (113848*Pi^2*HPL[{1, 2, 3, 1, 1, 2}, -x])/3 - 
   75296*HPL[{1, 2, 3, 1, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 2, 3, 1, 2, 1}, -x])/3 - 
   126256*HPL[{1, 2, 3, 1, 2, 3}, -x] - 126256*HPL[{1, 2, 3, 1, 3, 2}, -x] - 
   75296*HPL[{1, 2, 3, 1, 4, 1}, -x] - 
   (113848*Pi^2*HPL[{1, 2, 3, 2, 1, 1}, -x])/3 - 
   126256*HPL[{1, 2, 3, 2, 1, 3}, -x] - 191392*HPL[{1, 2, 3, 2, 2, 2}, -x] - 
   126256*HPL[{1, 2, 3, 2, 3, 1}, -x] - 126256*HPL[{1, 2, 3, 3, 1, 2}, -x] - 
   126256*HPL[{1, 2, 3, 3, 2, 1}, -x] - 75296*HPL[{1, 2, 3, 4, 1, 1}, -x] - 
   20608*Pi^2*HPL[{1, 2, 4, 1, 1, 1}, -x] - 
   75296*HPL[{1, 2, 4, 1, 1, 3}, -x] - 109088*HPL[{1, 2, 4, 1, 2, 2}, -x] - 
   75296*HPL[{1, 2, 4, 1, 3, 1}, -x] - 109088*HPL[{1, 2, 4, 2, 1, 2}, -x] - 
   109088*HPL[{1, 2, 4, 2, 2, 1}, -x] - 75296*HPL[{1, 2, 4, 3, 1, 1}, -x] - 
   60176*HPL[{1, 2, 5, 1, 1, 2}, -x] - 60176*HPL[{1, 2, 5, 1, 2, 1}, -x] - 
   60176*HPL[{1, 2, 5, 2, 1, 1}, -x] - 35344*HPL[{1, 2, 6, 1, 1, 1}, -x] - 
   (88672*Pi^4*HPL[{1, 3, 1, 1, 1, 1}, -x])/15 - 
   23104*Pi^2*HPL[{1, 3, 1, 1, 1, 3}, -x] - 
   42624*HPL[{1, 3, 1, 1, 1, 5}, -x] - 
   (113848*Pi^2*HPL[{1, 3, 1, 1, 2, 2}, -x])/3 - 
   75296*HPL[{1, 3, 1, 1, 2, 4}, -x] - 
   23104*Pi^2*HPL[{1, 3, 1, 1, 3, 1}, -x] - 
   87680*HPL[{1, 3, 1, 1, 3, 3}, -x] - 75296*HPL[{1, 3, 1, 1, 4, 2}, -x] - 
   42624*HPL[{1, 3, 1, 1, 5, 1}, -x] - 
   (113848*Pi^2*HPL[{1, 3, 1, 2, 1, 2}, -x])/3 - 
   75296*HPL[{1, 3, 1, 2, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 3, 1, 2, 2, 1}, -x])/3 - 
   126256*HPL[{1, 3, 1, 2, 2, 3}, -x] - 126256*HPL[{1, 3, 1, 2, 3, 2}, -x] - 
   75296*HPL[{1, 3, 1, 2, 4, 1}, -x] - 
   23104*Pi^2*HPL[{1, 3, 1, 3, 1, 1}, -x] - 
   87680*HPL[{1, 3, 1, 3, 1, 3}, -x] - 126256*HPL[{1, 3, 1, 3, 2, 2}, -x] - 
   87680*HPL[{1, 3, 1, 3, 3, 1}, -x] - 75296*HPL[{1, 3, 1, 4, 1, 2}, -x] - 
   75296*HPL[{1, 3, 1, 4, 2, 1}, -x] - 42624*HPL[{1, 3, 1, 5, 1, 1}, -x] - 
   (113848*Pi^2*HPL[{1, 3, 2, 1, 1, 2}, -x])/3 - 
   75296*HPL[{1, 3, 2, 1, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 3, 2, 1, 2, 1}, -x])/3 - 
   126256*HPL[{1, 3, 2, 1, 2, 3}, -x] - 126256*HPL[{1, 3, 2, 1, 3, 2}, -x] - 
   75296*HPL[{1, 3, 2, 1, 4, 1}, -x] - 
   (113848*Pi^2*HPL[{1, 3, 2, 2, 1, 1}, -x])/3 - 
   126256*HPL[{1, 3, 2, 2, 1, 3}, -x] - 191392*HPL[{1, 3, 2, 2, 2, 2}, -x] - 
   126256*HPL[{1, 3, 2, 2, 3, 1}, -x] - 126256*HPL[{1, 3, 2, 3, 1, 2}, -x] - 
   126256*HPL[{1, 3, 2, 3, 2, 1}, -x] - 75296*HPL[{1, 3, 2, 4, 1, 1}, -x] - 
   23104*Pi^2*HPL[{1, 3, 3, 1, 1, 1}, -x] - 
   87680*HPL[{1, 3, 3, 1, 1, 3}, -x] - 126256*HPL[{1, 3, 3, 1, 2, 2}, -x] - 
   87680*HPL[{1, 3, 3, 1, 3, 1}, -x] - 126256*HPL[{1, 3, 3, 2, 1, 2}, -x] - 
   126256*HPL[{1, 3, 3, 2, 2, 1}, -x] - 87680*HPL[{1, 3, 3, 3, 1, 1}, -x] - 
   75296*HPL[{1, 3, 4, 1, 1, 2}, -x] - 75296*HPL[{1, 3, 4, 1, 2, 1}, -x] - 
   75296*HPL[{1, 3, 4, 2, 1, 1}, -x] - 42624*HPL[{1, 3, 5, 1, 1, 1}, -x] - 
   20608*Pi^2*HPL[{1, 4, 1, 1, 1, 2}, -x] - 
   44752*HPL[{1, 4, 1, 1, 1, 4}, -x] - 
   20608*Pi^2*HPL[{1, 4, 1, 1, 2, 1}, -x] - 
   75296*HPL[{1, 4, 1, 1, 2, 3}, -x] - 75296*HPL[{1, 4, 1, 1, 3, 2}, -x] - 
   44752*HPL[{1, 4, 1, 1, 4, 1}, -x] - 
   20608*Pi^2*HPL[{1, 4, 1, 2, 1, 1}, -x] - 
   75296*HPL[{1, 4, 1, 2, 1, 3}, -x] - 109088*HPL[{1, 4, 1, 2, 2, 2}, -x] - 
   75296*HPL[{1, 4, 1, 2, 3, 1}, -x] - 75296*HPL[{1, 4, 1, 3, 1, 2}, -x] - 
   75296*HPL[{1, 4, 1, 3, 2, 1}, -x] - 44752*HPL[{1, 4, 1, 4, 1, 1}, -x] - 
   20608*Pi^2*HPL[{1, 4, 2, 1, 1, 1}, -x] - 
   75296*HPL[{1, 4, 2, 1, 1, 3}, -x] - 109088*HPL[{1, 4, 2, 1, 2, 2}, -x] - 
   75296*HPL[{1, 4, 2, 1, 3, 1}, -x] - 109088*HPL[{1, 4, 2, 2, 1, 2}, -x] - 
   109088*HPL[{1, 4, 2, 2, 2, 1}, -x] - 75296*HPL[{1, 4, 2, 3, 1, 1}, -x] - 
   75296*HPL[{1, 4, 3, 1, 1, 2}, -x] - 75296*HPL[{1, 4, 3, 1, 2, 1}, -x] - 
   75296*HPL[{1, 4, 3, 2, 1, 1}, -x] - 44752*HPL[{1, 4, 4, 1, 1, 1}, -x] - 
   11712*Pi^2*HPL[{1, 5, 1, 1, 1, 1}, -x] - 
   42624*HPL[{1, 5, 1, 1, 1, 3}, -x] - 60176*HPL[{1, 5, 1, 1, 2, 2}, -x] - 
   42624*HPL[{1, 5, 1, 1, 3, 1}, -x] - 60176*HPL[{1, 5, 1, 2, 1, 2}, -x] - 
   60176*HPL[{1, 5, 1, 2, 2, 1}, -x] - 42624*HPL[{1, 5, 1, 3, 1, 1}, -x] - 
   60176*HPL[{1, 5, 2, 1, 1, 2}, -x] - 60176*HPL[{1, 5, 2, 1, 2, 1}, -x] - 
   60176*HPL[{1, 5, 2, 2, 1, 1}, -x] - 42624*HPL[{1, 5, 3, 1, 1, 1}, -x] - 
   35344*HPL[{1, 6, 1, 1, 1, 2}, -x] - 35344*HPL[{1, 6, 1, 1, 2, 1}, -x] - 
   35344*HPL[{1, 6, 1, 2, 1, 1}, -x] - 35344*HPL[{1, 6, 2, 1, 1, 1}, -x] - 
   23040*HPL[{1, 7, 1, 1, 1, 1}, -x] - 
   (21266*Pi^4*HPL[{2, 1, 1, 1, 1, 2}, -x])/45 - 
   20608*Pi^2*HPL[{2, 1, 1, 1, 1, 4}, -x] - 
   35344*HPL[{2, 1, 1, 1, 1, 6}, -x] - 
   (21266*Pi^4*HPL[{2, 1, 1, 1, 2, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{2, 1, 1, 1, 2, 3}, -x])/3 - 
   60176*HPL[{2, 1, 1, 1, 2, 5}, -x] - 
   (113848*Pi^2*HPL[{2, 1, 1, 1, 3, 2}, -x])/3 - 
   75296*HPL[{2, 1, 1, 1, 3, 4}, -x] - 
   20608*Pi^2*HPL[{2, 1, 1, 1, 4, 1}, -x] - 
   75296*HPL[{2, 1, 1, 1, 4, 3}, -x] - 60176*HPL[{2, 1, 1, 1, 5, 2}, -x] - 
   35344*HPL[{2, 1, 1, 1, 6, 1}, -x] - 
   (21266*Pi^4*HPL[{2, 1, 1, 2, 1, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{2, 1, 1, 2, 1, 3}, -x])/3 - 
   60176*HPL[{2, 1, 1, 2, 1, 5}, -x] - 
   (129416*Pi^2*HPL[{2, 1, 1, 2, 2, 2}, -x])/3 - 
   109088*HPL[{2, 1, 1, 2, 2, 4}, -x] - 
   (113848*Pi^2*HPL[{2, 1, 1, 2, 3, 1}, -x])/3 - 
   126256*HPL[{2, 1, 1, 2, 3, 3}, -x] - 109088*HPL[{2, 1, 1, 2, 4, 2}, -x] - 
   60176*HPL[{2, 1, 1, 2, 5, 1}, -x] - 
   (113848*Pi^2*HPL[{2, 1, 1, 3, 1, 2}, -x])/3 - 
   75296*HPL[{2, 1, 1, 3, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{2, 1, 1, 3, 2, 1}, -x])/3 - 
   126256*HPL[{2, 1, 1, 3, 2, 3}, -x] - 126256*HPL[{2, 1, 1, 3, 3, 2}, -x] - 
   75296*HPL[{2, 1, 1, 3, 4, 1}, -x] - 
   20608*Pi^2*HPL[{2, 1, 1, 4, 1, 1}, -x] - 
   75296*HPL[{2, 1, 1, 4, 1, 3}, -x] - 109088*HPL[{2, 1, 1, 4, 2, 2}, -x] - 
   75296*HPL[{2, 1, 1, 4, 3, 1}, -x] - 60176*HPL[{2, 1, 1, 5, 1, 2}, -x] - 
   60176*HPL[{2, 1, 1, 5, 2, 1}, -x] - 35344*HPL[{2, 1, 1, 6, 1, 1}, -x] - 
   (21266*Pi^4*HPL[{2, 1, 2, 1, 1, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{2, 1, 2, 1, 1, 3}, -x])/3 - 
   60176*HPL[{2, 1, 2, 1, 1, 5}, -x] - 
   (129416*Pi^2*HPL[{2, 1, 2, 1, 2, 2}, -x])/3 - 
   109088*HPL[{2, 1, 2, 1, 2, 4}, -x] - 
   (113848*Pi^2*HPL[{2, 1, 2, 1, 3, 1}, -x])/3 - 
   126256*HPL[{2, 1, 2, 1, 3, 3}, -x] - 109088*HPL[{2, 1, 2, 1, 4, 2}, -x] - 
   60176*HPL[{2, 1, 2, 1, 5, 1}, -x] - 
   (129416*Pi^2*HPL[{2, 1, 2, 2, 1, 2}, -x])/3 - 
   109088*HPL[{2, 1, 2, 2, 1, 4}, -x] - 
   (129416*Pi^2*HPL[{2, 1, 2, 2, 2, 1}, -x])/3 - 
   191392*HPL[{2, 1, 2, 2, 2, 3}, -x] - 191392*HPL[{2, 1, 2, 2, 3, 2}, -x] - 
   109088*HPL[{2, 1, 2, 2, 4, 1}, -x] - 
   (113848*Pi^2*HPL[{2, 1, 2, 3, 1, 1}, -x])/3 - 
   126256*HPL[{2, 1, 2, 3, 1, 3}, -x] - 191392*HPL[{2, 1, 2, 3, 2, 2}, -x] - 
   126256*HPL[{2, 1, 2, 3, 3, 1}, -x] - 109088*HPL[{2, 1, 2, 4, 1, 2}, -x] - 
   109088*HPL[{2, 1, 2, 4, 2, 1}, -x] - 60176*HPL[{2, 1, 2, 5, 1, 1}, -x] - 
   (113848*Pi^2*HPL[{2, 1, 3, 1, 1, 2}, -x])/3 - 
   75296*HPL[{2, 1, 3, 1, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{2, 1, 3, 1, 2, 1}, -x])/3 - 
   126256*HPL[{2, 1, 3, 1, 2, 3}, -x] - 126256*HPL[{2, 1, 3, 1, 3, 2}, -x] - 
   75296*HPL[{2, 1, 3, 1, 4, 1}, -x] - 
   (113848*Pi^2*HPL[{2, 1, 3, 2, 1, 1}, -x])/3 - 
   126256*HPL[{2, 1, 3, 2, 1, 3}, -x] - 191392*HPL[{2, 1, 3, 2, 2, 2}, -x] - 
   126256*HPL[{2, 1, 3, 2, 3, 1}, -x] - 126256*HPL[{2, 1, 3, 3, 1, 2}, -x] - 
   126256*HPL[{2, 1, 3, 3, 2, 1}, -x] - 75296*HPL[{2, 1, 3, 4, 1, 1}, -x] - 
   20608*Pi^2*HPL[{2, 1, 4, 1, 1, 1}, -x] - 
   75296*HPL[{2, 1, 4, 1, 1, 3}, -x] - 109088*HPL[{2, 1, 4, 1, 2, 2}, -x] - 
   75296*HPL[{2, 1, 4, 1, 3, 1}, -x] - 109088*HPL[{2, 1, 4, 2, 1, 2}, -x] - 
   109088*HPL[{2, 1, 4, 2, 2, 1}, -x] - 75296*HPL[{2, 1, 4, 3, 1, 1}, -x] - 
   60176*HPL[{2, 1, 5, 1, 1, 2}, -x] - 60176*HPL[{2, 1, 5, 1, 2, 1}, -x] - 
   60176*HPL[{2, 1, 5, 2, 1, 1}, -x] - 35344*HPL[{2, 1, 6, 1, 1, 1}, -x] - 
   (21266*Pi^4*HPL[{2, 2, 1, 1, 1, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{2, 2, 1, 1, 1, 3}, -x])/3 - 
   60176*HPL[{2, 2, 1, 1, 1, 5}, -x] - 
   (129416*Pi^2*HPL[{2, 2, 1, 1, 2, 2}, -x])/3 - 
   109088*HPL[{2, 2, 1, 1, 2, 4}, -x] - 
   (113848*Pi^2*HPL[{2, 2, 1, 1, 3, 1}, -x])/3 - 
   126256*HPL[{2, 2, 1, 1, 3, 3}, -x] - 109088*HPL[{2, 2, 1, 1, 4, 2}, -x] - 
   60176*HPL[{2, 2, 1, 1, 5, 1}, -x] - 
   (129416*Pi^2*HPL[{2, 2, 1, 2, 1, 2}, -x])/3 - 
   109088*HPL[{2, 2, 1, 2, 1, 4}, -x] - 
   (129416*Pi^2*HPL[{2, 2, 1, 2, 2, 1}, -x])/3 - 
   191392*HPL[{2, 2, 1, 2, 2, 3}, -x] - 191392*HPL[{2, 2, 1, 2, 3, 2}, -x] - 
   109088*HPL[{2, 2, 1, 2, 4, 1}, -x] - 
   (113848*Pi^2*HPL[{2, 2, 1, 3, 1, 1}, -x])/3 - 
   126256*HPL[{2, 2, 1, 3, 1, 3}, -x] - 191392*HPL[{2, 2, 1, 3, 2, 2}, -x] - 
   126256*HPL[{2, 2, 1, 3, 3, 1}, -x] - 109088*HPL[{2, 2, 1, 4, 1, 2}, -x] - 
   109088*HPL[{2, 2, 1, 4, 2, 1}, -x] - 60176*HPL[{2, 2, 1, 5, 1, 1}, -x] - 
   (129416*Pi^2*HPL[{2, 2, 2, 1, 1, 2}, -x])/3 - 
   109088*HPL[{2, 2, 2, 1, 1, 4}, -x] - 
   (129416*Pi^2*HPL[{2, 2, 2, 1, 2, 1}, -x])/3 - 
   191392*HPL[{2, 2, 2, 1, 2, 3}, -x] - 191392*HPL[{2, 2, 2, 1, 3, 2}, -x] - 
   109088*HPL[{2, 2, 2, 1, 4, 1}, -x] - 
   (129416*Pi^2*HPL[{2, 2, 2, 2, 1, 1}, -x])/3 - 
   191392*HPL[{2, 2, 2, 2, 1, 3}, -x] - 272120*HPL[{2, 2, 2, 2, 2, 2}, -x] - 
   191392*HPL[{2, 2, 2, 2, 3, 1}, -x] - 191392*HPL[{2, 2, 2, 3, 1, 2}, -x] - 
   191392*HPL[{2, 2, 2, 3, 2, 1}, -x] - 109088*HPL[{2, 2, 2, 4, 1, 1}, -x] - 
   (113848*Pi^2*HPL[{2, 2, 3, 1, 1, 1}, -x])/3 - 
   126256*HPL[{2, 2, 3, 1, 1, 3}, -x] - 191392*HPL[{2, 2, 3, 1, 2, 2}, -x] - 
   126256*HPL[{2, 2, 3, 1, 3, 1}, -x] - 191392*HPL[{2, 2, 3, 2, 1, 2}, -x] - 
   191392*HPL[{2, 2, 3, 2, 2, 1}, -x] - 126256*HPL[{2, 2, 3, 3, 1, 1}, -x] - 
   109088*HPL[{2, 2, 4, 1, 1, 2}, -x] - 109088*HPL[{2, 2, 4, 1, 2, 1}, -x] - 
   109088*HPL[{2, 2, 4, 2, 1, 1}, -x] - 60176*HPL[{2, 2, 5, 1, 1, 1}, -x] - 
   (113848*Pi^2*HPL[{2, 3, 1, 1, 1, 2}, -x])/3 - 
   75296*HPL[{2, 3, 1, 1, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{2, 3, 1, 1, 2, 1}, -x])/3 - 
   126256*HPL[{2, 3, 1, 1, 2, 3}, -x] - 126256*HPL[{2, 3, 1, 1, 3, 2}, -x] - 
   75296*HPL[{2, 3, 1, 1, 4, 1}, -x] - 
   (113848*Pi^2*HPL[{2, 3, 1, 2, 1, 1}, -x])/3 - 
   126256*HPL[{2, 3, 1, 2, 1, 3}, -x] - 191392*HPL[{2, 3, 1, 2, 2, 2}, -x] - 
   126256*HPL[{2, 3, 1, 2, 3, 1}, -x] - 126256*HPL[{2, 3, 1, 3, 1, 2}, -x] - 
   126256*HPL[{2, 3, 1, 3, 2, 1}, -x] - 75296*HPL[{2, 3, 1, 4, 1, 1}, -x] - 
   (113848*Pi^2*HPL[{2, 3, 2, 1, 1, 1}, -x])/3 - 
   126256*HPL[{2, 3, 2, 1, 1, 3}, -x] - 191392*HPL[{2, 3, 2, 1, 2, 2}, -x] - 
   126256*HPL[{2, 3, 2, 1, 3, 1}, -x] - 191392*HPL[{2, 3, 2, 2, 1, 2}, -x] - 
   191392*HPL[{2, 3, 2, 2, 2, 1}, -x] - 126256*HPL[{2, 3, 2, 3, 1, 1}, -x] - 
   126256*HPL[{2, 3, 3, 1, 1, 2}, -x] - 126256*HPL[{2, 3, 3, 1, 2, 1}, -x] - 
   126256*HPL[{2, 3, 3, 2, 1, 1}, -x] - 75296*HPL[{2, 3, 4, 1, 1, 1}, -x] - 
   20608*Pi^2*HPL[{2, 4, 1, 1, 1, 1}, -x] - 
   75296*HPL[{2, 4, 1, 1, 1, 3}, -x] - 109088*HPL[{2, 4, 1, 1, 2, 2}, -x] - 
   75296*HPL[{2, 4, 1, 1, 3, 1}, -x] - 109088*HPL[{2, 4, 1, 2, 1, 2}, -x] - 
   109088*HPL[{2, 4, 1, 2, 2, 1}, -x] - 75296*HPL[{2, 4, 1, 3, 1, 1}, -x] - 
   109088*HPL[{2, 4, 2, 1, 1, 2}, -x] - 109088*HPL[{2, 4, 2, 1, 2, 1}, -x] - 
   109088*HPL[{2, 4, 2, 2, 1, 1}, -x] - 75296*HPL[{2, 4, 3, 1, 1, 1}, -x] - 
   60176*HPL[{2, 5, 1, 1, 1, 2}, -x] - 60176*HPL[{2, 5, 1, 1, 2, 1}, -x] - 
   60176*HPL[{2, 5, 1, 2, 1, 1}, -x] - 60176*HPL[{2, 5, 2, 1, 1, 1}, -x] - 
   35344*HPL[{2, 6, 1, 1, 1, 1}, -x] - 
   (88672*Pi^4*HPL[{3, 1, 1, 1, 1, 1}, -x])/15 - 
   23104*Pi^2*HPL[{3, 1, 1, 1, 1, 3}, -x] - 
   42624*HPL[{3, 1, 1, 1, 1, 5}, -x] - 
   (113848*Pi^2*HPL[{3, 1, 1, 1, 2, 2}, -x])/3 - 
   75296*HPL[{3, 1, 1, 1, 2, 4}, -x] - 
   23104*Pi^2*HPL[{3, 1, 1, 1, 3, 1}, -x] - 
   87680*HPL[{3, 1, 1, 1, 3, 3}, -x] - 75296*HPL[{3, 1, 1, 1, 4, 2}, -x] - 
   42624*HPL[{3, 1, 1, 1, 5, 1}, -x] - 
   (113848*Pi^2*HPL[{3, 1, 1, 2, 1, 2}, -x])/3 - 
   75296*HPL[{3, 1, 1, 2, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{3, 1, 1, 2, 2, 1}, -x])/3 - 
   126256*HPL[{3, 1, 1, 2, 2, 3}, -x] - 126256*HPL[{3, 1, 1, 2, 3, 2}, -x] - 
   75296*HPL[{3, 1, 1, 2, 4, 1}, -x] - 
   23104*Pi^2*HPL[{3, 1, 1, 3, 1, 1}, -x] - 
   87680*HPL[{3, 1, 1, 3, 1, 3}, -x] - 126256*HPL[{3, 1, 1, 3, 2, 2}, -x] - 
   87680*HPL[{3, 1, 1, 3, 3, 1}, -x] - 75296*HPL[{3, 1, 1, 4, 1, 2}, -x] - 
   75296*HPL[{3, 1, 1, 4, 2, 1}, -x] - 42624*HPL[{3, 1, 1, 5, 1, 1}, -x] - 
   (113848*Pi^2*HPL[{3, 1, 2, 1, 1, 2}, -x])/3 - 
   75296*HPL[{3, 1, 2, 1, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{3, 1, 2, 1, 2, 1}, -x])/3 - 
   126256*HPL[{3, 1, 2, 1, 2, 3}, -x] - 126256*HPL[{3, 1, 2, 1, 3, 2}, -x] - 
   75296*HPL[{3, 1, 2, 1, 4, 1}, -x] - 
   (113848*Pi^2*HPL[{3, 1, 2, 2, 1, 1}, -x])/3 - 
   126256*HPL[{3, 1, 2, 2, 1, 3}, -x] - 191392*HPL[{3, 1, 2, 2, 2, 2}, -x] - 
   126256*HPL[{3, 1, 2, 2, 3, 1}, -x] - 126256*HPL[{3, 1, 2, 3, 1, 2}, -x] - 
   126256*HPL[{3, 1, 2, 3, 2, 1}, -x] - 75296*HPL[{3, 1, 2, 4, 1, 1}, -x] - 
   23104*Pi^2*HPL[{3, 1, 3, 1, 1, 1}, -x] - 
   87680*HPL[{3, 1, 3, 1, 1, 3}, -x] - 126256*HPL[{3, 1, 3, 1, 2, 2}, -x] - 
   87680*HPL[{3, 1, 3, 1, 3, 1}, -x] - 126256*HPL[{3, 1, 3, 2, 1, 2}, -x] - 
   126256*HPL[{3, 1, 3, 2, 2, 1}, -x] - 87680*HPL[{3, 1, 3, 3, 1, 1}, -x] - 
   75296*HPL[{3, 1, 4, 1, 1, 2}, -x] - 75296*HPL[{3, 1, 4, 1, 2, 1}, -x] - 
   75296*HPL[{3, 1, 4, 2, 1, 1}, -x] - 42624*HPL[{3, 1, 5, 1, 1, 1}, -x] - 
   (113848*Pi^2*HPL[{3, 2, 1, 1, 1, 2}, -x])/3 - 
   75296*HPL[{3, 2, 1, 1, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{3, 2, 1, 1, 2, 1}, -x])/3 - 
   126256*HPL[{3, 2, 1, 1, 2, 3}, -x] - 126256*HPL[{3, 2, 1, 1, 3, 2}, -x] - 
   75296*HPL[{3, 2, 1, 1, 4, 1}, -x] - 
   (113848*Pi^2*HPL[{3, 2, 1, 2, 1, 1}, -x])/3 - 
   126256*HPL[{3, 2, 1, 2, 1, 3}, -x] - 191392*HPL[{3, 2, 1, 2, 2, 2}, -x] - 
   126256*HPL[{3, 2, 1, 2, 3, 1}, -x] - 126256*HPL[{3, 2, 1, 3, 1, 2}, -x] - 
   126256*HPL[{3, 2, 1, 3, 2, 1}, -x] - 75296*HPL[{3, 2, 1, 4, 1, 1}, -x] - 
   (113848*Pi^2*HPL[{3, 2, 2, 1, 1, 1}, -x])/3 - 
   126256*HPL[{3, 2, 2, 1, 1, 3}, -x] - 191392*HPL[{3, 2, 2, 1, 2, 2}, -x] - 
   126256*HPL[{3, 2, 2, 1, 3, 1}, -x] - 191392*HPL[{3, 2, 2, 2, 1, 2}, -x] - 
   191392*HPL[{3, 2, 2, 2, 2, 1}, -x] - 126256*HPL[{3, 2, 2, 3, 1, 1}, -x] - 
   126256*HPL[{3, 2, 3, 1, 1, 2}, -x] - 126256*HPL[{3, 2, 3, 1, 2, 1}, -x] - 
   126256*HPL[{3, 2, 3, 2, 1, 1}, -x] - 75296*HPL[{3, 2, 4, 1, 1, 1}, -x] - 
   23104*Pi^2*HPL[{3, 3, 1, 1, 1, 1}, -x] - 
   87680*HPL[{3, 3, 1, 1, 1, 3}, -x] - 126256*HPL[{3, 3, 1, 1, 2, 2}, -x] - 
   87680*HPL[{3, 3, 1, 1, 3, 1}, -x] - 126256*HPL[{3, 3, 1, 2, 1, 2}, -x] - 
   126256*HPL[{3, 3, 1, 2, 2, 1}, -x] - 87680*HPL[{3, 3, 1, 3, 1, 1}, -x] - 
   126256*HPL[{3, 3, 2, 1, 1, 2}, -x] - 126256*HPL[{3, 3, 2, 1, 2, 1}, -x] - 
   126256*HPL[{3, 3, 2, 2, 1, 1}, -x] - 87680*HPL[{3, 3, 3, 1, 1, 1}, -x] - 
   75296*HPL[{3, 4, 1, 1, 1, 2}, -x] - 75296*HPL[{3, 4, 1, 1, 2, 1}, -x] - 
   75296*HPL[{3, 4, 1, 2, 1, 1}, -x] - 75296*HPL[{3, 4, 2, 1, 1, 1}, -x] - 
   42624*HPL[{3, 5, 1, 1, 1, 1}, -x] - 
   20608*Pi^2*HPL[{4, 1, 1, 1, 1, 2}, -x] - 
   44752*HPL[{4, 1, 1, 1, 1, 4}, -x] - 
   20608*Pi^2*HPL[{4, 1, 1, 1, 2, 1}, -x] - 
   75296*HPL[{4, 1, 1, 1, 2, 3}, -x] - 75296*HPL[{4, 1, 1, 1, 3, 2}, -x] - 
   44752*HPL[{4, 1, 1, 1, 4, 1}, -x] - 
   20608*Pi^2*HPL[{4, 1, 1, 2, 1, 1}, -x] - 
   75296*HPL[{4, 1, 1, 2, 1, 3}, -x] - 109088*HPL[{4, 1, 1, 2, 2, 2}, -x] - 
   75296*HPL[{4, 1, 1, 2, 3, 1}, -x] - 75296*HPL[{4, 1, 1, 3, 1, 2}, -x] - 
   75296*HPL[{4, 1, 1, 3, 2, 1}, -x] - 44752*HPL[{4, 1, 1, 4, 1, 1}, -x] - 
   20608*Pi^2*HPL[{4, 1, 2, 1, 1, 1}, -x] - 
   75296*HPL[{4, 1, 2, 1, 1, 3}, -x] - 109088*HPL[{4, 1, 2, 1, 2, 2}, -x] - 
   75296*HPL[{4, 1, 2, 1, 3, 1}, -x] - 109088*HPL[{4, 1, 2, 2, 1, 2}, -x] - 
   109088*HPL[{4, 1, 2, 2, 2, 1}, -x] - 75296*HPL[{4, 1, 2, 3, 1, 1}, -x] - 
   75296*HPL[{4, 1, 3, 1, 1, 2}, -x] - 75296*HPL[{4, 1, 3, 1, 2, 1}, -x] - 
   75296*HPL[{4, 1, 3, 2, 1, 1}, -x] - 44752*HPL[{4, 1, 4, 1, 1, 1}, -x] - 
   20608*Pi^2*HPL[{4, 2, 1, 1, 1, 1}, -x] - 
   75296*HPL[{4, 2, 1, 1, 1, 3}, -x] - 109088*HPL[{4, 2, 1, 1, 2, 2}, -x] - 
   75296*HPL[{4, 2, 1, 1, 3, 1}, -x] - 109088*HPL[{4, 2, 1, 2, 1, 2}, -x] - 
   109088*HPL[{4, 2, 1, 2, 2, 1}, -x] - 75296*HPL[{4, 2, 1, 3, 1, 1}, -x] - 
   109088*HPL[{4, 2, 2, 1, 1, 2}, -x] - 109088*HPL[{4, 2, 2, 1, 2, 1}, -x] - 
   109088*HPL[{4, 2, 2, 2, 1, 1}, -x] - 75296*HPL[{4, 2, 3, 1, 1, 1}, -x] - 
   75296*HPL[{4, 3, 1, 1, 1, 2}, -x] - 75296*HPL[{4, 3, 1, 1, 2, 1}, -x] - 
   75296*HPL[{4, 3, 1, 2, 1, 1}, -x] - 75296*HPL[{4, 3, 2, 1, 1, 1}, -x] - 
   44752*HPL[{4, 4, 1, 1, 1, 1}, -x] - 
   11712*Pi^2*HPL[{5, 1, 1, 1, 1, 1}, -x] - 
   42624*HPL[{5, 1, 1, 1, 1, 3}, -x] - 60176*HPL[{5, 1, 1, 1, 2, 2}, -x] - 
   42624*HPL[{5, 1, 1, 1, 3, 1}, -x] - 60176*HPL[{5, 1, 1, 2, 1, 2}, -x] - 
   60176*HPL[{5, 1, 1, 2, 2, 1}, -x] - 42624*HPL[{5, 1, 1, 3, 1, 1}, -x] - 
   60176*HPL[{5, 1, 2, 1, 1, 2}, -x] - 60176*HPL[{5, 1, 2, 1, 2, 1}, -x] - 
   60176*HPL[{5, 1, 2, 2, 1, 1}, -x] - 42624*HPL[{5, 1, 3, 1, 1, 1}, -x] - 
   60176*HPL[{5, 2, 1, 1, 1, 2}, -x] - 60176*HPL[{5, 2, 1, 1, 2, 1}, -x] - 
   60176*HPL[{5, 2, 1, 2, 1, 1}, -x] - 60176*HPL[{5, 2, 2, 1, 1, 1}, -x] - 
   42624*HPL[{5, 3, 1, 1, 1, 1}, -x] - 35344*HPL[{6, 1, 1, 1, 1, 2}, -x] - 
   35344*HPL[{6, 1, 1, 1, 2, 1}, -x] - 35344*HPL[{6, 1, 1, 2, 1, 1}, -x] - 
   35344*HPL[{6, 1, 2, 1, 1, 1}, -x] - 35344*HPL[{6, 2, 1, 1, 1, 1}, -x] - 
   23040*HPL[{7, 1, 1, 1, 1, 1}, -x] + 
   (180616*Pi^4*HPL[{1, 1, 1, 1, 1, 1, 2}, -x])/15 - 
   43008*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 4}, -x] - 
   86592*HPL[{1, 1, 1, 1, 1, 1, 6}, -x] + 
   (180616*Pi^4*HPL[{1, 1, 1, 1, 1, 2, 1}, -x])/15 - 
   (270784*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 3}, -x])/3 - 
   145088*HPL[{1, 1, 1, 1, 1, 2, 5}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 1, 1, 3, 2}, -x])/3 - 
   181888*HPL[{1, 1, 1, 1, 1, 3, 4}, -x] - 
   43008*Pi^2*HPL[{1, 1, 1, 1, 1, 4, 1}, -x] - 
   181888*HPL[{1, 1, 1, 1, 1, 4, 3}, -x] - 
   145088*HPL[{1, 1, 1, 1, 1, 5, 2}, -x] - 
   86592*HPL[{1, 1, 1, 1, 1, 6, 1}, -x] + 
   (180616*Pi^4*HPL[{1, 1, 1, 1, 2, 1, 1}, -x])/15 - 
   (270784*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 3}, -x])/3 - 
   145088*HPL[{1, 1, 1, 1, 2, 1, 5}, -x] - 
   76240*Pi^2*HPL[{1, 1, 1, 1, 2, 2, 2}, -x] - 
   256256*HPL[{1, 1, 1, 1, 2, 2, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 1, 2, 3, 1}, -x])/3 - 
   293056*HPL[{1, 1, 1, 1, 2, 3, 3}, -x] - 
   256256*HPL[{1, 1, 1, 1, 2, 4, 2}, -x] - 
   145088*HPL[{1, 1, 1, 1, 2, 5, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 1, 3, 1, 2}, -x])/3 - 
   181888*HPL[{1, 1, 1, 1, 3, 1, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 1, 3, 2, 1}, -x])/3 - 
   293056*HPL[{1, 1, 1, 1, 3, 2, 3}, -x] - 
   293056*HPL[{1, 1, 1, 1, 3, 3, 2}, -x] - 
   181888*HPL[{1, 1, 1, 1, 3, 4, 1}, -x] - 
   43008*Pi^2*HPL[{1, 1, 1, 1, 4, 1, 1}, -x] - 
   181888*HPL[{1, 1, 1, 1, 4, 1, 3}, -x] - 
   256256*HPL[{1, 1, 1, 1, 4, 2, 2}, -x] - 
   181888*HPL[{1, 1, 1, 1, 4, 3, 1}, -x] - 
   145088*HPL[{1, 1, 1, 1, 5, 1, 2}, -x] - 
   145088*HPL[{1, 1, 1, 1, 5, 2, 1}, -x] - 
   86592*HPL[{1, 1, 1, 1, 6, 1, 1}, -x] + 
   (180616*Pi^4*HPL[{1, 1, 1, 2, 1, 1, 1}, -x])/15 - 
   (270784*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 3}, -x])/3 - 
   145088*HPL[{1, 1, 1, 2, 1, 1, 5}, -x] - 
   76240*Pi^2*HPL[{1, 1, 1, 2, 1, 2, 2}, -x] - 
   256256*HPL[{1, 1, 1, 2, 1, 2, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 2, 1, 3, 1}, -x])/3 - 
   293056*HPL[{1, 1, 1, 2, 1, 3, 3}, -x] - 
   256256*HPL[{1, 1, 1, 2, 1, 4, 2}, -x] - 
   145088*HPL[{1, 1, 1, 2, 1, 5, 1}, -x] - 
   76240*Pi^2*HPL[{1, 1, 1, 2, 2, 1, 2}, -x] - 
   256256*HPL[{1, 1, 1, 2, 2, 1, 4}, -x] - 
   76240*Pi^2*HPL[{1, 1, 1, 2, 2, 2, 1}, -x] - 
   451552*HPL[{1, 1, 1, 2, 2, 2, 3}, -x] - 
   451552*HPL[{1, 1, 1, 2, 2, 3, 2}, -x] - 
   256256*HPL[{1, 1, 1, 2, 2, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 2, 3, 1, 1}, -x])/3 - 
   293056*HPL[{1, 1, 1, 2, 3, 1, 3}, -x] - 
   451552*HPL[{1, 1, 1, 2, 3, 2, 2}, -x] - 
   293056*HPL[{1, 1, 1, 2, 3, 3, 1}, -x] - 
   256256*HPL[{1, 1, 1, 2, 4, 1, 2}, -x] - 
   256256*HPL[{1, 1, 1, 2, 4, 2, 1}, -x] - 
   145088*HPL[{1, 1, 1, 2, 5, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 3, 1, 1, 2}, -x])/3 - 
   181888*HPL[{1, 1, 1, 3, 1, 1, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 3, 1, 2, 1}, -x])/3 - 
   293056*HPL[{1, 1, 1, 3, 1, 2, 3}, -x] - 
   293056*HPL[{1, 1, 1, 3, 1, 3, 2}, -x] - 
   181888*HPL[{1, 1, 1, 3, 1, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 3, 2, 1, 1}, -x])/3 - 
   293056*HPL[{1, 1, 1, 3, 2, 1, 3}, -x] - 
   451552*HPL[{1, 1, 1, 3, 2, 2, 2}, -x] - 
   293056*HPL[{1, 1, 1, 3, 2, 3, 1}, -x] - 
   293056*HPL[{1, 1, 1, 3, 3, 1, 2}, -x] - 
   293056*HPL[{1, 1, 1, 3, 3, 2, 1}, -x] - 
   181888*HPL[{1, 1, 1, 3, 4, 1, 1}, -x] - 
   43008*Pi^2*HPL[{1, 1, 1, 4, 1, 1, 1}, -x] - 
   181888*HPL[{1, 1, 1, 4, 1, 1, 3}, -x] - 
   256256*HPL[{1, 1, 1, 4, 1, 2, 2}, -x] - 
   181888*HPL[{1, 1, 1, 4, 1, 3, 1}, -x] - 
   256256*HPL[{1, 1, 1, 4, 2, 1, 2}, -x] - 
   256256*HPL[{1, 1, 1, 4, 2, 2, 1}, -x] - 
   181888*HPL[{1, 1, 1, 4, 3, 1, 1}, -x] - 
   145088*HPL[{1, 1, 1, 5, 1, 1, 2}, -x] - 
   145088*HPL[{1, 1, 1, 5, 1, 2, 1}, -x] - 
   145088*HPL[{1, 1, 1, 5, 2, 1, 1}, -x] - 
   86592*HPL[{1, 1, 1, 6, 1, 1, 1}, -x] + 
   (180616*Pi^4*HPL[{1, 1, 2, 1, 1, 1, 1}, -x])/15 - 
   (270784*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 3}, -x])/3 - 
   145088*HPL[{1, 1, 2, 1, 1, 1, 5}, -x] - 
   76240*Pi^2*HPL[{1, 1, 2, 1, 1, 2, 2}, -x] - 
   256256*HPL[{1, 1, 2, 1, 1, 2, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 2, 1, 1, 3, 1}, -x])/3 - 
   293056*HPL[{1, 1, 2, 1, 1, 3, 3}, -x] - 
   256256*HPL[{1, 1, 2, 1, 1, 4, 2}, -x] - 
   145088*HPL[{1, 1, 2, 1, 1, 5, 1}, -x] - 
   76240*Pi^2*HPL[{1, 1, 2, 1, 2, 1, 2}, -x] - 
   256256*HPL[{1, 1, 2, 1, 2, 1, 4}, -x] - 
   76240*Pi^2*HPL[{1, 1, 2, 1, 2, 2, 1}, -x] - 
   451552*HPL[{1, 1, 2, 1, 2, 2, 3}, -x] - 
   451552*HPL[{1, 1, 2, 1, 2, 3, 2}, -x] - 
   256256*HPL[{1, 1, 2, 1, 2, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 2, 1, 3, 1, 1}, -x])/3 - 
   293056*HPL[{1, 1, 2, 1, 3, 1, 3}, -x] - 
   451552*HPL[{1, 1, 2, 1, 3, 2, 2}, -x] - 
   293056*HPL[{1, 1, 2, 1, 3, 3, 1}, -x] - 
   256256*HPL[{1, 1, 2, 1, 4, 1, 2}, -x] - 
   256256*HPL[{1, 1, 2, 1, 4, 2, 1}, -x] - 
   145088*HPL[{1, 1, 2, 1, 5, 1, 1}, -x] - 
   76240*Pi^2*HPL[{1, 1, 2, 2, 1, 1, 2}, -x] - 
   256256*HPL[{1, 1, 2, 2, 1, 1, 4}, -x] - 
   76240*Pi^2*HPL[{1, 1, 2, 2, 1, 2, 1}, -x] - 
   451552*HPL[{1, 1, 2, 2, 1, 2, 3}, -x] - 
   451552*HPL[{1, 1, 2, 2, 1, 3, 2}, -x] - 
   256256*HPL[{1, 1, 2, 2, 1, 4, 1}, -x] - 
   76240*Pi^2*HPL[{1, 1, 2, 2, 2, 1, 1}, -x] - 
   451552*HPL[{1, 1, 2, 2, 2, 1, 3}, -x] - 
   610048*HPL[{1, 1, 2, 2, 2, 2, 2}, -x] - 
   451552*HPL[{1, 1, 2, 2, 2, 3, 1}, -x] - 
   451552*HPL[{1, 1, 2, 2, 3, 1, 2}, -x] - 
   451552*HPL[{1, 1, 2, 2, 3, 2, 1}, -x] - 
   256256*HPL[{1, 1, 2, 2, 4, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 2, 3, 1, 1, 1}, -x])/3 - 
   293056*HPL[{1, 1, 2, 3, 1, 1, 3}, -x] - 
   451552*HPL[{1, 1, 2, 3, 1, 2, 2}, -x] - 
   293056*HPL[{1, 1, 2, 3, 1, 3, 1}, -x] - 
   451552*HPL[{1, 1, 2, 3, 2, 1, 2}, -x] - 
   451552*HPL[{1, 1, 2, 3, 2, 2, 1}, -x] - 
   293056*HPL[{1, 1, 2, 3, 3, 1, 1}, -x] - 
   256256*HPL[{1, 1, 2, 4, 1, 1, 2}, -x] - 
   256256*HPL[{1, 1, 2, 4, 1, 2, 1}, -x] - 
   256256*HPL[{1, 1, 2, 4, 2, 1, 1}, -x] - 
   145088*HPL[{1, 1, 2, 5, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 3, 1, 1, 1, 2}, -x])/3 - 
   181888*HPL[{1, 1, 3, 1, 1, 1, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 3, 1, 1, 2, 1}, -x])/3 - 
   293056*HPL[{1, 1, 3, 1, 1, 2, 3}, -x] - 
   293056*HPL[{1, 1, 3, 1, 1, 3, 2}, -x] - 
   181888*HPL[{1, 1, 3, 1, 1, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 3, 1, 2, 1, 1}, -x])/3 - 
   293056*HPL[{1, 1, 3, 1, 2, 1, 3}, -x] - 
   451552*HPL[{1, 1, 3, 1, 2, 2, 2}, -x] - 
   293056*HPL[{1, 1, 3, 1, 2, 3, 1}, -x] - 
   293056*HPL[{1, 1, 3, 1, 3, 1, 2}, -x] - 
   293056*HPL[{1, 1, 3, 1, 3, 2, 1}, -x] - 
   181888*HPL[{1, 1, 3, 1, 4, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 3, 2, 1, 1, 1}, -x])/3 - 
   293056*HPL[{1, 1, 3, 2, 1, 1, 3}, -x] - 
   451552*HPL[{1, 1, 3, 2, 1, 2, 2}, -x] - 
   293056*HPL[{1, 1, 3, 2, 1, 3, 1}, -x] - 
   451552*HPL[{1, 1, 3, 2, 2, 1, 2}, -x] - 
   451552*HPL[{1, 1, 3, 2, 2, 2, 1}, -x] - 
   293056*HPL[{1, 1, 3, 2, 3, 1, 1}, -x] - 
   293056*HPL[{1, 1, 3, 3, 1, 1, 2}, -x] - 
   293056*HPL[{1, 1, 3, 3, 1, 2, 1}, -x] - 
   293056*HPL[{1, 1, 3, 3, 2, 1, 1}, -x] - 
   181888*HPL[{1, 1, 3, 4, 1, 1, 1}, -x] - 
   43008*Pi^2*HPL[{1, 1, 4, 1, 1, 1, 1}, -x] - 
   181888*HPL[{1, 1, 4, 1, 1, 1, 3}, -x] - 
   256256*HPL[{1, 1, 4, 1, 1, 2, 2}, -x] - 
   181888*HPL[{1, 1, 4, 1, 1, 3, 1}, -x] - 
   256256*HPL[{1, 1, 4, 1, 2, 1, 2}, -x] - 
   256256*HPL[{1, 1, 4, 1, 2, 2, 1}, -x] - 
   181888*HPL[{1, 1, 4, 1, 3, 1, 1}, -x] - 
   256256*HPL[{1, 1, 4, 2, 1, 1, 2}, -x] - 
   256256*HPL[{1, 1, 4, 2, 1, 2, 1}, -x] - 
   256256*HPL[{1, 1, 4, 2, 2, 1, 1}, -x] - 
   181888*HPL[{1, 1, 4, 3, 1, 1, 1}, -x] - 
   145088*HPL[{1, 1, 5, 1, 1, 1, 2}, -x] - 
   145088*HPL[{1, 1, 5, 1, 1, 2, 1}, -x] - 
   145088*HPL[{1, 1, 5, 1, 2, 1, 1}, -x] - 
   145088*HPL[{1, 1, 5, 2, 1, 1, 1}, -x] - 
   86592*HPL[{1, 1, 6, 1, 1, 1, 1}, -x] + 
   (180616*Pi^4*HPL[{1, 2, 1, 1, 1, 1, 1}, -x])/15 - 
   (270784*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 3}, -x])/3 - 
   145088*HPL[{1, 2, 1, 1, 1, 1, 5}, -x] - 
   76240*Pi^2*HPL[{1, 2, 1, 1, 1, 2, 2}, -x] - 
   256256*HPL[{1, 2, 1, 1, 1, 2, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 2, 1, 1, 1, 3, 1}, -x])/3 - 
   293056*HPL[{1, 2, 1, 1, 1, 3, 3}, -x] - 
   256256*HPL[{1, 2, 1, 1, 1, 4, 2}, -x] - 
   145088*HPL[{1, 2, 1, 1, 1, 5, 1}, -x] - 
   76240*Pi^2*HPL[{1, 2, 1, 1, 2, 1, 2}, -x] - 
   256256*HPL[{1, 2, 1, 1, 2, 1, 4}, -x] - 
   76240*Pi^2*HPL[{1, 2, 1, 1, 2, 2, 1}, -x] - 
   451552*HPL[{1, 2, 1, 1, 2, 2, 3}, -x] - 
   451552*HPL[{1, 2, 1, 1, 2, 3, 2}, -x] - 
   256256*HPL[{1, 2, 1, 1, 2, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 2, 1, 1, 3, 1, 1}, -x])/3 - 
   293056*HPL[{1, 2, 1, 1, 3, 1, 3}, -x] - 
   451552*HPL[{1, 2, 1, 1, 3, 2, 2}, -x] - 
   293056*HPL[{1, 2, 1, 1, 3, 3, 1}, -x] - 
   256256*HPL[{1, 2, 1, 1, 4, 1, 2}, -x] - 
   256256*HPL[{1, 2, 1, 1, 4, 2, 1}, -x] - 
   145088*HPL[{1, 2, 1, 1, 5, 1, 1}, -x] - 
   76240*Pi^2*HPL[{1, 2, 1, 2, 1, 1, 2}, -x] - 
   256256*HPL[{1, 2, 1, 2, 1, 1, 4}, -x] - 
   76240*Pi^2*HPL[{1, 2, 1, 2, 1, 2, 1}, -x] - 
   451552*HPL[{1, 2, 1, 2, 1, 2, 3}, -x] - 
   451552*HPL[{1, 2, 1, 2, 1, 3, 2}, -x] - 
   256256*HPL[{1, 2, 1, 2, 1, 4, 1}, -x] - 
   76240*Pi^2*HPL[{1, 2, 1, 2, 2, 1, 1}, -x] - 
   451552*HPL[{1, 2, 1, 2, 2, 1, 3}, -x] - 
   610048*HPL[{1, 2, 1, 2, 2, 2, 2}, -x] - 
   451552*HPL[{1, 2, 1, 2, 2, 3, 1}, -x] - 
   451552*HPL[{1, 2, 1, 2, 3, 1, 2}, -x] - 
   451552*HPL[{1, 2, 1, 2, 3, 2, 1}, -x] - 
   256256*HPL[{1, 2, 1, 2, 4, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 2, 1, 3, 1, 1, 1}, -x])/3 - 
   293056*HPL[{1, 2, 1, 3, 1, 1, 3}, -x] - 
   451552*HPL[{1, 2, 1, 3, 1, 2, 2}, -x] - 
   293056*HPL[{1, 2, 1, 3, 1, 3, 1}, -x] - 
   451552*HPL[{1, 2, 1, 3, 2, 1, 2}, -x] - 
   451552*HPL[{1, 2, 1, 3, 2, 2, 1}, -x] - 
   293056*HPL[{1, 2, 1, 3, 3, 1, 1}, -x] - 
   256256*HPL[{1, 2, 1, 4, 1, 1, 2}, -x] - 
   256256*HPL[{1, 2, 1, 4, 1, 2, 1}, -x] - 
   256256*HPL[{1, 2, 1, 4, 2, 1, 1}, -x] - 
   145088*HPL[{1, 2, 1, 5, 1, 1, 1}, -x] - 
   76240*Pi^2*HPL[{1, 2, 2, 1, 1, 1, 2}, -x] - 
   256256*HPL[{1, 2, 2, 1, 1, 1, 4}, -x] - 
   76240*Pi^2*HPL[{1, 2, 2, 1, 1, 2, 1}, -x] - 
   451552*HPL[{1, 2, 2, 1, 1, 2, 3}, -x] - 
   451552*HPL[{1, 2, 2, 1, 1, 3, 2}, -x] - 
   256256*HPL[{1, 2, 2, 1, 1, 4, 1}, -x] - 
   76240*Pi^2*HPL[{1, 2, 2, 1, 2, 1, 1}, -x] - 
   451552*HPL[{1, 2, 2, 1, 2, 1, 3}, -x] - 
   610048*HPL[{1, 2, 2, 1, 2, 2, 2}, -x] - 
   451552*HPL[{1, 2, 2, 1, 2, 3, 1}, -x] - 
   451552*HPL[{1, 2, 2, 1, 3, 1, 2}, -x] - 
   451552*HPL[{1, 2, 2, 1, 3, 2, 1}, -x] - 
   256256*HPL[{1, 2, 2, 1, 4, 1, 1}, -x] - 
   76240*Pi^2*HPL[{1, 2, 2, 2, 1, 1, 1}, -x] - 
   451552*HPL[{1, 2, 2, 2, 1, 1, 3}, -x] - 
   610048*HPL[{1, 2, 2, 2, 1, 2, 2}, -x] - 
   451552*HPL[{1, 2, 2, 2, 1, 3, 1}, -x] - 
   610048*HPL[{1, 2, 2, 2, 2, 1, 2}, -x] - 
   610048*HPL[{1, 2, 2, 2, 2, 2, 1}, -x] - 
   451552*HPL[{1, 2, 2, 2, 3, 1, 1}, -x] - 
   451552*HPL[{1, 2, 2, 3, 1, 1, 2}, -x] - 
   451552*HPL[{1, 2, 2, 3, 1, 2, 1}, -x] - 
   451552*HPL[{1, 2, 2, 3, 2, 1, 1}, -x] - 
   256256*HPL[{1, 2, 2, 4, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 2, 3, 1, 1, 1, 1}, -x])/3 - 
   293056*HPL[{1, 2, 3, 1, 1, 1, 3}, -x] - 
   451552*HPL[{1, 2, 3, 1, 1, 2, 2}, -x] - 
   293056*HPL[{1, 2, 3, 1, 1, 3, 1}, -x] - 
   451552*HPL[{1, 2, 3, 1, 2, 1, 2}, -x] - 
   451552*HPL[{1, 2, 3, 1, 2, 2, 1}, -x] - 
   293056*HPL[{1, 2, 3, 1, 3, 1, 1}, -x] - 
   451552*HPL[{1, 2, 3, 2, 1, 1, 2}, -x] - 
   451552*HPL[{1, 2, 3, 2, 1, 2, 1}, -x] - 
   451552*HPL[{1, 2, 3, 2, 2, 1, 1}, -x] - 
   293056*HPL[{1, 2, 3, 3, 1, 1, 1}, -x] - 
   256256*HPL[{1, 2, 4, 1, 1, 1, 2}, -x] - 
   256256*HPL[{1, 2, 4, 1, 1, 2, 1}, -x] - 
   256256*HPL[{1, 2, 4, 1, 2, 1, 1}, -x] - 
   256256*HPL[{1, 2, 4, 2, 1, 1, 1}, -x] - 
   145088*HPL[{1, 2, 5, 1, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 3, 1, 1, 1, 1, 2}, -x])/3 - 
   181888*HPL[{1, 3, 1, 1, 1, 1, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 3, 1, 1, 1, 2, 1}, -x])/3 - 
   293056*HPL[{1, 3, 1, 1, 1, 2, 3}, -x] - 
   293056*HPL[{1, 3, 1, 1, 1, 3, 2}, -x] - 
   181888*HPL[{1, 3, 1, 1, 1, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 3, 1, 1, 2, 1, 1}, -x])/3 - 
   293056*HPL[{1, 3, 1, 1, 2, 1, 3}, -x] - 
   451552*HPL[{1, 3, 1, 1, 2, 2, 2}, -x] - 
   293056*HPL[{1, 3, 1, 1, 2, 3, 1}, -x] - 
   293056*HPL[{1, 3, 1, 1, 3, 1, 2}, -x] - 
   293056*HPL[{1, 3, 1, 1, 3, 2, 1}, -x] - 
   181888*HPL[{1, 3, 1, 1, 4, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 3, 1, 2, 1, 1, 1}, -x])/3 - 
   293056*HPL[{1, 3, 1, 2, 1, 1, 3}, -x] - 
   451552*HPL[{1, 3, 1, 2, 1, 2, 2}, -x] - 
   293056*HPL[{1, 3, 1, 2, 1, 3, 1}, -x] - 
   451552*HPL[{1, 3, 1, 2, 2, 1, 2}, -x] - 
   451552*HPL[{1, 3, 1, 2, 2, 2, 1}, -x] - 
   293056*HPL[{1, 3, 1, 2, 3, 1, 1}, -x] - 
   293056*HPL[{1, 3, 1, 3, 1, 1, 2}, -x] - 
   293056*HPL[{1, 3, 1, 3, 1, 2, 1}, -x] - 
   293056*HPL[{1, 3, 1, 3, 2, 1, 1}, -x] - 
   181888*HPL[{1, 3, 1, 4, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 3, 2, 1, 1, 1, 1}, -x])/3 - 
   293056*HPL[{1, 3, 2, 1, 1, 1, 3}, -x] - 
   451552*HPL[{1, 3, 2, 1, 1, 2, 2}, -x] - 
   293056*HPL[{1, 3, 2, 1, 1, 3, 1}, -x] - 
   451552*HPL[{1, 3, 2, 1, 2, 1, 2}, -x] - 
   451552*HPL[{1, 3, 2, 1, 2, 2, 1}, -x] - 
   293056*HPL[{1, 3, 2, 1, 3, 1, 1}, -x] - 
   451552*HPL[{1, 3, 2, 2, 1, 1, 2}, -x] - 
   451552*HPL[{1, 3, 2, 2, 1, 2, 1}, -x] - 
   451552*HPL[{1, 3, 2, 2, 2, 1, 1}, -x] - 
   293056*HPL[{1, 3, 2, 3, 1, 1, 1}, -x] - 
   293056*HPL[{1, 3, 3, 1, 1, 1, 2}, -x] - 
   293056*HPL[{1, 3, 3, 1, 1, 2, 1}, -x] - 
   293056*HPL[{1, 3, 3, 1, 2, 1, 1}, -x] - 
   293056*HPL[{1, 3, 3, 2, 1, 1, 1}, -x] - 
   181888*HPL[{1, 3, 4, 1, 1, 1, 1}, -x] - 
   43008*Pi^2*HPL[{1, 4, 1, 1, 1, 1, 1}, -x] - 
   181888*HPL[{1, 4, 1, 1, 1, 1, 3}, -x] - 
   256256*HPL[{1, 4, 1, 1, 1, 2, 2}, -x] - 
   181888*HPL[{1, 4, 1, 1, 1, 3, 1}, -x] - 
   256256*HPL[{1, 4, 1, 1, 2, 1, 2}, -x] - 
   256256*HPL[{1, 4, 1, 1, 2, 2, 1}, -x] - 
   181888*HPL[{1, 4, 1, 1, 3, 1, 1}, -x] - 
   256256*HPL[{1, 4, 1, 2, 1, 1, 2}, -x] - 
   256256*HPL[{1, 4, 1, 2, 1, 2, 1}, -x] - 
   256256*HPL[{1, 4, 1, 2, 2, 1, 1}, -x] - 
   181888*HPL[{1, 4, 1, 3, 1, 1, 1}, -x] - 
   256256*HPL[{1, 4, 2, 1, 1, 1, 2}, -x] - 
   256256*HPL[{1, 4, 2, 1, 1, 2, 1}, -x] - 
   256256*HPL[{1, 4, 2, 1, 2, 1, 1}, -x] - 
   256256*HPL[{1, 4, 2, 2, 1, 1, 1}, -x] - 
   181888*HPL[{1, 4, 3, 1, 1, 1, 1}, -x] - 
   145088*HPL[{1, 5, 1, 1, 1, 1, 2}, -x] - 
   145088*HPL[{1, 5, 1, 1, 1, 2, 1}, -x] - 
   145088*HPL[{1, 5, 1, 1, 2, 1, 1}, -x] - 
   145088*HPL[{1, 5, 1, 2, 1, 1, 1}, -x] - 
   145088*HPL[{1, 5, 2, 1, 1, 1, 1}, -x] - 
   86592*HPL[{1, 6, 1, 1, 1, 1, 1}, -x] + 
   (180616*Pi^4*HPL[{2, 1, 1, 1, 1, 1, 1}, -x])/15 - 
   (270784*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 3}, -x])/3 - 
   145088*HPL[{2, 1, 1, 1, 1, 1, 5}, -x] - 
   76240*Pi^2*HPL[{2, 1, 1, 1, 1, 2, 2}, -x] - 
   256256*HPL[{2, 1, 1, 1, 1, 2, 4}, -x] - 
   (270784*Pi^2*HPL[{2, 1, 1, 1, 1, 3, 1}, -x])/3 - 
   293056*HPL[{2, 1, 1, 1, 1, 3, 3}, -x] - 
   256256*HPL[{2, 1, 1, 1, 1, 4, 2}, -x] - 
   145088*HPL[{2, 1, 1, 1, 1, 5, 1}, -x] - 
   76240*Pi^2*HPL[{2, 1, 1, 1, 2, 1, 2}, -x] - 
   256256*HPL[{2, 1, 1, 1, 2, 1, 4}, -x] - 
   76240*Pi^2*HPL[{2, 1, 1, 1, 2, 2, 1}, -x] - 
   451552*HPL[{2, 1, 1, 1, 2, 2, 3}, -x] - 
   451552*HPL[{2, 1, 1, 1, 2, 3, 2}, -x] - 
   256256*HPL[{2, 1, 1, 1, 2, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{2, 1, 1, 1, 3, 1, 1}, -x])/3 - 
   293056*HPL[{2, 1, 1, 1, 3, 1, 3}, -x] - 
   451552*HPL[{2, 1, 1, 1, 3, 2, 2}, -x] - 
   293056*HPL[{2, 1, 1, 1, 3, 3, 1}, -x] - 
   256256*HPL[{2, 1, 1, 1, 4, 1, 2}, -x] - 
   256256*HPL[{2, 1, 1, 1, 4, 2, 1}, -x] - 
   145088*HPL[{2, 1, 1, 1, 5, 1, 1}, -x] - 
   76240*Pi^2*HPL[{2, 1, 1, 2, 1, 1, 2}, -x] - 
   256256*HPL[{2, 1, 1, 2, 1, 1, 4}, -x] - 
   76240*Pi^2*HPL[{2, 1, 1, 2, 1, 2, 1}, -x] - 
   451552*HPL[{2, 1, 1, 2, 1, 2, 3}, -x] - 
   451552*HPL[{2, 1, 1, 2, 1, 3, 2}, -x] - 
   256256*HPL[{2, 1, 1, 2, 1, 4, 1}, -x] - 
   76240*Pi^2*HPL[{2, 1, 1, 2, 2, 1, 1}, -x] - 
   451552*HPL[{2, 1, 1, 2, 2, 1, 3}, -x] - 
   610048*HPL[{2, 1, 1, 2, 2, 2, 2}, -x] - 
   451552*HPL[{2, 1, 1, 2, 2, 3, 1}, -x] - 
   451552*HPL[{2, 1, 1, 2, 3, 1, 2}, -x] - 
   451552*HPL[{2, 1, 1, 2, 3, 2, 1}, -x] - 
   256256*HPL[{2, 1, 1, 2, 4, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{2, 1, 1, 3, 1, 1, 1}, -x])/3 - 
   293056*HPL[{2, 1, 1, 3, 1, 1, 3}, -x] - 
   451552*HPL[{2, 1, 1, 3, 1, 2, 2}, -x] - 
   293056*HPL[{2, 1, 1, 3, 1, 3, 1}, -x] - 
   451552*HPL[{2, 1, 1, 3, 2, 1, 2}, -x] - 
   451552*HPL[{2, 1, 1, 3, 2, 2, 1}, -x] - 
   293056*HPL[{2, 1, 1, 3, 3, 1, 1}, -x] - 
   256256*HPL[{2, 1, 1, 4, 1, 1, 2}, -x] - 
   256256*HPL[{2, 1, 1, 4, 1, 2, 1}, -x] - 
   256256*HPL[{2, 1, 1, 4, 2, 1, 1}, -x] - 
   145088*HPL[{2, 1, 1, 5, 1, 1, 1}, -x] - 
   76240*Pi^2*HPL[{2, 1, 2, 1, 1, 1, 2}, -x] - 
   256256*HPL[{2, 1, 2, 1, 1, 1, 4}, -x] - 
   76240*Pi^2*HPL[{2, 1, 2, 1, 1, 2, 1}, -x] - 
   451552*HPL[{2, 1, 2, 1, 1, 2, 3}, -x] - 
   451552*HPL[{2, 1, 2, 1, 1, 3, 2}, -x] - 
   256256*HPL[{2, 1, 2, 1, 1, 4, 1}, -x] - 
   76240*Pi^2*HPL[{2, 1, 2, 1, 2, 1, 1}, -x] - 
   451552*HPL[{2, 1, 2, 1, 2, 1, 3}, -x] - 
   610048*HPL[{2, 1, 2, 1, 2, 2, 2}, -x] - 
   451552*HPL[{2, 1, 2, 1, 2, 3, 1}, -x] - 
   451552*HPL[{2, 1, 2, 1, 3, 1, 2}, -x] - 
   451552*HPL[{2, 1, 2, 1, 3, 2, 1}, -x] - 
   256256*HPL[{2, 1, 2, 1, 4, 1, 1}, -x] - 
   76240*Pi^2*HPL[{2, 1, 2, 2, 1, 1, 1}, -x] - 
   451552*HPL[{2, 1, 2, 2, 1, 1, 3}, -x] - 
   610048*HPL[{2, 1, 2, 2, 1, 2, 2}, -x] - 
   451552*HPL[{2, 1, 2, 2, 1, 3, 1}, -x] - 
   610048*HPL[{2, 1, 2, 2, 2, 1, 2}, -x] - 
   610048*HPL[{2, 1, 2, 2, 2, 2, 1}, -x] - 
   451552*HPL[{2, 1, 2, 2, 3, 1, 1}, -x] - 
   451552*HPL[{2, 1, 2, 3, 1, 1, 2}, -x] - 
   451552*HPL[{2, 1, 2, 3, 1, 2, 1}, -x] - 
   451552*HPL[{2, 1, 2, 3, 2, 1, 1}, -x] - 
   256256*HPL[{2, 1, 2, 4, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{2, 1, 3, 1, 1, 1, 1}, -x])/3 - 
   293056*HPL[{2, 1, 3, 1, 1, 1, 3}, -x] - 
   451552*HPL[{2, 1, 3, 1, 1, 2, 2}, -x] - 
   293056*HPL[{2, 1, 3, 1, 1, 3, 1}, -x] - 
   451552*HPL[{2, 1, 3, 1, 2, 1, 2}, -x] - 
   451552*HPL[{2, 1, 3, 1, 2, 2, 1}, -x] - 
   293056*HPL[{2, 1, 3, 1, 3, 1, 1}, -x] - 
   451552*HPL[{2, 1, 3, 2, 1, 1, 2}, -x] - 
   451552*HPL[{2, 1, 3, 2, 1, 2, 1}, -x] - 
   451552*HPL[{2, 1, 3, 2, 2, 1, 1}, -x] - 
   293056*HPL[{2, 1, 3, 3, 1, 1, 1}, -x] - 
   256256*HPL[{2, 1, 4, 1, 1, 1, 2}, -x] - 
   256256*HPL[{2, 1, 4, 1, 1, 2, 1}, -x] - 
   256256*HPL[{2, 1, 4, 1, 2, 1, 1}, -x] - 
   256256*HPL[{2, 1, 4, 2, 1, 1, 1}, -x] - 
   145088*HPL[{2, 1, 5, 1, 1, 1, 1}, -x] - 
   76240*Pi^2*HPL[{2, 2, 1, 1, 1, 1, 2}, -x] - 
   256256*HPL[{2, 2, 1, 1, 1, 1, 4}, -x] - 
   76240*Pi^2*HPL[{2, 2, 1, 1, 1, 2, 1}, -x] - 
   451552*HPL[{2, 2, 1, 1, 1, 2, 3}, -x] - 
   451552*HPL[{2, 2, 1, 1, 1, 3, 2}, -x] - 
   256256*HPL[{2, 2, 1, 1, 1, 4, 1}, -x] - 
   76240*Pi^2*HPL[{2, 2, 1, 1, 2, 1, 1}, -x] - 
   451552*HPL[{2, 2, 1, 1, 2, 1, 3}, -x] - 
   610048*HPL[{2, 2, 1, 1, 2, 2, 2}, -x] - 
   451552*HPL[{2, 2, 1, 1, 2, 3, 1}, -x] - 
   451552*HPL[{2, 2, 1, 1, 3, 1, 2}, -x] - 
   451552*HPL[{2, 2, 1, 1, 3, 2, 1}, -x] - 
   256256*HPL[{2, 2, 1, 1, 4, 1, 1}, -x] - 
   76240*Pi^2*HPL[{2, 2, 1, 2, 1, 1, 1}, -x] - 
   451552*HPL[{2, 2, 1, 2, 1, 1, 3}, -x] - 
   610048*HPL[{2, 2, 1, 2, 1, 2, 2}, -x] - 
   451552*HPL[{2, 2, 1, 2, 1, 3, 1}, -x] - 
   610048*HPL[{2, 2, 1, 2, 2, 1, 2}, -x] - 
   610048*HPL[{2, 2, 1, 2, 2, 2, 1}, -x] - 
   451552*HPL[{2, 2, 1, 2, 3, 1, 1}, -x] - 
   451552*HPL[{2, 2, 1, 3, 1, 1, 2}, -x] - 
   451552*HPL[{2, 2, 1, 3, 1, 2, 1}, -x] - 
   451552*HPL[{2, 2, 1, 3, 2, 1, 1}, -x] - 
   256256*HPL[{2, 2, 1, 4, 1, 1, 1}, -x] - 
   76240*Pi^2*HPL[{2, 2, 2, 1, 1, 1, 1}, -x] - 
   451552*HPL[{2, 2, 2, 1, 1, 1, 3}, -x] - 
   610048*HPL[{2, 2, 2, 1, 1, 2, 2}, -x] - 
   451552*HPL[{2, 2, 2, 1, 1, 3, 1}, -x] - 
   610048*HPL[{2, 2, 2, 1, 2, 1, 2}, -x] - 
   610048*HPL[{2, 2, 2, 1, 2, 2, 1}, -x] - 
   451552*HPL[{2, 2, 2, 1, 3, 1, 1}, -x] - 
   610048*HPL[{2, 2, 2, 2, 1, 1, 2}, -x] - 
   610048*HPL[{2, 2, 2, 2, 1, 2, 1}, -x] - 
   610048*HPL[{2, 2, 2, 2, 2, 1, 1}, -x] - 
   451552*HPL[{2, 2, 2, 3, 1, 1, 1}, -x] - 
   451552*HPL[{2, 2, 3, 1, 1, 1, 2}, -x] - 
   451552*HPL[{2, 2, 3, 1, 1, 2, 1}, -x] - 
   451552*HPL[{2, 2, 3, 1, 2, 1, 1}, -x] - 
   451552*HPL[{2, 2, 3, 2, 1, 1, 1}, -x] - 
   256256*HPL[{2, 2, 4, 1, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{2, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   293056*HPL[{2, 3, 1, 1, 1, 1, 3}, -x] - 
   451552*HPL[{2, 3, 1, 1, 1, 2, 2}, -x] - 
   293056*HPL[{2, 3, 1, 1, 1, 3, 1}, -x] - 
   451552*HPL[{2, 3, 1, 1, 2, 1, 2}, -x] - 
   451552*HPL[{2, 3, 1, 1, 2, 2, 1}, -x] - 
   293056*HPL[{2, 3, 1, 1, 3, 1, 1}, -x] - 
   451552*HPL[{2, 3, 1, 2, 1, 1, 2}, -x] - 
   451552*HPL[{2, 3, 1, 2, 1, 2, 1}, -x] - 
   451552*HPL[{2, 3, 1, 2, 2, 1, 1}, -x] - 
   293056*HPL[{2, 3, 1, 3, 1, 1, 1}, -x] - 
   451552*HPL[{2, 3, 2, 1, 1, 1, 2}, -x] - 
   451552*HPL[{2, 3, 2, 1, 1, 2, 1}, -x] - 
   451552*HPL[{2, 3, 2, 1, 2, 1, 1}, -x] - 
   451552*HPL[{2, 3, 2, 2, 1, 1, 1}, -x] - 
   293056*HPL[{2, 3, 3, 1, 1, 1, 1}, -x] - 
   256256*HPL[{2, 4, 1, 1, 1, 1, 2}, -x] - 
   256256*HPL[{2, 4, 1, 1, 1, 2, 1}, -x] - 
   256256*HPL[{2, 4, 1, 1, 2, 1, 1}, -x] - 
   256256*HPL[{2, 4, 1, 2, 1, 1, 1}, -x] - 
   256256*HPL[{2, 4, 2, 1, 1, 1, 1}, -x] - 
   145088*HPL[{2, 5, 1, 1, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{3, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   181888*HPL[{3, 1, 1, 1, 1, 1, 4}, -x] - 
   (270784*Pi^2*HPL[{3, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   293056*HPL[{3, 1, 1, 1, 1, 2, 3}, -x] - 
   293056*HPL[{3, 1, 1, 1, 1, 3, 2}, -x] - 
   181888*HPL[{3, 1, 1, 1, 1, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{3, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   293056*HPL[{3, 1, 1, 1, 2, 1, 3}, -x] - 
   451552*HPL[{3, 1, 1, 1, 2, 2, 2}, -x] - 
   293056*HPL[{3, 1, 1, 1, 2, 3, 1}, -x] - 
   293056*HPL[{3, 1, 1, 1, 3, 1, 2}, -x] - 
   293056*HPL[{3, 1, 1, 1, 3, 2, 1}, -x] - 
   181888*HPL[{3, 1, 1, 1, 4, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{3, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   293056*HPL[{3, 1, 1, 2, 1, 1, 3}, -x] - 
   451552*HPL[{3, 1, 1, 2, 1, 2, 2}, -x] - 
   293056*HPL[{3, 1, 1, 2, 1, 3, 1}, -x] - 
   451552*HPL[{3, 1, 1, 2, 2, 1, 2}, -x] - 
   451552*HPL[{3, 1, 1, 2, 2, 2, 1}, -x] - 
   293056*HPL[{3, 1, 1, 2, 3, 1, 1}, -x] - 
   293056*HPL[{3, 1, 1, 3, 1, 1, 2}, -x] - 
   293056*HPL[{3, 1, 1, 3, 1, 2, 1}, -x] - 
   293056*HPL[{3, 1, 1, 3, 2, 1, 1}, -x] - 
   181888*HPL[{3, 1, 1, 4, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{3, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   293056*HPL[{3, 1, 2, 1, 1, 1, 3}, -x] - 
   451552*HPL[{3, 1, 2, 1, 1, 2, 2}, -x] - 
   293056*HPL[{3, 1, 2, 1, 1, 3, 1}, -x] - 
   451552*HPL[{3, 1, 2, 1, 2, 1, 2}, -x] - 
   451552*HPL[{3, 1, 2, 1, 2, 2, 1}, -x] - 
   293056*HPL[{3, 1, 2, 1, 3, 1, 1}, -x] - 
   451552*HPL[{3, 1, 2, 2, 1, 1, 2}, -x] - 
   451552*HPL[{3, 1, 2, 2, 1, 2, 1}, -x] - 
   451552*HPL[{3, 1, 2, 2, 2, 1, 1}, -x] - 
   293056*HPL[{3, 1, 2, 3, 1, 1, 1}, -x] - 
   293056*HPL[{3, 1, 3, 1, 1, 1, 2}, -x] - 
   293056*HPL[{3, 1, 3, 1, 1, 2, 1}, -x] - 
   293056*HPL[{3, 1, 3, 1, 2, 1, 1}, -x] - 
   293056*HPL[{3, 1, 3, 2, 1, 1, 1}, -x] - 
   181888*HPL[{3, 1, 4, 1, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{3, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   293056*HPL[{3, 2, 1, 1, 1, 1, 3}, -x] - 
   451552*HPL[{3, 2, 1, 1, 1, 2, 2}, -x] - 
   293056*HPL[{3, 2, 1, 1, 1, 3, 1}, -x] - 
   451552*HPL[{3, 2, 1, 1, 2, 1, 2}, -x] - 
   451552*HPL[{3, 2, 1, 1, 2, 2, 1}, -x] - 
   293056*HPL[{3, 2, 1, 1, 3, 1, 1}, -x] - 
   451552*HPL[{3, 2, 1, 2, 1, 1, 2}, -x] - 
   451552*HPL[{3, 2, 1, 2, 1, 2, 1}, -x] - 
   451552*HPL[{3, 2, 1, 2, 2, 1, 1}, -x] - 
   293056*HPL[{3, 2, 1, 3, 1, 1, 1}, -x] - 
   451552*HPL[{3, 2, 2, 1, 1, 1, 2}, -x] - 
   451552*HPL[{3, 2, 2, 1, 1, 2, 1}, -x] - 
   451552*HPL[{3, 2, 2, 1, 2, 1, 1}, -x] - 
   451552*HPL[{3, 2, 2, 2, 1, 1, 1}, -x] - 
   293056*HPL[{3, 2, 3, 1, 1, 1, 1}, -x] - 
   293056*HPL[{3, 3, 1, 1, 1, 1, 2}, -x] - 
   293056*HPL[{3, 3, 1, 1, 1, 2, 1}, -x] - 
   293056*HPL[{3, 3, 1, 1, 2, 1, 1}, -x] - 
   293056*HPL[{3, 3, 1, 2, 1, 1, 1}, -x] - 
   293056*HPL[{3, 3, 2, 1, 1, 1, 1}, -x] - 
   181888*HPL[{3, 4, 1, 1, 1, 1, 1}, -x] - 
   43008*Pi^2*HPL[{4, 1, 1, 1, 1, 1, 1}, -x] - 
   181888*HPL[{4, 1, 1, 1, 1, 1, 3}, -x] - 
   256256*HPL[{4, 1, 1, 1, 1, 2, 2}, -x] - 
   181888*HPL[{4, 1, 1, 1, 1, 3, 1}, -x] - 
   256256*HPL[{4, 1, 1, 1, 2, 1, 2}, -x] - 
   256256*HPL[{4, 1, 1, 1, 2, 2, 1}, -x] - 
   181888*HPL[{4, 1, 1, 1, 3, 1, 1}, -x] - 
   256256*HPL[{4, 1, 1, 2, 1, 1, 2}, -x] - 
   256256*HPL[{4, 1, 1, 2, 1, 2, 1}, -x] - 
   256256*HPL[{4, 1, 1, 2, 2, 1, 1}, -x] - 
   181888*HPL[{4, 1, 1, 3, 1, 1, 1}, -x] - 
   256256*HPL[{4, 1, 2, 1, 1, 1, 2}, -x] - 
   256256*HPL[{4, 1, 2, 1, 1, 2, 1}, -x] - 
   256256*HPL[{4, 1, 2, 1, 2, 1, 1}, -x] - 
   256256*HPL[{4, 1, 2, 2, 1, 1, 1}, -x] - 
   181888*HPL[{4, 1, 3, 1, 1, 1, 1}, -x] - 
   256256*HPL[{4, 2, 1, 1, 1, 1, 2}, -x] - 
   256256*HPL[{4, 2, 1, 1, 1, 2, 1}, -x] - 
   256256*HPL[{4, 2, 1, 1, 2, 1, 1}, -x] - 
   256256*HPL[{4, 2, 1, 2, 1, 1, 1}, -x] - 
   256256*HPL[{4, 2, 2, 1, 1, 1, 1}, -x] - 
   181888*HPL[{4, 3, 1, 1, 1, 1, 1}, -x] - 
   145088*HPL[{5, 1, 1, 1, 1, 1, 2}, -x] - 
   145088*HPL[{5, 1, 1, 1, 1, 2, 1}, -x] - 
   145088*HPL[{5, 1, 1, 1, 2, 1, 1}, -x] - 
   145088*HPL[{5, 1, 1, 2, 1, 1, 1}, -x] - 
   145088*HPL[{5, 1, 2, 1, 1, 1, 1}, -x] - 
   145088*HPL[{5, 2, 1, 1, 1, 1, 1}, -x] - 
   86592*HPL[{6, 1, 1, 1, 1, 1, 1}, -x] + 
   (267008*Pi^4*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   232960*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 3}, -x] - 
   317184*HPL[{1, 1, 1, 1, 1, 1, 1, 5}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2, 2}, -x] - 
   558720*HPL[{1, 1, 1, 1, 1, 1, 2, 4}, -x] - 
   232960*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 3, 1}, -x] - 
   632320*HPL[{1, 1, 1, 1, 1, 1, 3, 3}, -x] - 
   558720*HPL[{1, 1, 1, 1, 1, 1, 4, 2}, -x] - 
   317184*HPL[{1, 1, 1, 1, 1, 1, 5, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1, 2}, -x] - 
   558720*HPL[{1, 1, 1, 1, 1, 2, 1, 4}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 1, 2, 2, 3}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 1, 2, 3, 2}, -x] - 
   558720*HPL[{1, 1, 1, 1, 1, 2, 4, 1}, -x] - 
   232960*Pi^2*HPL[{1, 1, 1, 1, 1, 3, 1, 1}, -x] - 
   632320*HPL[{1, 1, 1, 1, 1, 3, 1, 3}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 1, 3, 2, 2}, -x] - 
   632320*HPL[{1, 1, 1, 1, 1, 3, 3, 1}, -x] - 
   558720*HPL[{1, 1, 1, 1, 1, 4, 1, 2}, -x] - 
   558720*HPL[{1, 1, 1, 1, 1, 4, 2, 1}, -x] - 
   317184*HPL[{1, 1, 1, 1, 1, 5, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1, 2}, -x] - 
   558720*HPL[{1, 1, 1, 1, 2, 1, 1, 4}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 2, 1, 2, 3}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 2, 1, 3, 2}, -x] - 
   558720*HPL[{1, 1, 1, 1, 2, 1, 4, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 1, 2, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 2, 2, 1, 3}, -x] - 
   1285824*HPL[{1, 1, 1, 1, 2, 2, 2, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 2, 2, 3, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 2, 3, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 2, 3, 2, 1}, -x] - 
   558720*HPL[{1, 1, 1, 1, 2, 4, 1, 1}, -x] - 
   232960*Pi^2*HPL[{1, 1, 1, 1, 3, 1, 1, 1}, -x] - 
   632320*HPL[{1, 1, 1, 1, 3, 1, 1, 3}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 3, 1, 2, 2}, -x] - 
   632320*HPL[{1, 1, 1, 1, 3, 1, 3, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 3, 2, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 3, 2, 2, 1}, -x] - 
   632320*HPL[{1, 1, 1, 1, 3, 3, 1, 1}, -x] - 
   558720*HPL[{1, 1, 1, 1, 4, 1, 1, 2}, -x] - 
   558720*HPL[{1, 1, 1, 1, 4, 1, 2, 1}, -x] - 
   558720*HPL[{1, 1, 1, 1, 4, 2, 1, 1}, -x] - 
   317184*HPL[{1, 1, 1, 1, 5, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1, 2}, -x] - 
   558720*HPL[{1, 1, 1, 2, 1, 1, 1, 4}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 1, 1, 2, 3}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 1, 1, 3, 2}, -x] - 
   558720*HPL[{1, 1, 1, 2, 1, 1, 4, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 2, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 1, 2, 1, 3}, -x] - 
   1285824*HPL[{1, 1, 1, 2, 1, 2, 2, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 1, 2, 3, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 1, 3, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 1, 3, 2, 1}, -x] - 
   558720*HPL[{1, 1, 1, 2, 1, 4, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 2, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 2, 1, 1, 3}, -x] - 
   1285824*HPL[{1, 1, 1, 2, 2, 1, 2, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 2, 1, 3, 1}, -x] - 
   1285824*HPL[{1, 1, 1, 2, 2, 2, 1, 2}, -x] - 
   1285824*HPL[{1, 1, 1, 2, 2, 2, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 2, 3, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 3, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 3, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 3, 2, 1, 1}, -x] - 
   558720*HPL[{1, 1, 1, 2, 4, 1, 1, 1}, -x] - 
   232960*Pi^2*HPL[{1, 1, 1, 3, 1, 1, 1, 1}, -x] - 
   632320*HPL[{1, 1, 1, 3, 1, 1, 1, 3}, -x] - 
   1043200*HPL[{1, 1, 1, 3, 1, 1, 2, 2}, -x] - 
   632320*HPL[{1, 1, 1, 3, 1, 1, 3, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 3, 1, 2, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 3, 1, 2, 2, 1}, -x] - 
   632320*HPL[{1, 1, 1, 3, 1, 3, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 3, 2, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 3, 2, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 3, 2, 2, 1, 1}, -x] - 
   632320*HPL[{1, 1, 1, 3, 3, 1, 1, 1}, -x] - 
   558720*HPL[{1, 1, 1, 4, 1, 1, 1, 2}, -x] - 
   558720*HPL[{1, 1, 1, 4, 1, 1, 2, 1}, -x] - 
   558720*HPL[{1, 1, 1, 4, 1, 2, 1, 1}, -x] - 
   558720*HPL[{1, 1, 1, 4, 2, 1, 1, 1}, -x] - 
   317184*HPL[{1, 1, 1, 5, 1, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1, 2}, -x] - 
   558720*HPL[{1, 1, 2, 1, 1, 1, 1, 4}, -x] - 
   82240*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 1, 1, 2, 3}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 1, 1, 3, 2}, -x] - 
   558720*HPL[{1, 1, 2, 1, 1, 1, 4, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 2, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 1, 2, 1, 3}, -x] - 
   1285824*HPL[{1, 1, 2, 1, 1, 2, 2, 2}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 1, 2, 3, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 1, 3, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 1, 3, 2, 1}, -x] - 
   558720*HPL[{1, 1, 2, 1, 1, 4, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 2, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 2, 1, 1, 3}, -x] - 
   1285824*HPL[{1, 1, 2, 1, 2, 1, 2, 2}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 2, 1, 3, 1}, -x] - 
   1285824*HPL[{1, 1, 2, 1, 2, 2, 1, 2}, -x] - 
   1285824*HPL[{1, 1, 2, 1, 2, 2, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 2, 3, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 3, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 3, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 3, 2, 1, 1}, -x] - 
   558720*HPL[{1, 1, 2, 1, 4, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 2, 2, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 2, 1, 1, 1, 3}, -x] - 
   1285824*HPL[{1, 1, 2, 2, 1, 1, 2, 2}, -x] - 
   1043200*HPL[{1, 1, 2, 2, 1, 1, 3, 1}, -x] - 
   1285824*HPL[{1, 1, 2, 2, 1, 2, 1, 2}, -x] - 
   1285824*HPL[{1, 1, 2, 2, 1, 2, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 2, 1, 3, 1, 1}, -x] - 
   1285824*HPL[{1, 1, 2, 2, 2, 1, 1, 2}, -x] - 
   1285824*HPL[{1, 1, 2, 2, 2, 1, 2, 1}, -x] - 
   1285824*HPL[{1, 1, 2, 2, 2, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 2, 3, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 3, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 2, 3, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 3, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 3, 2, 1, 1, 1}, -x] - 
   558720*HPL[{1, 1, 2, 4, 1, 1, 1, 1}, -x] - 
   232960*Pi^2*HPL[{1, 1, 3, 1, 1, 1, 1, 1}, -x] - 
   632320*HPL[{1, 1, 3, 1, 1, 1, 1, 3}, -x] - 
   1043200*HPL[{1, 1, 3, 1, 1, 1, 2, 2}, -x] - 
   632320*HPL[{1, 1, 3, 1, 1, 1, 3, 1}, -x] - 
   1043200*HPL[{1, 1, 3, 1, 1, 2, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 3, 1, 1, 2, 2, 1}, -x] - 
   632320*HPL[{1, 1, 3, 1, 1, 3, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 3, 1, 2, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 3, 1, 2, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 3, 1, 2, 2, 1, 1}, -x] - 
   632320*HPL[{1, 1, 3, 1, 3, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 3, 2, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 3, 2, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 3, 2, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 3, 2, 2, 1, 1, 1}, -x] - 
   632320*HPL[{1, 1, 3, 3, 1, 1, 1, 1}, -x] - 
   558720*HPL[{1, 1, 4, 1, 1, 1, 1, 2}, -x] - 
   558720*HPL[{1, 1, 4, 1, 1, 1, 2, 1}, -x] - 
   558720*HPL[{1, 1, 4, 1, 1, 2, 1, 1}, -x] - 
   558720*HPL[{1, 1, 4, 1, 2, 1, 1, 1}, -x] - 
   558720*HPL[{1, 1, 4, 2, 1, 1, 1, 1}, -x] - 
   317184*HPL[{1, 1, 5, 1, 1, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1, 2}, -x] - 
   558720*HPL[{1, 2, 1, 1, 1, 1, 1, 4}, -x] - 
   82240*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 1, 1, 2, 3}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 1, 1, 3, 2}, -x] - 
   558720*HPL[{1, 2, 1, 1, 1, 1, 4, 1}, -x] - 
   82240*Pi^2*HPL[{1, 2, 1, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 1, 2, 1, 3}, -x] - 
   1285824*HPL[{1, 2, 1, 1, 1, 2, 2, 2}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 1, 2, 3, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 1, 3, 1, 2}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 1, 3, 2, 1}, -x] - 
   558720*HPL[{1, 2, 1, 1, 1, 4, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 2, 1, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 2, 1, 1, 3}, -x] - 
   1285824*HPL[{1, 2, 1, 1, 2, 1, 2, 2}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 2, 1, 3, 1}, -x] - 
   1285824*HPL[{1, 2, 1, 1, 2, 2, 1, 2}, -x] - 
   1285824*HPL[{1, 2, 1, 1, 2, 2, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 2, 3, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 3, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 3, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 3, 2, 1, 1}, -x] - 
   558720*HPL[{1, 2, 1, 1, 4, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 2, 1, 2, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 2, 1, 1, 1, 3}, -x] - 
   1285824*HPL[{1, 2, 1, 2, 1, 1, 2, 2}, -x] - 
   1043200*HPL[{1, 2, 1, 2, 1, 1, 3, 1}, -x] - 
   1285824*HPL[{1, 2, 1, 2, 1, 2, 1, 2}, -x] - 
   1285824*HPL[{1, 2, 1, 2, 1, 2, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 2, 1, 3, 1, 1}, -x] - 
   1285824*HPL[{1, 2, 1, 2, 2, 1, 1, 2}, -x] - 
   1285824*HPL[{1, 2, 1, 2, 2, 1, 2, 1}, -x] - 
   1285824*HPL[{1, 2, 1, 2, 2, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 2, 3, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 3, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 2, 1, 3, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 3, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 3, 2, 1, 1, 1}, -x] - 
   558720*HPL[{1, 2, 1, 4, 1, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 2, 2, 1, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 2, 1, 1, 1, 1, 3}, -x] - 
   1285824*HPL[{1, 2, 2, 1, 1, 1, 2, 2}, -x] - 
   1043200*HPL[{1, 2, 2, 1, 1, 1, 3, 1}, -x] - 
   1285824*HPL[{1, 2, 2, 1, 1, 2, 1, 2}, -x] - 
   1285824*HPL[{1, 2, 2, 1, 1, 2, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 2, 1, 1, 3, 1, 1}, -x] - 
   1285824*HPL[{1, 2, 2, 1, 2, 1, 1, 2}, -x] - 
   1285824*HPL[{1, 2, 2, 1, 2, 1, 2, 1}, -x] - 
   1285824*HPL[{1, 2, 2, 1, 2, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 2, 1, 3, 1, 1, 1}, -x] - 
   1285824*HPL[{1, 2, 2, 2, 1, 1, 1, 2}, -x] - 
   1285824*HPL[{1, 2, 2, 2, 1, 1, 2, 1}, -x] - 
   1285824*HPL[{1, 2, 2, 2, 1, 2, 1, 1}, -x] - 
   1285824*HPL[{1, 2, 2, 2, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 2, 3, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 3, 1, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 2, 3, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 3, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 3, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 3, 2, 1, 1, 1, 1}, -x] - 
   558720*HPL[{1, 2, 4, 1, 1, 1, 1, 1}, -x] - 
   232960*Pi^2*HPL[{1, 3, 1, 1, 1, 1, 1, 1}, -x] - 
   632320*HPL[{1, 3, 1, 1, 1, 1, 1, 3}, -x] - 
   1043200*HPL[{1, 3, 1, 1, 1, 1, 2, 2}, -x] - 
   632320*HPL[{1, 3, 1, 1, 1, 1, 3, 1}, -x] - 
   1043200*HPL[{1, 3, 1, 1, 1, 2, 1, 2}, -x] - 
   1043200*HPL[{1, 3, 1, 1, 1, 2, 2, 1}, -x] - 
   632320*HPL[{1, 3, 1, 1, 1, 3, 1, 1}, -x] - 
   1043200*HPL[{1, 3, 1, 1, 2, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 3, 1, 1, 2, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 3, 1, 1, 2, 2, 1, 1}, -x] - 
   632320*HPL[{1, 3, 1, 1, 3, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 3, 1, 2, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 3, 1, 2, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 3, 1, 2, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 3, 1, 2, 2, 1, 1, 1}, -x] - 
   632320*HPL[{1, 3, 1, 3, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 3, 2, 1, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 3, 2, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 3, 2, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 3, 2, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 3, 2, 2, 1, 1, 1, 1}, -x] - 
   632320*HPL[{1, 3, 3, 1, 1, 1, 1, 1}, -x] - 
   558720*HPL[{1, 4, 1, 1, 1, 1, 1, 2}, -x] - 
   558720*HPL[{1, 4, 1, 1, 1, 1, 2, 1}, -x] - 
   558720*HPL[{1, 4, 1, 1, 1, 2, 1, 1}, -x] - 
   558720*HPL[{1, 4, 1, 1, 2, 1, 1, 1}, -x] - 
   558720*HPL[{1, 4, 1, 2, 1, 1, 1, 1}, -x] - 
   558720*HPL[{1, 4, 2, 1, 1, 1, 1, 1}, -x] - 
   317184*HPL[{1, 5, 1, 1, 1, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   558720*HPL[{2, 1, 1, 1, 1, 1, 1, 4}, -x] - 
   82240*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 1, 1, 2, 3}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 1, 1, 3, 2}, -x] - 
   558720*HPL[{2, 1, 1, 1, 1, 1, 4, 1}, -x] - 
   82240*Pi^2*HPL[{2, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 1, 2, 1, 3}, -x] - 
   1285824*HPL[{2, 1, 1, 1, 1, 2, 2, 2}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 1, 2, 3, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 1, 3, 1, 2}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 1, 3, 2, 1}, -x] - 
   558720*HPL[{2, 1, 1, 1, 1, 4, 1, 1}, -x] - 
   82240*Pi^2*HPL[{2, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 2, 1, 1, 3}, -x] - 
   1285824*HPL[{2, 1, 1, 1, 2, 1, 2, 2}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 2, 1, 3, 1}, -x] - 
   1285824*HPL[{2, 1, 1, 1, 2, 2, 1, 2}, -x] - 
   1285824*HPL[{2, 1, 1, 1, 2, 2, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 2, 3, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 3, 1, 1, 2}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 3, 1, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 3, 2, 1, 1}, -x] - 
   558720*HPL[{2, 1, 1, 1, 4, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 2, 1, 1, 1, 3}, -x] - 
   1285824*HPL[{2, 1, 1, 2, 1, 1, 2, 2}, -x] - 
   1043200*HPL[{2, 1, 1, 2, 1, 1, 3, 1}, -x] - 
   1285824*HPL[{2, 1, 1, 2, 1, 2, 1, 2}, -x] - 
   1285824*HPL[{2, 1, 1, 2, 1, 2, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 2, 1, 3, 1, 1}, -x] - 
   1285824*HPL[{2, 1, 1, 2, 2, 1, 1, 2}, -x] - 
   1285824*HPL[{2, 1, 1, 2, 2, 1, 2, 1}, -x] - 
   1285824*HPL[{2, 1, 1, 2, 2, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 2, 3, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 3, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{2, 1, 1, 3, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 3, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 3, 2, 1, 1, 1}, -x] - 
   558720*HPL[{2, 1, 1, 4, 1, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 2, 1, 1, 1, 1, 3}, -x] - 
   1285824*HPL[{2, 1, 2, 1, 1, 1, 2, 2}, -x] - 
   1043200*HPL[{2, 1, 2, 1, 1, 1, 3, 1}, -x] - 
   1285824*HPL[{2, 1, 2, 1, 1, 2, 1, 2}, -x] - 
   1285824*HPL[{2, 1, 2, 1, 1, 2, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 2, 1, 1, 3, 1, 1}, -x] - 
   1285824*HPL[{2, 1, 2, 1, 2, 1, 1, 2}, -x] - 
   1285824*HPL[{2, 1, 2, 1, 2, 1, 2, 1}, -x] - 
   1285824*HPL[{2, 1, 2, 1, 2, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 2, 1, 3, 1, 1, 1}, -x] - 
   1285824*HPL[{2, 1, 2, 2, 1, 1, 1, 2}, -x] - 
   1285824*HPL[{2, 1, 2, 2, 1, 1, 2, 1}, -x] - 
   1285824*HPL[{2, 1, 2, 2, 1, 2, 1, 1}, -x] - 
   1285824*HPL[{2, 1, 2, 2, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 2, 3, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 3, 1, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{2, 1, 3, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 3, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 3, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 3, 2, 1, 1, 1, 1}, -x] - 
   558720*HPL[{2, 1, 4, 1, 1, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 2, 1, 1, 1, 1, 1, 3}, -x] - 
   1285824*HPL[{2, 2, 1, 1, 1, 1, 2, 2}, -x] - 
   1043200*HPL[{2, 2, 1, 1, 1, 1, 3, 1}, -x] - 
   1285824*HPL[{2, 2, 1, 1, 1, 2, 1, 2}, -x] - 
   1285824*HPL[{2, 2, 1, 1, 1, 2, 2, 1}, -x] - 
   1043200*HPL[{2, 2, 1, 1, 1, 3, 1, 1}, -x] - 
   1285824*HPL[{2, 2, 1, 1, 2, 1, 1, 2}, -x] - 
   1285824*HPL[{2, 2, 1, 1, 2, 1, 2, 1}, -x] - 
   1285824*HPL[{2, 2, 1, 1, 2, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 2, 1, 1, 3, 1, 1, 1}, -x] - 
   1285824*HPL[{2, 2, 1, 2, 1, 1, 1, 2}, -x] - 
   1285824*HPL[{2, 2, 1, 2, 1, 1, 2, 1}, -x] - 
   1285824*HPL[{2, 2, 1, 2, 1, 2, 1, 1}, -x] - 
   1285824*HPL[{2, 2, 1, 2, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 2, 1, 3, 1, 1, 1, 1}, -x] - 
   1285824*HPL[{2, 2, 2, 1, 1, 1, 1, 2}, -x] - 
   1285824*HPL[{2, 2, 2, 1, 1, 1, 2, 1}, -x] - 
   1285824*HPL[{2, 2, 2, 1, 1, 2, 1, 1}, -x] - 
   1285824*HPL[{2, 2, 2, 1, 2, 1, 1, 1}, -x] - 
   1285824*HPL[{2, 2, 2, 2, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 2, 3, 1, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 3, 1, 1, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{2, 3, 1, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{2, 3, 1, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 3, 1, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 3, 1, 2, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 3, 2, 1, 1, 1, 1, 1}, -x] - 
   558720*HPL[{2, 4, 1, 1, 1, 1, 1, 1}, -x] - 
   232960*Pi^2*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   632320*HPL[{3, 1, 1, 1, 1, 1, 1, 3}, -x] - 
   1043200*HPL[{3, 1, 1, 1, 1, 1, 2, 2}, -x] - 
   632320*HPL[{3, 1, 1, 1, 1, 1, 3, 1}, -x] - 
   1043200*HPL[{3, 1, 1, 1, 1, 2, 1, 2}, -x] - 
   1043200*HPL[{3, 1, 1, 1, 1, 2, 2, 1}, -x] - 
   632320*HPL[{3, 1, 1, 1, 1, 3, 1, 1}, -x] - 
   1043200*HPL[{3, 1, 1, 1, 2, 1, 1, 2}, -x] - 
   1043200*HPL[{3, 1, 1, 1, 2, 1, 2, 1}, -x] - 
   1043200*HPL[{3, 1, 1, 1, 2, 2, 1, 1}, -x] - 
   632320*HPL[{3, 1, 1, 1, 3, 1, 1, 1}, -x] - 
   1043200*HPL[{3, 1, 1, 2, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{3, 1, 1, 2, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{3, 1, 1, 2, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{3, 1, 1, 2, 2, 1, 1, 1}, -x] - 
   632320*HPL[{3, 1, 1, 3, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{3, 1, 2, 1, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{3, 1, 2, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{3, 1, 2, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{3, 1, 2, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{3, 1, 2, 2, 1, 1, 1, 1}, -x] - 
   632320*HPL[{3, 1, 3, 1, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{3, 2, 1, 1, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{3, 2, 1, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{3, 2, 1, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{3, 2, 1, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{3, 2, 1, 2, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{3, 2, 2, 1, 1, 1, 1, 1}, -x] - 
   632320*HPL[{3, 3, 1, 1, 1, 1, 1, 1}, -x] - 
   558720*HPL[{4, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   558720*HPL[{4, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   558720*HPL[{4, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   558720*HPL[{4, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   558720*HPL[{4, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   558720*HPL[{4, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   558720*HPL[{4, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   317184*HPL[{5, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   219520*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   1182720*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 4}, -x] + 
   219520*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 3}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 1, 1, 3, 2}, -x] - 
   1182720*HPL[{1, 1, 1, 1, 1, 1, 1, 4, 1}, -x] + 
   219520*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 3}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 1, 2, 2, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 1, 2, 3, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 1, 3, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 1, 3, 2, 1}, -x] - 
   1182720*HPL[{1, 1, 1, 1, 1, 1, 4, 1, 1}, -x] + 
   219520*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 3}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 2, 1, 2, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 2, 1, 3, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 2, 2, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 2, 2, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 2, 3, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 3, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 3, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 3, 2, 1, 1}, -x] - 
   1182720*HPL[{1, 1, 1, 1, 1, 4, 1, 1, 1}, -x] + 
   219520*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 3}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 1, 1, 2, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 1, 1, 3, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 1, 2, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 1, 2, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 1, 3, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 2, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 2, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 2, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 3, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 3, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 3, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 3, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 3, 2, 1, 1, 1}, -x] - 
   1182720*HPL[{1, 1, 1, 1, 4, 1, 1, 1, 1}, -x] + 
   219520*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 3}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 1, 1, 2, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 1, 1, 3, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 1, 2, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 1, 2, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 1, 3, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 2, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 2, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 2, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 3, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 2, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 2, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 2, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 2, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 3, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 3, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 3, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 3, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 3, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 3, 2, 1, 1, 1, 1}, -x] - 
   1182720*HPL[{1, 1, 1, 4, 1, 1, 1, 1, 1}, -x] + 
   219520*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 3}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 1, 1, 2, 2}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 1, 1, 3, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 1, 2, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 1, 2, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 1, 3, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 2, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 2, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 2, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 3, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 2, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 2, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 2, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 2, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 3, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 2, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 2, 2, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 2, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 2, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 2, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 3, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 3, 1, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 3, 1, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 3, 1, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 3, 1, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 3, 1, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 3, 2, 1, 1, 1, 1, 1}, -x] - 
   1182720*HPL[{1, 1, 4, 1, 1, 1, 1, 1, 1}, -x] + 
   219520*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 3}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 1, 1, 2, 2}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 1, 1, 3, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 1, 2, 1, 2}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 1, 2, 2, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 1, 3, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 2, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 2, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 2, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 3, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 2, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 2, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 2, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 2, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 3, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 2, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 2, 1, 2, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 2, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 2, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 2, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 3, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 2, 1, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 2, 2, 1, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 2, 2, 1, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 2, 1, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 2, 1, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 2, 2, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 3, 1, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 3, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 3, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 3, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 3, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 3, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 3, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 3, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   1182720*HPL[{1, 4, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   219520*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 3}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 1, 1, 2, 2}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 1, 1, 3, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 1, 2, 1, 2}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 1, 2, 2, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 1, 3, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 2, 1, 1, 2}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 2, 1, 2, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 2, 2, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 3, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 2, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 2, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 2, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 2, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 3, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 2, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{2, 1, 1, 2, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 2, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 2, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 2, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 3, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 2, 1, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{2, 1, 2, 1, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{2, 1, 2, 1, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 2, 1, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 2, 1, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 2, 2, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 3, 1, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 2, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{2, 2, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{2, 2, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{2, 2, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 2, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 2, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 2, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 3, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{3, 1, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{3, 1, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{3, 1, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{3, 1, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{3, 1, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{3, 1, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{3, 1, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{3, 2, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   1182720*HPL[{4, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   2419200*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   6451200*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 3}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 2, 2}, -x] - 
   6451200*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 3, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 1, 2}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 2, 1}, -x] - 
   6451200*HPL[{1, 1, 1, 1, 1, 1, 1, 3, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 1, 2}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 2, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 1, 2, 2, 1, 1}, -x] - 
   6451200*HPL[{1, 1, 1, 1, 1, 1, 3, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 1, 2}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 2, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 2, 1, 2, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 2, 2, 1, 1, 1}, -x] - 
   6451200*HPL[{1, 1, 1, 1, 1, 3, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 1, 2}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 2, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 2, 1, 1, 2, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 2, 1, 2, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 2, 2, 1, 1, 1, 1}, -x] - 
   6451200*HPL[{1, 1, 1, 1, 3, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 1, 2}, -x] - 
   3816960*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 2, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 2, 1, 1, 1, 2, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 2, 1, 1, 2, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 2, 1, 2, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 2, 2, 1, 1, 1, 1, 1}, -x] - 
   6451200*HPL[{1, 1, 1, 3, 1, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   3816960*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   3816960*HPL[{1, 1, 2, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 2, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 2, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 2, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 2, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   6451200*HPL[{1, 1, 3, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   3816960*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   3816960*HPL[{1, 2, 1, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   3816960*HPL[{1, 2, 1, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 2, 1, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 2, 1, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 2, 1, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 2, 2, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   6451200*HPL[{1, 3, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   3816960*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   3816960*HPL[{2, 1, 1, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   3816960*HPL[{2, 1, 1, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   3816960*HPL[{2, 1, 1, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{2, 1, 1, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{2, 1, 1, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{2, 1, 2, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{2, 2, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   6451200*HPL[{3, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   42577920*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   (5281889*Pi^10*HPL[{1}, -x]*Log[x])/2494800 + 
   (92707*Pi^8*HPL[{3}, -x]*Log[x])/113400 + (18671*Pi^6*HPL[{5}, -x]*Log[x])/
    3780 + (1477*Pi^4*HPL[{7}, -x]*Log[x])/90 - 510*Pi^2*HPL[{9}, -x]*
    Log[x] - 30024*HPL[{11}, -x]*Log[x] + 
   (2278313*Pi^8*HPL[{1, 2}, -x]*Log[x])/226800 + 
   (1931*Pi^6*HPL[{1, 4}, -x]*Log[x])/315 + 
   (3427*Pi^4*HPL[{1, 6}, -x]*Log[x])/90 + (248*Pi^2*HPL[{1, 8}, -x]*Log[x])/
    3 - 6536*HPL[{1, 10}, -x]*Log[x] + (2278313*Pi^8*HPL[{2, 1}, -x]*Log[x])/
    226800 + (379*Pi^6*HPL[{2, 3}, -x]*Log[x])/84 + 
   (3011*Pi^4*HPL[{2, 5}, -x]*Log[x])/90 - (118*Pi^2*HPL[{2, 7}, -x]*Log[x])/
    3 - 11684*HPL[{2, 9}, -x]*Log[x] + (379*Pi^6*HPL[{3, 2}, -x]*Log[x])/84 + 
   (94*Pi^4*HPL[{3, 4}, -x]*Log[x])/3 - (88*Pi^2*HPL[{3, 6}, -x]*Log[x])/3 - 
   11944*HPL[{3, 8}, -x]*Log[x] + (1931*Pi^6*HPL[{4, 1}, -x]*Log[x])/315 + 
   (94*Pi^4*HPL[{4, 3}, -x]*Log[x])/3 - (80*Pi^2*HPL[{4, 5}, -x]*Log[x])/3 - 
   12184*HPL[{4, 7}, -x]*Log[x] + (3011*Pi^4*HPL[{5, 2}, -x]*Log[x])/90 - 
   (80*Pi^2*HPL[{5, 4}, -x]*Log[x])/3 - 12300*HPL[{5, 6}, -x]*Log[x] + 
   (3427*Pi^4*HPL[{6, 1}, -x]*Log[x])/90 - (88*Pi^2*HPL[{6, 3}, -x]*Log[x])/
    3 - 12300*HPL[{6, 5}, -x]*Log[x] - (118*Pi^2*HPL[{7, 2}, -x]*Log[x])/3 - 
   12184*HPL[{7, 4}, -x]*Log[x] + (248*Pi^2*HPL[{8, 1}, -x]*Log[x])/3 - 
   11944*HPL[{8, 3}, -x]*Log[x] - 11684*HPL[{9, 2}, -x]*Log[x] - 
   6536*HPL[{10, 1}, -x]*Log[x] + (755383*Pi^8*HPL[{1, 1, 1}, -x]*Log[x])/
    16200 + (6889*Pi^6*HPL[{1, 1, 3}, -x]*Log[x])/1890 + 
   (2207*Pi^4*HPL[{1, 1, 5}, -x]*Log[x])/45 + 272*Pi^2*HPL[{1, 1, 7}, -x]*
    Log[x] - 3000*HPL[{1, 1, 9}, -x]*Log[x] + 
   (140017*Pi^6*HPL[{1, 2, 2}, -x]*Log[x])/1890 + 
   (2059*Pi^4*HPL[{1, 2, 4}, -x]*Log[x])/45 + 
   (1036*Pi^2*HPL[{1, 2, 6}, -x]*Log[x])/3 - 2612*HPL[{1, 2, 8}, -x]*Log[x] + 
   (6889*Pi^6*HPL[{1, 3, 1}, -x]*Log[x])/1890 + 
   (437*Pi^4*HPL[{1, 3, 3}, -x]*Log[x])/9 + 
   (1076*Pi^2*HPL[{1, 3, 5}, -x]*Log[x])/3 - 2680*HPL[{1, 3, 7}, -x]*Log[x] + 
   (2059*Pi^4*HPL[{1, 4, 2}, -x]*Log[x])/45 + 
   (1096*Pi^2*HPL[{1, 4, 4}, -x]*Log[x])/3 - 2660*HPL[{1, 4, 6}, -x]*Log[x] + 
   (2207*Pi^4*HPL[{1, 5, 1}, -x]*Log[x])/45 + 
   (1076*Pi^2*HPL[{1, 5, 3}, -x]*Log[x])/3 - 2656*HPL[{1, 5, 5}, -x]*Log[x] + 
   (1036*Pi^2*HPL[{1, 6, 2}, -x]*Log[x])/3 - 2660*HPL[{1, 6, 4}, -x]*Log[x] + 
   272*Pi^2*HPL[{1, 7, 1}, -x]*Log[x] - 2680*HPL[{1, 7, 3}, -x]*Log[x] - 
   2612*HPL[{1, 8, 2}, -x]*Log[x] - 3000*HPL[{1, 9, 1}, -x]*Log[x] + 
   (140017*Pi^6*HPL[{2, 1, 2}, -x]*Log[x])/1890 + 
   (2059*Pi^4*HPL[{2, 1, 4}, -x]*Log[x])/45 + 
   (1036*Pi^2*HPL[{2, 1, 6}, -x]*Log[x])/3 - 2612*HPL[{2, 1, 8}, -x]*Log[x] + 
   (140017*Pi^6*HPL[{2, 2, 1}, -x]*Log[x])/1890 + 
   (292*Pi^4*HPL[{2, 2, 3}, -x]*Log[x])/9 + 
   (962*Pi^2*HPL[{2, 2, 5}, -x]*Log[x])/3 - 3916*HPL[{2, 2, 7}, -x]*Log[x] + 
   (292*Pi^4*HPL[{2, 3, 2}, -x]*Log[x])/9 + 296*Pi^2*HPL[{2, 3, 4}, -x]*
    Log[x] - 3912*HPL[{2, 3, 6}, -x]*Log[x] + 
   (2059*Pi^4*HPL[{2, 4, 1}, -x]*Log[x])/45 + 296*Pi^2*HPL[{2, 4, 3}, -x]*
    Log[x] - 3916*HPL[{2, 4, 5}, -x]*Log[x] + 
   (962*Pi^2*HPL[{2, 5, 2}, -x]*Log[x])/3 - 3916*HPL[{2, 5, 4}, -x]*Log[x] + 
   (1036*Pi^2*HPL[{2, 6, 1}, -x]*Log[x])/3 - 3912*HPL[{2, 6, 3}, -x]*Log[x] - 
   3916*HPL[{2, 7, 2}, -x]*Log[x] - 2612*HPL[{2, 8, 1}, -x]*Log[x] + 
   (6889*Pi^6*HPL[{3, 1, 1}, -x]*Log[x])/1890 + 
   (437*Pi^4*HPL[{3, 1, 3}, -x]*Log[x])/9 + 
   (1076*Pi^2*HPL[{3, 1, 5}, -x]*Log[x])/3 - 2680*HPL[{3, 1, 7}, -x]*Log[x] + 
   (292*Pi^4*HPL[{3, 2, 2}, -x]*Log[x])/9 + 296*Pi^2*HPL[{3, 2, 4}, -x]*
    Log[x] - 3912*HPL[{3, 2, 6}, -x]*Log[x] + 
   (437*Pi^4*HPL[{3, 3, 1}, -x]*Log[x])/9 + 280*Pi^2*HPL[{3, 3, 3}, -x]*
    Log[x] - 3920*HPL[{3, 3, 5}, -x]*Log[x] + 296*Pi^2*HPL[{3, 4, 2}, -x]*
    Log[x] - 3920*HPL[{3, 4, 4}, -x]*Log[x] + 
   (1076*Pi^2*HPL[{3, 5, 1}, -x]*Log[x])/3 - 3920*HPL[{3, 5, 3}, -x]*Log[x] - 
   3912*HPL[{3, 6, 2}, -x]*Log[x] - 2680*HPL[{3, 7, 1}, -x]*Log[x] + 
   (2059*Pi^4*HPL[{4, 1, 2}, -x]*Log[x])/45 + 
   (1096*Pi^2*HPL[{4, 1, 4}, -x]*Log[x])/3 - 2660*HPL[{4, 1, 6}, -x]*Log[x] + 
   (2059*Pi^4*HPL[{4, 2, 1}, -x]*Log[x])/45 + 296*Pi^2*HPL[{4, 2, 3}, -x]*
    Log[x] - 3916*HPL[{4, 2, 5}, -x]*Log[x] + 296*Pi^2*HPL[{4, 3, 2}, -x]*
    Log[x] - 3920*HPL[{4, 3, 4}, -x]*Log[x] + 
   (1096*Pi^2*HPL[{4, 4, 1}, -x]*Log[x])/3 - 3920*HPL[{4, 4, 3}, -x]*Log[x] - 
   3916*HPL[{4, 5, 2}, -x]*Log[x] - 2660*HPL[{4, 6, 1}, -x]*Log[x] + 
   (2207*Pi^4*HPL[{5, 1, 1}, -x]*Log[x])/45 + 
   (1076*Pi^2*HPL[{5, 1, 3}, -x]*Log[x])/3 - 2656*HPL[{5, 1, 5}, -x]*Log[x] + 
   (962*Pi^2*HPL[{5, 2, 2}, -x]*Log[x])/3 - 3916*HPL[{5, 2, 4}, -x]*Log[x] + 
   (1076*Pi^2*HPL[{5, 3, 1}, -x]*Log[x])/3 - 3920*HPL[{5, 3, 3}, -x]*Log[x] - 
   3916*HPL[{5, 4, 2}, -x]*Log[x] - 2656*HPL[{5, 5, 1}, -x]*Log[x] + 
   (1036*Pi^2*HPL[{6, 1, 2}, -x]*Log[x])/3 - 2660*HPL[{6, 1, 4}, -x]*Log[x] + 
   (1036*Pi^2*HPL[{6, 2, 1}, -x]*Log[x])/3 - 3912*HPL[{6, 2, 3}, -x]*Log[x] - 
   3912*HPL[{6, 3, 2}, -x]*Log[x] - 2660*HPL[{6, 4, 1}, -x]*Log[x] + 
   272*Pi^2*HPL[{7, 1, 1}, -x]*Log[x] - 2680*HPL[{7, 1, 3}, -x]*Log[x] - 
   3916*HPL[{7, 2, 2}, -x]*Log[x] - 2680*HPL[{7, 3, 1}, -x]*Log[x] - 
   2612*HPL[{8, 1, 2}, -x]*Log[x] - 2612*HPL[{8, 2, 1}, -x]*Log[x] - 
   3000*HPL[{9, 1, 1}, -x]*Log[x] + (548459*Pi^6*HPL[{1, 1, 1, 2}, -x]*
     Log[x])/1890 + (214*Pi^4*HPL[{1, 1, 1, 4}, -x]*Log[x])/3 + 
   (2156*Pi^2*HPL[{1, 1, 1, 6}, -x]*Log[x])/3 + 2472*HPL[{1, 1, 1, 8}, -x]*
    Log[x] + (548459*Pi^6*HPL[{1, 1, 2, 1}, -x]*Log[x])/1890 + 
   (128*Pi^4*HPL[{1, 1, 2, 3}, -x]*Log[x])/9 + 624*Pi^2*HPL[{1, 1, 2, 5}, -x]*
    Log[x] + 1816*HPL[{1, 1, 2, 7}, -x]*Log[x] + 
   (128*Pi^4*HPL[{1, 1, 3, 2}, -x]*Log[x])/9 + 528*Pi^2*HPL[{1, 1, 3, 4}, -x]*
    Log[x] + 2000*HPL[{1, 1, 3, 6}, -x]*Log[x] + 
   (214*Pi^4*HPL[{1, 1, 4, 1}, -x]*Log[x])/3 + 528*Pi^2*HPL[{1, 1, 4, 3}, -x]*
    Log[x] + 2088*HPL[{1, 1, 4, 5}, -x]*Log[x] + 
   624*Pi^2*HPL[{1, 1, 5, 2}, -x]*Log[x] + 2088*HPL[{1, 1, 5, 4}, -x]*
    Log[x] + (2156*Pi^2*HPL[{1, 1, 6, 1}, -x]*Log[x])/3 + 
   2000*HPL[{1, 1, 6, 3}, -x]*Log[x] + 1816*HPL[{1, 1, 7, 2}, -x]*Log[x] + 
   2472*HPL[{1, 1, 8, 1}, -x]*Log[x] + 
   (548459*Pi^6*HPL[{1, 2, 1, 1}, -x]*Log[x])/1890 + 
   (128*Pi^4*HPL[{1, 2, 1, 3}, -x]*Log[x])/9 + 624*Pi^2*HPL[{1, 2, 1, 5}, -x]*
    Log[x] + 1816*HPL[{1, 2, 1, 7}, -x]*Log[x] + 
   (49931*Pi^4*HPL[{1, 2, 2, 2}, -x]*Log[x])/90 + 
   424*Pi^2*HPL[{1, 2, 2, 4}, -x]*Log[x] + 2108*HPL[{1, 2, 2, 6}, -x]*
    Log[x] + (128*Pi^4*HPL[{1, 2, 3, 1}, -x]*Log[x])/9 + 
   (1228*Pi^2*HPL[{1, 2, 3, 3}, -x]*Log[x])/3 + 2232*HPL[{1, 2, 3, 5}, -x]*
    Log[x] + 424*Pi^2*HPL[{1, 2, 4, 2}, -x]*Log[x] + 
   2292*HPL[{1, 2, 4, 4}, -x]*Log[x] + 624*Pi^2*HPL[{1, 2, 5, 1}, -x]*
    Log[x] + 2232*HPL[{1, 2, 5, 3}, -x]*Log[x] + 2108*HPL[{1, 2, 6, 2}, -x]*
    Log[x] + 1816*HPL[{1, 2, 7, 1}, -x]*Log[x] + 
   (128*Pi^4*HPL[{1, 3, 1, 2}, -x]*Log[x])/9 + 528*Pi^2*HPL[{1, 3, 1, 4}, -x]*
    Log[x] + 2000*HPL[{1, 3, 1, 6}, -x]*Log[x] + 
   (128*Pi^4*HPL[{1, 3, 2, 1}, -x]*Log[x])/9 + 
   (1228*Pi^2*HPL[{1, 3, 2, 3}, -x]*Log[x])/3 + 2232*HPL[{1, 3, 2, 5}, -x]*
    Log[x] + (1228*Pi^2*HPL[{1, 3, 3, 2}, -x]*Log[x])/3 + 
   2240*HPL[{1, 3, 3, 4}, -x]*Log[x] + 528*Pi^2*HPL[{1, 3, 4, 1}, -x]*
    Log[x] + 2240*HPL[{1, 3, 4, 3}, -x]*Log[x] + 2232*HPL[{1, 3, 5, 2}, -x]*
    Log[x] + 2000*HPL[{1, 3, 6, 1}, -x]*Log[x] + 
   (214*Pi^4*HPL[{1, 4, 1, 1}, -x]*Log[x])/3 + 528*Pi^2*HPL[{1, 4, 1, 3}, -x]*
    Log[x] + 2088*HPL[{1, 4, 1, 5}, -x]*Log[x] + 
   424*Pi^2*HPL[{1, 4, 2, 2}, -x]*Log[x] + 2292*HPL[{1, 4, 2, 4}, -x]*
    Log[x] + 528*Pi^2*HPL[{1, 4, 3, 1}, -x]*Log[x] + 
   2240*HPL[{1, 4, 3, 3}, -x]*Log[x] + 2292*HPL[{1, 4, 4, 2}, -x]*Log[x] + 
   2088*HPL[{1, 4, 5, 1}, -x]*Log[x] + 624*Pi^2*HPL[{1, 5, 1, 2}, -x]*
    Log[x] + 2088*HPL[{1, 5, 1, 4}, -x]*Log[x] + 
   624*Pi^2*HPL[{1, 5, 2, 1}, -x]*Log[x] + 2232*HPL[{1, 5, 2, 3}, -x]*
    Log[x] + 2232*HPL[{1, 5, 3, 2}, -x]*Log[x] + 2088*HPL[{1, 5, 4, 1}, -x]*
    Log[x] + (2156*Pi^2*HPL[{1, 6, 1, 1}, -x]*Log[x])/3 + 
   2000*HPL[{1, 6, 1, 3}, -x]*Log[x] + 2108*HPL[{1, 6, 2, 2}, -x]*Log[x] + 
   2000*HPL[{1, 6, 3, 1}, -x]*Log[x] + 1816*HPL[{1, 7, 1, 2}, -x]*Log[x] + 
   1816*HPL[{1, 7, 2, 1}, -x]*Log[x] + 2472*HPL[{1, 8, 1, 1}, -x]*Log[x] + 
   (548459*Pi^6*HPL[{2, 1, 1, 1}, -x]*Log[x])/1890 + 
   (128*Pi^4*HPL[{2, 1, 1, 3}, -x]*Log[x])/9 + 624*Pi^2*HPL[{2, 1, 1, 5}, -x]*
    Log[x] + 1816*HPL[{2, 1, 1, 7}, -x]*Log[x] + 
   (49931*Pi^4*HPL[{2, 1, 2, 2}, -x]*Log[x])/90 + 
   424*Pi^2*HPL[{2, 1, 2, 4}, -x]*Log[x] + 2108*HPL[{2, 1, 2, 6}, -x]*
    Log[x] + (128*Pi^4*HPL[{2, 1, 3, 1}, -x]*Log[x])/9 + 
   (1228*Pi^2*HPL[{2, 1, 3, 3}, -x]*Log[x])/3 + 2232*HPL[{2, 1, 3, 5}, -x]*
    Log[x] + 424*Pi^2*HPL[{2, 1, 4, 2}, -x]*Log[x] + 
   2292*HPL[{2, 1, 4, 4}, -x]*Log[x] + 624*Pi^2*HPL[{2, 1, 5, 1}, -x]*
    Log[x] + 2232*HPL[{2, 1, 5, 3}, -x]*Log[x] + 2108*HPL[{2, 1, 6, 2}, -x]*
    Log[x] + 1816*HPL[{2, 1, 7, 1}, -x]*Log[x] + 
   (49931*Pi^4*HPL[{2, 2, 1, 2}, -x]*Log[x])/90 + 
   424*Pi^2*HPL[{2, 2, 1, 4}, -x]*Log[x] + 2108*HPL[{2, 2, 1, 6}, -x]*
    Log[x] + (49931*Pi^4*HPL[{2, 2, 2, 1}, -x]*Log[x])/90 + 
   178*Pi^2*HPL[{2, 2, 2, 3}, -x]*Log[x] + 1980*HPL[{2, 2, 2, 5}, -x]*
    Log[x] + 178*Pi^2*HPL[{2, 2, 3, 2}, -x]*Log[x] + 
   1824*HPL[{2, 2, 3, 4}, -x]*Log[x] + 424*Pi^2*HPL[{2, 2, 4, 1}, -x]*
    Log[x] + 1824*HPL[{2, 2, 4, 3}, -x]*Log[x] + 1980*HPL[{2, 2, 5, 2}, -x]*
    Log[x] + 2108*HPL[{2, 2, 6, 1}, -x]*Log[x] + 
   (128*Pi^4*HPL[{2, 3, 1, 1}, -x]*Log[x])/9 + 
   (1228*Pi^2*HPL[{2, 3, 1, 3}, -x]*Log[x])/3 + 2232*HPL[{2, 3, 1, 5}, -x]*
    Log[x] + 178*Pi^2*HPL[{2, 3, 2, 2}, -x]*Log[x] + 
   1824*HPL[{2, 3, 2, 4}, -x]*Log[x] + 
   (1228*Pi^2*HPL[{2, 3, 3, 1}, -x]*Log[x])/3 + 1680*HPL[{2, 3, 3, 3}, -x]*
    Log[x] + 1824*HPL[{2, 3, 4, 2}, -x]*Log[x] + 2232*HPL[{2, 3, 5, 1}, -x]*
    Log[x] + 424*Pi^2*HPL[{2, 4, 1, 2}, -x]*Log[x] + 
   2292*HPL[{2, 4, 1, 4}, -x]*Log[x] + 424*Pi^2*HPL[{2, 4, 2, 1}, -x]*
    Log[x] + 1824*HPL[{2, 4, 2, 3}, -x]*Log[x] + 1824*HPL[{2, 4, 3, 2}, -x]*
    Log[x] + 2292*HPL[{2, 4, 4, 1}, -x]*Log[x] + 
   624*Pi^2*HPL[{2, 5, 1, 1}, -x]*Log[x] + 2232*HPL[{2, 5, 1, 3}, -x]*
    Log[x] + 1980*HPL[{2, 5, 2, 2}, -x]*Log[x] + 2232*HPL[{2, 5, 3, 1}, -x]*
    Log[x] + 2108*HPL[{2, 6, 1, 2}, -x]*Log[x] + 2108*HPL[{2, 6, 2, 1}, -x]*
    Log[x] + 1816*HPL[{2, 7, 1, 1}, -x]*Log[x] + 
   (128*Pi^4*HPL[{3, 1, 1, 2}, -x]*Log[x])/9 + 528*Pi^2*HPL[{3, 1, 1, 4}, -x]*
    Log[x] + 2000*HPL[{3, 1, 1, 6}, -x]*Log[x] + 
   (128*Pi^4*HPL[{3, 1, 2, 1}, -x]*Log[x])/9 + 
   (1228*Pi^2*HPL[{3, 1, 2, 3}, -x]*Log[x])/3 + 2232*HPL[{3, 1, 2, 5}, -x]*
    Log[x] + (1228*Pi^2*HPL[{3, 1, 3, 2}, -x]*Log[x])/3 + 
   2240*HPL[{3, 1, 3, 4}, -x]*Log[x] + 528*Pi^2*HPL[{3, 1, 4, 1}, -x]*
    Log[x] + 2240*HPL[{3, 1, 4, 3}, -x]*Log[x] + 2232*HPL[{3, 1, 5, 2}, -x]*
    Log[x] + 2000*HPL[{3, 1, 6, 1}, -x]*Log[x] + 
   (128*Pi^4*HPL[{3, 2, 1, 1}, -x]*Log[x])/9 + 
   (1228*Pi^2*HPL[{3, 2, 1, 3}, -x]*Log[x])/3 + 2232*HPL[{3, 2, 1, 5}, -x]*
    Log[x] + 178*Pi^2*HPL[{3, 2, 2, 2}, -x]*Log[x] + 
   1824*HPL[{3, 2, 2, 4}, -x]*Log[x] + 
   (1228*Pi^2*HPL[{3, 2, 3, 1}, -x]*Log[x])/3 + 1680*HPL[{3, 2, 3, 3}, -x]*
    Log[x] + 1824*HPL[{3, 2, 4, 2}, -x]*Log[x] + 2232*HPL[{3, 2, 5, 1}, -x]*
    Log[x] + (1228*Pi^2*HPL[{3, 3, 1, 2}, -x]*Log[x])/3 + 
   2240*HPL[{3, 3, 1, 4}, -x]*Log[x] + 
   (1228*Pi^2*HPL[{3, 3, 2, 1}, -x]*Log[x])/3 + 1680*HPL[{3, 3, 2, 3}, -x]*
    Log[x] + 1680*HPL[{3, 3, 3, 2}, -x]*Log[x] + 2240*HPL[{3, 3, 4, 1}, -x]*
    Log[x] + 528*Pi^2*HPL[{3, 4, 1, 1}, -x]*Log[x] + 
   2240*HPL[{3, 4, 1, 3}, -x]*Log[x] + 1824*HPL[{3, 4, 2, 2}, -x]*Log[x] + 
   2240*HPL[{3, 4, 3, 1}, -x]*Log[x] + 2232*HPL[{3, 5, 1, 2}, -x]*Log[x] + 
   2232*HPL[{3, 5, 2, 1}, -x]*Log[x] + 2000*HPL[{3, 6, 1, 1}, -x]*Log[x] + 
   (214*Pi^4*HPL[{4, 1, 1, 1}, -x]*Log[x])/3 + 528*Pi^2*HPL[{4, 1, 1, 3}, -x]*
    Log[x] + 2088*HPL[{4, 1, 1, 5}, -x]*Log[x] + 
   424*Pi^2*HPL[{4, 1, 2, 2}, -x]*Log[x] + 2292*HPL[{4, 1, 2, 4}, -x]*
    Log[x] + 528*Pi^2*HPL[{4, 1, 3, 1}, -x]*Log[x] + 
   2240*HPL[{4, 1, 3, 3}, -x]*Log[x] + 2292*HPL[{4, 1, 4, 2}, -x]*Log[x] + 
   2088*HPL[{4, 1, 5, 1}, -x]*Log[x] + 424*Pi^2*HPL[{4, 2, 1, 2}, -x]*
    Log[x] + 2292*HPL[{4, 2, 1, 4}, -x]*Log[x] + 
   424*Pi^2*HPL[{4, 2, 2, 1}, -x]*Log[x] + 1824*HPL[{4, 2, 2, 3}, -x]*
    Log[x] + 1824*HPL[{4, 2, 3, 2}, -x]*Log[x] + 2292*HPL[{4, 2, 4, 1}, -x]*
    Log[x] + 528*Pi^2*HPL[{4, 3, 1, 1}, -x]*Log[x] + 
   2240*HPL[{4, 3, 1, 3}, -x]*Log[x] + 1824*HPL[{4, 3, 2, 2}, -x]*Log[x] + 
   2240*HPL[{4, 3, 3, 1}, -x]*Log[x] + 2292*HPL[{4, 4, 1, 2}, -x]*Log[x] + 
   2292*HPL[{4, 4, 2, 1}, -x]*Log[x] + 2088*HPL[{4, 5, 1, 1}, -x]*Log[x] + 
   624*Pi^2*HPL[{5, 1, 1, 2}, -x]*Log[x] + 2088*HPL[{5, 1, 1, 4}, -x]*
    Log[x] + 624*Pi^2*HPL[{5, 1, 2, 1}, -x]*Log[x] + 
   2232*HPL[{5, 1, 2, 3}, -x]*Log[x] + 2232*HPL[{5, 1, 3, 2}, -x]*Log[x] + 
   2088*HPL[{5, 1, 4, 1}, -x]*Log[x] + 624*Pi^2*HPL[{5, 2, 1, 1}, -x]*
    Log[x] + 2232*HPL[{5, 2, 1, 3}, -x]*Log[x] + 1980*HPL[{5, 2, 2, 2}, -x]*
    Log[x] + 2232*HPL[{5, 2, 3, 1}, -x]*Log[x] + 2232*HPL[{5, 3, 1, 2}, -x]*
    Log[x] + 2232*HPL[{5, 3, 2, 1}, -x]*Log[x] + 2088*HPL[{5, 4, 1, 1}, -x]*
    Log[x] + (2156*Pi^2*HPL[{6, 1, 1, 1}, -x]*Log[x])/3 + 
   2000*HPL[{6, 1, 1, 3}, -x]*Log[x] + 2108*HPL[{6, 1, 2, 2}, -x]*Log[x] + 
   2000*HPL[{6, 1, 3, 1}, -x]*Log[x] + 2108*HPL[{6, 2, 1, 2}, -x]*Log[x] + 
   2108*HPL[{6, 2, 2, 1}, -x]*Log[x] + 2000*HPL[{6, 3, 1, 1}, -x]*Log[x] + 
   1816*HPL[{7, 1, 1, 2}, -x]*Log[x] + 1816*HPL[{7, 1, 2, 1}, -x]*Log[x] + 
   1816*HPL[{7, 2, 1, 1}, -x]*Log[x] + 2472*HPL[{8, 1, 1, 1}, -x]*Log[x] + 
   (1208372*Pi^6*HPL[{1, 1, 1, 1, 1}, -x]*Log[x])/945 - 
   (5296*Pi^4*HPL[{1, 1, 1, 1, 3}, -x]*Log[x])/45 + 
   (2368*Pi^2*HPL[{1, 1, 1, 1, 5}, -x]*Log[x])/3 + 
   6144*HPL[{1, 1, 1, 1, 7}, -x]*Log[x] + 
   (97273*Pi^4*HPL[{1, 1, 1, 2, 2}, -x]*Log[x])/45 + 
   (1256*Pi^2*HPL[{1, 1, 1, 2, 4}, -x]*Log[x])/3 + 
   7672*HPL[{1, 1, 1, 2, 6}, -x]*Log[x] - 
   (5296*Pi^4*HPL[{1, 1, 1, 3, 1}, -x]*Log[x])/45 + 
   (1408*Pi^2*HPL[{1, 1, 1, 3, 3}, -x]*Log[x])/3 + 
   7968*HPL[{1, 1, 1, 3, 5}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{1, 1, 1, 4, 2}, -x]*Log[x])/3 + 
   8104*HPL[{1, 1, 1, 4, 4}, -x]*Log[x] + 
   (2368*Pi^2*HPL[{1, 1, 1, 5, 1}, -x]*Log[x])/3 + 
   7968*HPL[{1, 1, 1, 5, 3}, -x]*Log[x] + 7672*HPL[{1, 1, 1, 6, 2}, -x]*
    Log[x] + 6144*HPL[{1, 1, 1, 7, 1}, -x]*Log[x] + 
   (97273*Pi^4*HPL[{1, 1, 2, 1, 2}, -x]*Log[x])/45 + 
   (1256*Pi^2*HPL[{1, 1, 2, 1, 4}, -x]*Log[x])/3 + 
   7672*HPL[{1, 1, 2, 1, 6}, -x]*Log[x] + 
   (97273*Pi^4*HPL[{1, 1, 2, 2, 1}, -x]*Log[x])/45 - 
   (580*Pi^2*HPL[{1, 1, 2, 2, 3}, -x]*Log[x])/3 + 
   7784*HPL[{1, 1, 2, 2, 5}, -x]*Log[x] - 
   (580*Pi^2*HPL[{1, 1, 2, 3, 2}, -x]*Log[x])/3 + 
   7168*HPL[{1, 1, 2, 3, 4}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{1, 1, 2, 4, 1}, -x]*Log[x])/3 + 
   7168*HPL[{1, 1, 2, 4, 3}, -x]*Log[x] + 7784*HPL[{1, 1, 2, 5, 2}, -x]*
    Log[x] + 7672*HPL[{1, 1, 2, 6, 1}, -x]*Log[x] - 
   (5296*Pi^4*HPL[{1, 1, 3, 1, 1}, -x]*Log[x])/45 + 
   (1408*Pi^2*HPL[{1, 1, 3, 1, 3}, -x]*Log[x])/3 + 
   7968*HPL[{1, 1, 3, 1, 5}, -x]*Log[x] - 
   (580*Pi^2*HPL[{1, 1, 3, 2, 2}, -x]*Log[x])/3 + 
   7168*HPL[{1, 1, 3, 2, 4}, -x]*Log[x] + 
   (1408*Pi^2*HPL[{1, 1, 3, 3, 1}, -x]*Log[x])/3 + 
   6720*HPL[{1, 1, 3, 3, 3}, -x]*Log[x] + 7168*HPL[{1, 1, 3, 4, 2}, -x]*
    Log[x] + 7968*HPL[{1, 1, 3, 5, 1}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{1, 1, 4, 1, 2}, -x]*Log[x])/3 + 
   8104*HPL[{1, 1, 4, 1, 4}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{1, 1, 4, 2, 1}, -x]*Log[x])/3 + 
   7168*HPL[{1, 1, 4, 2, 3}, -x]*Log[x] + 7168*HPL[{1, 1, 4, 3, 2}, -x]*
    Log[x] + 8104*HPL[{1, 1, 4, 4, 1}, -x]*Log[x] + 
   (2368*Pi^2*HPL[{1, 1, 5, 1, 1}, -x]*Log[x])/3 + 
   7968*HPL[{1, 1, 5, 1, 3}, -x]*Log[x] + 7784*HPL[{1, 1, 5, 2, 2}, -x]*
    Log[x] + 7968*HPL[{1, 1, 5, 3, 1}, -x]*Log[x] + 
   7672*HPL[{1, 1, 6, 1, 2}, -x]*Log[x] + 7672*HPL[{1, 1, 6, 2, 1}, -x]*
    Log[x] + 6144*HPL[{1, 1, 7, 1, 1}, -x]*Log[x] + 
   (97273*Pi^4*HPL[{1, 2, 1, 1, 2}, -x]*Log[x])/45 + 
   (1256*Pi^2*HPL[{1, 2, 1, 1, 4}, -x]*Log[x])/3 + 
   7672*HPL[{1, 2, 1, 1, 6}, -x]*Log[x] + 
   (97273*Pi^4*HPL[{1, 2, 1, 2, 1}, -x]*Log[x])/45 - 
   (580*Pi^2*HPL[{1, 2, 1, 2, 3}, -x]*Log[x])/3 + 
   7784*HPL[{1, 2, 1, 2, 5}, -x]*Log[x] - 
   (580*Pi^2*HPL[{1, 2, 1, 3, 2}, -x]*Log[x])/3 + 
   7168*HPL[{1, 2, 1, 3, 4}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{1, 2, 1, 4, 1}, -x]*Log[x])/3 + 
   7168*HPL[{1, 2, 1, 4, 3}, -x]*Log[x] + 7784*HPL[{1, 2, 1, 5, 2}, -x]*
    Log[x] + 7672*HPL[{1, 2, 1, 6, 1}, -x]*Log[x] + 
   (97273*Pi^4*HPL[{1, 2, 2, 1, 1}, -x]*Log[x])/45 - 
   (580*Pi^2*HPL[{1, 2, 2, 1, 3}, -x]*Log[x])/3 + 
   7784*HPL[{1, 2, 2, 1, 5}, -x]*Log[x] + 3368*Pi^2*HPL[{1, 2, 2, 2, 2}, -x]*
    Log[x] + 6040*HPL[{1, 2, 2, 2, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{1, 2, 2, 3, 1}, -x]*Log[x])/3 + 
   5592*HPL[{1, 2, 2, 3, 3}, -x]*Log[x] + 6040*HPL[{1, 2, 2, 4, 2}, -x]*
    Log[x] + 7784*HPL[{1, 2, 2, 5, 1}, -x]*Log[x] - 
   (580*Pi^2*HPL[{1, 2, 3, 1, 2}, -x]*Log[x])/3 + 
   7168*HPL[{1, 2, 3, 1, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{1, 2, 3, 2, 1}, -x]*Log[x])/3 + 
   5592*HPL[{1, 2, 3, 2, 3}, -x]*Log[x] + 5592*HPL[{1, 2, 3, 3, 2}, -x]*
    Log[x] + 7168*HPL[{1, 2, 3, 4, 1}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{1, 2, 4, 1, 1}, -x]*Log[x])/3 + 
   7168*HPL[{1, 2, 4, 1, 3}, -x]*Log[x] + 6040*HPL[{1, 2, 4, 2, 2}, -x]*
    Log[x] + 7168*HPL[{1, 2, 4, 3, 1}, -x]*Log[x] + 
   7784*HPL[{1, 2, 5, 1, 2}, -x]*Log[x] + 7784*HPL[{1, 2, 5, 2, 1}, -x]*
    Log[x] + 7672*HPL[{1, 2, 6, 1, 1}, -x]*Log[x] - 
   (5296*Pi^4*HPL[{1, 3, 1, 1, 1}, -x]*Log[x])/45 + 
   (1408*Pi^2*HPL[{1, 3, 1, 1, 3}, -x]*Log[x])/3 + 
   7968*HPL[{1, 3, 1, 1, 5}, -x]*Log[x] - 
   (580*Pi^2*HPL[{1, 3, 1, 2, 2}, -x]*Log[x])/3 + 
   7168*HPL[{1, 3, 1, 2, 4}, -x]*Log[x] + 
   (1408*Pi^2*HPL[{1, 3, 1, 3, 1}, -x]*Log[x])/3 + 
   6720*HPL[{1, 3, 1, 3, 3}, -x]*Log[x] + 7168*HPL[{1, 3, 1, 4, 2}, -x]*
    Log[x] + 7968*HPL[{1, 3, 1, 5, 1}, -x]*Log[x] - 
   (580*Pi^2*HPL[{1, 3, 2, 1, 2}, -x]*Log[x])/3 + 
   7168*HPL[{1, 3, 2, 1, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{1, 3, 2, 2, 1}, -x]*Log[x])/3 + 
   5592*HPL[{1, 3, 2, 2, 3}, -x]*Log[x] + 5592*HPL[{1, 3, 2, 3, 2}, -x]*
    Log[x] + 7168*HPL[{1, 3, 2, 4, 1}, -x]*Log[x] + 
   (1408*Pi^2*HPL[{1, 3, 3, 1, 1}, -x]*Log[x])/3 + 
   6720*HPL[{1, 3, 3, 1, 3}, -x]*Log[x] + 5592*HPL[{1, 3, 3, 2, 2}, -x]*
    Log[x] + 6720*HPL[{1, 3, 3, 3, 1}, -x]*Log[x] + 
   7168*HPL[{1, 3, 4, 1, 2}, -x]*Log[x] + 7168*HPL[{1, 3, 4, 2, 1}, -x]*
    Log[x] + 7968*HPL[{1, 3, 5, 1, 1}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{1, 4, 1, 1, 2}, -x]*Log[x])/3 + 
   8104*HPL[{1, 4, 1, 1, 4}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{1, 4, 1, 2, 1}, -x]*Log[x])/3 + 
   7168*HPL[{1, 4, 1, 2, 3}, -x]*Log[x] + 7168*HPL[{1, 4, 1, 3, 2}, -x]*
    Log[x] + 8104*HPL[{1, 4, 1, 4, 1}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{1, 4, 2, 1, 1}, -x]*Log[x])/3 + 
   7168*HPL[{1, 4, 2, 1, 3}, -x]*Log[x] + 6040*HPL[{1, 4, 2, 2, 2}, -x]*
    Log[x] + 7168*HPL[{1, 4, 2, 3, 1}, -x]*Log[x] + 
   7168*HPL[{1, 4, 3, 1, 2}, -x]*Log[x] + 7168*HPL[{1, 4, 3, 2, 1}, -x]*
    Log[x] + 8104*HPL[{1, 4, 4, 1, 1}, -x]*Log[x] + 
   (2368*Pi^2*HPL[{1, 5, 1, 1, 1}, -x]*Log[x])/3 + 
   7968*HPL[{1, 5, 1, 1, 3}, -x]*Log[x] + 7784*HPL[{1, 5, 1, 2, 2}, -x]*
    Log[x] + 7968*HPL[{1, 5, 1, 3, 1}, -x]*Log[x] + 
   7784*HPL[{1, 5, 2, 1, 2}, -x]*Log[x] + 7784*HPL[{1, 5, 2, 2, 1}, -x]*
    Log[x] + 7968*HPL[{1, 5, 3, 1, 1}, -x]*Log[x] + 
   7672*HPL[{1, 6, 1, 1, 2}, -x]*Log[x] + 7672*HPL[{1, 6, 1, 2, 1}, -x]*
    Log[x] + 7672*HPL[{1, 6, 2, 1, 1}, -x]*Log[x] + 
   6144*HPL[{1, 7, 1, 1, 1}, -x]*Log[x] + 
   (97273*Pi^4*HPL[{2, 1, 1, 1, 2}, -x]*Log[x])/45 + 
   (1256*Pi^2*HPL[{2, 1, 1, 1, 4}, -x]*Log[x])/3 + 
   7672*HPL[{2, 1, 1, 1, 6}, -x]*Log[x] + 
   (97273*Pi^4*HPL[{2, 1, 1, 2, 1}, -x]*Log[x])/45 - 
   (580*Pi^2*HPL[{2, 1, 1, 2, 3}, -x]*Log[x])/3 + 
   7784*HPL[{2, 1, 1, 2, 5}, -x]*Log[x] - 
   (580*Pi^2*HPL[{2, 1, 1, 3, 2}, -x]*Log[x])/3 + 
   7168*HPL[{2, 1, 1, 3, 4}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{2, 1, 1, 4, 1}, -x]*Log[x])/3 + 
   7168*HPL[{2, 1, 1, 4, 3}, -x]*Log[x] + 7784*HPL[{2, 1, 1, 5, 2}, -x]*
    Log[x] + 7672*HPL[{2, 1, 1, 6, 1}, -x]*Log[x] + 
   (97273*Pi^4*HPL[{2, 1, 2, 1, 1}, -x]*Log[x])/45 - 
   (580*Pi^2*HPL[{2, 1, 2, 1, 3}, -x]*Log[x])/3 + 
   7784*HPL[{2, 1, 2, 1, 5}, -x]*Log[x] + 3368*Pi^2*HPL[{2, 1, 2, 2, 2}, -x]*
    Log[x] + 6040*HPL[{2, 1, 2, 2, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{2, 1, 2, 3, 1}, -x]*Log[x])/3 + 
   5592*HPL[{2, 1, 2, 3, 3}, -x]*Log[x] + 6040*HPL[{2, 1, 2, 4, 2}, -x]*
    Log[x] + 7784*HPL[{2, 1, 2, 5, 1}, -x]*Log[x] - 
   (580*Pi^2*HPL[{2, 1, 3, 1, 2}, -x]*Log[x])/3 + 
   7168*HPL[{2, 1, 3, 1, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{2, 1, 3, 2, 1}, -x]*Log[x])/3 + 
   5592*HPL[{2, 1, 3, 2, 3}, -x]*Log[x] + 5592*HPL[{2, 1, 3, 3, 2}, -x]*
    Log[x] + 7168*HPL[{2, 1, 3, 4, 1}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{2, 1, 4, 1, 1}, -x]*Log[x])/3 + 
   7168*HPL[{2, 1, 4, 1, 3}, -x]*Log[x] + 6040*HPL[{2, 1, 4, 2, 2}, -x]*
    Log[x] + 7168*HPL[{2, 1, 4, 3, 1}, -x]*Log[x] + 
   7784*HPL[{2, 1, 5, 1, 2}, -x]*Log[x] + 7784*HPL[{2, 1, 5, 2, 1}, -x]*
    Log[x] + 7672*HPL[{2, 1, 6, 1, 1}, -x]*Log[x] + 
   (97273*Pi^4*HPL[{2, 2, 1, 1, 1}, -x]*Log[x])/45 - 
   (580*Pi^2*HPL[{2, 2, 1, 1, 3}, -x]*Log[x])/3 + 
   7784*HPL[{2, 2, 1, 1, 5}, -x]*Log[x] + 3368*Pi^2*HPL[{2, 2, 1, 2, 2}, -x]*
    Log[x] + 6040*HPL[{2, 2, 1, 2, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{2, 2, 1, 3, 1}, -x]*Log[x])/3 + 
   5592*HPL[{2, 2, 1, 3, 3}, -x]*Log[x] + 6040*HPL[{2, 2, 1, 4, 2}, -x]*
    Log[x] + 7784*HPL[{2, 2, 1, 5, 1}, -x]*Log[x] + 
   3368*Pi^2*HPL[{2, 2, 2, 1, 2}, -x]*Log[x] + 6040*HPL[{2, 2, 2, 1, 4}, -x]*
    Log[x] + 3368*Pi^2*HPL[{2, 2, 2, 2, 1}, -x]*Log[x] + 
   3152*HPL[{2, 2, 2, 2, 3}, -x]*Log[x] + 3152*HPL[{2, 2, 2, 3, 2}, -x]*
    Log[x] + 6040*HPL[{2, 2, 2, 4, 1}, -x]*Log[x] - 
   (580*Pi^2*HPL[{2, 2, 3, 1, 1}, -x]*Log[x])/3 + 
   5592*HPL[{2, 2, 3, 1, 3}, -x]*Log[x] + 3152*HPL[{2, 2, 3, 2, 2}, -x]*
    Log[x] + 5592*HPL[{2, 2, 3, 3, 1}, -x]*Log[x] + 
   6040*HPL[{2, 2, 4, 1, 2}, -x]*Log[x] + 6040*HPL[{2, 2, 4, 2, 1}, -x]*
    Log[x] + 7784*HPL[{2, 2, 5, 1, 1}, -x]*Log[x] - 
   (580*Pi^2*HPL[{2, 3, 1, 1, 2}, -x]*Log[x])/3 + 
   7168*HPL[{2, 3, 1, 1, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{2, 3, 1, 2, 1}, -x]*Log[x])/3 + 
   5592*HPL[{2, 3, 1, 2, 3}, -x]*Log[x] + 5592*HPL[{2, 3, 1, 3, 2}, -x]*
    Log[x] + 7168*HPL[{2, 3, 1, 4, 1}, -x]*Log[x] - 
   (580*Pi^2*HPL[{2, 3, 2, 1, 1}, -x]*Log[x])/3 + 
   5592*HPL[{2, 3, 2, 1, 3}, -x]*Log[x] + 3152*HPL[{2, 3, 2, 2, 2}, -x]*
    Log[x] + 5592*HPL[{2, 3, 2, 3, 1}, -x]*Log[x] + 
   5592*HPL[{2, 3, 3, 1, 2}, -x]*Log[x] + 5592*HPL[{2, 3, 3, 2, 1}, -x]*
    Log[x] + 7168*HPL[{2, 3, 4, 1, 1}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{2, 4, 1, 1, 1}, -x]*Log[x])/3 + 
   7168*HPL[{2, 4, 1, 1, 3}, -x]*Log[x] + 6040*HPL[{2, 4, 1, 2, 2}, -x]*
    Log[x] + 7168*HPL[{2, 4, 1, 3, 1}, -x]*Log[x] + 
   6040*HPL[{2, 4, 2, 1, 2}, -x]*Log[x] + 6040*HPL[{2, 4, 2, 2, 1}, -x]*
    Log[x] + 7168*HPL[{2, 4, 3, 1, 1}, -x]*Log[x] + 
   7784*HPL[{2, 5, 1, 1, 2}, -x]*Log[x] + 7784*HPL[{2, 5, 1, 2, 1}, -x]*
    Log[x] + 7784*HPL[{2, 5, 2, 1, 1}, -x]*Log[x] + 
   7672*HPL[{2, 6, 1, 1, 1}, -x]*Log[x] - 
   (5296*Pi^4*HPL[{3, 1, 1, 1, 1}, -x]*Log[x])/45 + 
   (1408*Pi^2*HPL[{3, 1, 1, 1, 3}, -x]*Log[x])/3 + 
   7968*HPL[{3, 1, 1, 1, 5}, -x]*Log[x] - 
   (580*Pi^2*HPL[{3, 1, 1, 2, 2}, -x]*Log[x])/3 + 
   7168*HPL[{3, 1, 1, 2, 4}, -x]*Log[x] + 
   (1408*Pi^2*HPL[{3, 1, 1, 3, 1}, -x]*Log[x])/3 + 
   6720*HPL[{3, 1, 1, 3, 3}, -x]*Log[x] + 7168*HPL[{3, 1, 1, 4, 2}, -x]*
    Log[x] + 7968*HPL[{3, 1, 1, 5, 1}, -x]*Log[x] - 
   (580*Pi^2*HPL[{3, 1, 2, 1, 2}, -x]*Log[x])/3 + 
   7168*HPL[{3, 1, 2, 1, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{3, 1, 2, 2, 1}, -x]*Log[x])/3 + 
   5592*HPL[{3, 1, 2, 2, 3}, -x]*Log[x] + 5592*HPL[{3, 1, 2, 3, 2}, -x]*
    Log[x] + 7168*HPL[{3, 1, 2, 4, 1}, -x]*Log[x] + 
   (1408*Pi^2*HPL[{3, 1, 3, 1, 1}, -x]*Log[x])/3 + 
   6720*HPL[{3, 1, 3, 1, 3}, -x]*Log[x] + 5592*HPL[{3, 1, 3, 2, 2}, -x]*
    Log[x] + 6720*HPL[{3, 1, 3, 3, 1}, -x]*Log[x] + 
   7168*HPL[{3, 1, 4, 1, 2}, -x]*Log[x] + 7168*HPL[{3, 1, 4, 2, 1}, -x]*
    Log[x] + 7968*HPL[{3, 1, 5, 1, 1}, -x]*Log[x] - 
   (580*Pi^2*HPL[{3, 2, 1, 1, 2}, -x]*Log[x])/3 + 
   7168*HPL[{3, 2, 1, 1, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{3, 2, 1, 2, 1}, -x]*Log[x])/3 + 
   5592*HPL[{3, 2, 1, 2, 3}, -x]*Log[x] + 5592*HPL[{3, 2, 1, 3, 2}, -x]*
    Log[x] + 7168*HPL[{3, 2, 1, 4, 1}, -x]*Log[x] - 
   (580*Pi^2*HPL[{3, 2, 2, 1, 1}, -x]*Log[x])/3 + 
   5592*HPL[{3, 2, 2, 1, 3}, -x]*Log[x] + 3152*HPL[{3, 2, 2, 2, 2}, -x]*
    Log[x] + 5592*HPL[{3, 2, 2, 3, 1}, -x]*Log[x] + 
   5592*HPL[{3, 2, 3, 1, 2}, -x]*Log[x] + 5592*HPL[{3, 2, 3, 2, 1}, -x]*
    Log[x] + 7168*HPL[{3, 2, 4, 1, 1}, -x]*Log[x] + 
   (1408*Pi^2*HPL[{3, 3, 1, 1, 1}, -x]*Log[x])/3 + 
   6720*HPL[{3, 3, 1, 1, 3}, -x]*Log[x] + 5592*HPL[{3, 3, 1, 2, 2}, -x]*
    Log[x] + 6720*HPL[{3, 3, 1, 3, 1}, -x]*Log[x] + 
   5592*HPL[{3, 3, 2, 1, 2}, -x]*Log[x] + 5592*HPL[{3, 3, 2, 2, 1}, -x]*
    Log[x] + 6720*HPL[{3, 3, 3, 1, 1}, -x]*Log[x] + 
   7168*HPL[{3, 4, 1, 1, 2}, -x]*Log[x] + 7168*HPL[{3, 4, 1, 2, 1}, -x]*
    Log[x] + 7168*HPL[{3, 4, 2, 1, 1}, -x]*Log[x] + 
   7968*HPL[{3, 5, 1, 1, 1}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{4, 1, 1, 1, 2}, -x]*Log[x])/3 + 
   8104*HPL[{4, 1, 1, 1, 4}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{4, 1, 1, 2, 1}, -x]*Log[x])/3 + 
   7168*HPL[{4, 1, 1, 2, 3}, -x]*Log[x] + 7168*HPL[{4, 1, 1, 3, 2}, -x]*
    Log[x] + 8104*HPL[{4, 1, 1, 4, 1}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{4, 1, 2, 1, 1}, -x]*Log[x])/3 + 
   7168*HPL[{4, 1, 2, 1, 3}, -x]*Log[x] + 6040*HPL[{4, 1, 2, 2, 2}, -x]*
    Log[x] + 7168*HPL[{4, 1, 2, 3, 1}, -x]*Log[x] + 
   7168*HPL[{4, 1, 3, 1, 2}, -x]*Log[x] + 7168*HPL[{4, 1, 3, 2, 1}, -x]*
    Log[x] + 8104*HPL[{4, 1, 4, 1, 1}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{4, 2, 1, 1, 1}, -x]*Log[x])/3 + 
   7168*HPL[{4, 2, 1, 1, 3}, -x]*Log[x] + 6040*HPL[{4, 2, 1, 2, 2}, -x]*
    Log[x] + 7168*HPL[{4, 2, 1, 3, 1}, -x]*Log[x] + 
   6040*HPL[{4, 2, 2, 1, 2}, -x]*Log[x] + 6040*HPL[{4, 2, 2, 2, 1}, -x]*
    Log[x] + 7168*HPL[{4, 2, 3, 1, 1}, -x]*Log[x] + 
   7168*HPL[{4, 3, 1, 1, 2}, -x]*Log[x] + 7168*HPL[{4, 3, 1, 2, 1}, -x]*
    Log[x] + 7168*HPL[{4, 3, 2, 1, 1}, -x]*Log[x] + 
   8104*HPL[{4, 4, 1, 1, 1}, -x]*Log[x] + 
   (2368*Pi^2*HPL[{5, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   7968*HPL[{5, 1, 1, 1, 3}, -x]*Log[x] + 7784*HPL[{5, 1, 1, 2, 2}, -x]*
    Log[x] + 7968*HPL[{5, 1, 1, 3, 1}, -x]*Log[x] + 
   7784*HPL[{5, 1, 2, 1, 2}, -x]*Log[x] + 7784*HPL[{5, 1, 2, 2, 1}, -x]*
    Log[x] + 7968*HPL[{5, 1, 3, 1, 1}, -x]*Log[x] + 
   7784*HPL[{5, 2, 1, 1, 2}, -x]*Log[x] + 7784*HPL[{5, 2, 1, 2, 1}, -x]*
    Log[x] + 7784*HPL[{5, 2, 2, 1, 1}, -x]*Log[x] + 
   7968*HPL[{5, 3, 1, 1, 1}, -x]*Log[x] + 7672*HPL[{6, 1, 1, 1, 2}, -x]*
    Log[x] + 7672*HPL[{6, 1, 1, 2, 1}, -x]*Log[x] + 
   7672*HPL[{6, 1, 2, 1, 1}, -x]*Log[x] + 7672*HPL[{6, 2, 1, 1, 1}, -x]*
    Log[x] + 6144*HPL[{7, 1, 1, 1, 1}, -x]*Log[x] + 
   (79696*Pi^4*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x])/9 + 
   (1024*Pi^2*HPL[{1, 1, 1, 1, 1, 4}, -x]*Log[x])/3 + 
   15104*HPL[{1, 1, 1, 1, 1, 6}, -x]*Log[x] + 
   (79696*Pi^4*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x])/9 - 
   (5216*Pi^2*HPL[{1, 1, 1, 1, 2, 3}, -x]*Log[x])/3 + 
   13440*HPL[{1, 1, 1, 1, 2, 5}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 1, 1, 3, 2}, -x]*Log[x])/3 + 
   11136*HPL[{1, 1, 1, 1, 3, 4}, -x]*Log[x] + 
   (1024*Pi^2*HPL[{1, 1, 1, 1, 4, 1}, -x]*Log[x])/3 + 
   11136*HPL[{1, 1, 1, 1, 4, 3}, -x]*Log[x] + 
   13440*HPL[{1, 1, 1, 1, 5, 2}, -x]*Log[x] + 
   15104*HPL[{1, 1, 1, 1, 6, 1}, -x]*Log[x] + 
   (79696*Pi^4*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x])/9 - 
   (5216*Pi^2*HPL[{1, 1, 1, 2, 1, 3}, -x]*Log[x])/3 + 
   13440*HPL[{1, 1, 1, 2, 1, 5}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 1, 1, 2, 2, 2}, -x]*Log[x])/3 + 
   8496*HPL[{1, 1, 1, 2, 2, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 1, 2, 3, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 1, 1, 2, 3, 3}, -x]*Log[x] + 8496*HPL[{1, 1, 1, 2, 4, 2}, -x]*
    Log[x] + 13440*HPL[{1, 1, 1, 2, 5, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 1, 3, 1, 2}, -x]*Log[x])/3 + 
   11136*HPL[{1, 1, 1, 3, 1, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 1, 3, 2, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 1, 1, 3, 2, 3}, -x]*Log[x] + 7744*HPL[{1, 1, 1, 3, 3, 2}, -x]*
    Log[x] + 11136*HPL[{1, 1, 1, 3, 4, 1}, -x]*Log[x] + 
   (1024*Pi^2*HPL[{1, 1, 1, 4, 1, 1}, -x]*Log[x])/3 + 
   11136*HPL[{1, 1, 1, 4, 1, 3}, -x]*Log[x] + 
   8496*HPL[{1, 1, 1, 4, 2, 2}, -x]*Log[x] + 
   11136*HPL[{1, 1, 1, 4, 3, 1}, -x]*Log[x] + 
   13440*HPL[{1, 1, 1, 5, 1, 2}, -x]*Log[x] + 
   13440*HPL[{1, 1, 1, 5, 2, 1}, -x]*Log[x] + 
   15104*HPL[{1, 1, 1, 6, 1, 1}, -x]*Log[x] + 
   (79696*Pi^4*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x])/9 - 
   (5216*Pi^2*HPL[{1, 1, 2, 1, 1, 3}, -x]*Log[x])/3 + 
   13440*HPL[{1, 1, 2, 1, 1, 5}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 1, 2, 1, 2, 2}, -x]*Log[x])/3 + 
   8496*HPL[{1, 1, 2, 1, 2, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 2, 1, 3, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 1, 2, 1, 3, 3}, -x]*Log[x] + 8496*HPL[{1, 1, 2, 1, 4, 2}, -x]*
    Log[x] + 13440*HPL[{1, 1, 2, 1, 5, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 1, 2, 2, 1, 2}, -x]*Log[x])/3 + 
   8496*HPL[{1, 1, 2, 2, 1, 4}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 1, 2, 2, 2, 1}, -x]*Log[x])/3 + 
   1664*HPL[{1, 1, 2, 2, 2, 3}, -x]*Log[x] + 1664*HPL[{1, 1, 2, 2, 3, 2}, -x]*
    Log[x] + 8496*HPL[{1, 1, 2, 2, 4, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 2, 3, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 1, 2, 3, 1, 3}, -x]*Log[x] + 1664*HPL[{1, 1, 2, 3, 2, 2}, -x]*
    Log[x] + 7744*HPL[{1, 1, 2, 3, 3, 1}, -x]*Log[x] + 
   8496*HPL[{1, 1, 2, 4, 1, 2}, -x]*Log[x] + 8496*HPL[{1, 1, 2, 4, 2, 1}, -x]*
    Log[x] + 13440*HPL[{1, 1, 2, 5, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 3, 1, 1, 2}, -x]*Log[x])/3 + 
   11136*HPL[{1, 1, 3, 1, 1, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 3, 1, 2, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 1, 3, 1, 2, 3}, -x]*Log[x] + 7744*HPL[{1, 1, 3, 1, 3, 2}, -x]*
    Log[x] + 11136*HPL[{1, 1, 3, 1, 4, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 3, 2, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 1, 3, 2, 1, 3}, -x]*Log[x] + 1664*HPL[{1, 1, 3, 2, 2, 2}, -x]*
    Log[x] + 7744*HPL[{1, 1, 3, 2, 3, 1}, -x]*Log[x] + 
   7744*HPL[{1, 1, 3, 3, 1, 2}, -x]*Log[x] + 7744*HPL[{1, 1, 3, 3, 2, 1}, -x]*
    Log[x] + 11136*HPL[{1, 1, 3, 4, 1, 1}, -x]*Log[x] + 
   (1024*Pi^2*HPL[{1, 1, 4, 1, 1, 1}, -x]*Log[x])/3 + 
   11136*HPL[{1, 1, 4, 1, 1, 3}, -x]*Log[x] + 
   8496*HPL[{1, 1, 4, 1, 2, 2}, -x]*Log[x] + 
   11136*HPL[{1, 1, 4, 1, 3, 1}, -x]*Log[x] + 
   8496*HPL[{1, 1, 4, 2, 1, 2}, -x]*Log[x] + 8496*HPL[{1, 1, 4, 2, 2, 1}, -x]*
    Log[x] + 11136*HPL[{1, 1, 4, 3, 1, 1}, -x]*Log[x] + 
   13440*HPL[{1, 1, 5, 1, 1, 2}, -x]*Log[x] + 
   13440*HPL[{1, 1, 5, 1, 2, 1}, -x]*Log[x] + 
   13440*HPL[{1, 1, 5, 2, 1, 1}, -x]*Log[x] + 
   15104*HPL[{1, 1, 6, 1, 1, 1}, -x]*Log[x] + 
   (79696*Pi^4*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x])/9 - 
   (5216*Pi^2*HPL[{1, 2, 1, 1, 1, 3}, -x]*Log[x])/3 + 
   13440*HPL[{1, 2, 1, 1, 1, 5}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 2, 1, 1, 2, 2}, -x]*Log[x])/3 + 
   8496*HPL[{1, 2, 1, 1, 2, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 2, 1, 1, 3, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 2, 1, 1, 3, 3}, -x]*Log[x] + 8496*HPL[{1, 2, 1, 1, 4, 2}, -x]*
    Log[x] + 13440*HPL[{1, 2, 1, 1, 5, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 2, 1, 2, 1, 2}, -x]*Log[x])/3 + 
   8496*HPL[{1, 2, 1, 2, 1, 4}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 2, 1, 2, 2, 1}, -x]*Log[x])/3 + 
   1664*HPL[{1, 2, 1, 2, 2, 3}, -x]*Log[x] + 1664*HPL[{1, 2, 1, 2, 3, 2}, -x]*
    Log[x] + 8496*HPL[{1, 2, 1, 2, 4, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 2, 1, 3, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 2, 1, 3, 1, 3}, -x]*Log[x] + 1664*HPL[{1, 2, 1, 3, 2, 2}, -x]*
    Log[x] + 7744*HPL[{1, 2, 1, 3, 3, 1}, -x]*Log[x] + 
   8496*HPL[{1, 2, 1, 4, 1, 2}, -x]*Log[x] + 8496*HPL[{1, 2, 1, 4, 2, 1}, -x]*
    Log[x] + 13440*HPL[{1, 2, 1, 5, 1, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 2, 2, 1, 1, 2}, -x]*Log[x])/3 + 
   8496*HPL[{1, 2, 2, 1, 1, 4}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 2, 2, 1, 2, 1}, -x]*Log[x])/3 + 
   1664*HPL[{1, 2, 2, 1, 2, 3}, -x]*Log[x] + 1664*HPL[{1, 2, 2, 1, 3, 2}, -x]*
    Log[x] + 8496*HPL[{1, 2, 2, 1, 4, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 2, 2, 2, 1, 1}, -x]*Log[x])/3 + 
   1664*HPL[{1, 2, 2, 2, 1, 3}, -x]*Log[x] + 
   14896*HPL[{1, 2, 2, 2, 2, 2}, -x]*Log[x] + 
   1664*HPL[{1, 2, 2, 2, 3, 1}, -x]*Log[x] + 1664*HPL[{1, 2, 2, 3, 1, 2}, -x]*
    Log[x] + 1664*HPL[{1, 2, 2, 3, 2, 1}, -x]*Log[x] + 
   8496*HPL[{1, 2, 2, 4, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 2, 3, 1, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 2, 3, 1, 1, 3}, -x]*Log[x] + 1664*HPL[{1, 2, 3, 1, 2, 2}, -x]*
    Log[x] + 7744*HPL[{1, 2, 3, 1, 3, 1}, -x]*Log[x] + 
   1664*HPL[{1, 2, 3, 2, 1, 2}, -x]*Log[x] + 1664*HPL[{1, 2, 3, 2, 2, 1}, -x]*
    Log[x] + 7744*HPL[{1, 2, 3, 3, 1, 1}, -x]*Log[x] + 
   8496*HPL[{1, 2, 4, 1, 1, 2}, -x]*Log[x] + 8496*HPL[{1, 2, 4, 1, 2, 1}, -x]*
    Log[x] + 8496*HPL[{1, 2, 4, 2, 1, 1}, -x]*Log[x] + 
   13440*HPL[{1, 2, 5, 1, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 3, 1, 1, 1, 2}, -x]*Log[x])/3 + 
   11136*HPL[{1, 3, 1, 1, 1, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 3, 1, 1, 2, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 3, 1, 1, 2, 3}, -x]*Log[x] + 7744*HPL[{1, 3, 1, 1, 3, 2}, -x]*
    Log[x] + 11136*HPL[{1, 3, 1, 1, 4, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 3, 1, 2, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 3, 1, 2, 1, 3}, -x]*Log[x] + 1664*HPL[{1, 3, 1, 2, 2, 2}, -x]*
    Log[x] + 7744*HPL[{1, 3, 1, 2, 3, 1}, -x]*Log[x] + 
   7744*HPL[{1, 3, 1, 3, 1, 2}, -x]*Log[x] + 7744*HPL[{1, 3, 1, 3, 2, 1}, -x]*
    Log[x] + 11136*HPL[{1, 3, 1, 4, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 3, 2, 1, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 3, 2, 1, 1, 3}, -x]*Log[x] + 1664*HPL[{1, 3, 2, 1, 2, 2}, -x]*
    Log[x] + 7744*HPL[{1, 3, 2, 1, 3, 1}, -x]*Log[x] + 
   1664*HPL[{1, 3, 2, 2, 1, 2}, -x]*Log[x] + 1664*HPL[{1, 3, 2, 2, 2, 1}, -x]*
    Log[x] + 7744*HPL[{1, 3, 2, 3, 1, 1}, -x]*Log[x] + 
   7744*HPL[{1, 3, 3, 1, 1, 2}, -x]*Log[x] + 7744*HPL[{1, 3, 3, 1, 2, 1}, -x]*
    Log[x] + 7744*HPL[{1, 3, 3, 2, 1, 1}, -x]*Log[x] + 
   11136*HPL[{1, 3, 4, 1, 1, 1}, -x]*Log[x] + 
   (1024*Pi^2*HPL[{1, 4, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   11136*HPL[{1, 4, 1, 1, 1, 3}, -x]*Log[x] + 
   8496*HPL[{1, 4, 1, 1, 2, 2}, -x]*Log[x] + 
   11136*HPL[{1, 4, 1, 1, 3, 1}, -x]*Log[x] + 
   8496*HPL[{1, 4, 1, 2, 1, 2}, -x]*Log[x] + 8496*HPL[{1, 4, 1, 2, 2, 1}, -x]*
    Log[x] + 11136*HPL[{1, 4, 1, 3, 1, 1}, -x]*Log[x] + 
   8496*HPL[{1, 4, 2, 1, 1, 2}, -x]*Log[x] + 8496*HPL[{1, 4, 2, 1, 2, 1}, -x]*
    Log[x] + 8496*HPL[{1, 4, 2, 2, 1, 1}, -x]*Log[x] + 
   11136*HPL[{1, 4, 3, 1, 1, 1}, -x]*Log[x] + 
   13440*HPL[{1, 5, 1, 1, 1, 2}, -x]*Log[x] + 
   13440*HPL[{1, 5, 1, 1, 2, 1}, -x]*Log[x] + 
   13440*HPL[{1, 5, 1, 2, 1, 1}, -x]*Log[x] + 
   13440*HPL[{1, 5, 2, 1, 1, 1}, -x]*Log[x] + 
   15104*HPL[{1, 6, 1, 1, 1, 1}, -x]*Log[x] + 
   (79696*Pi^4*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x])/9 - 
   (5216*Pi^2*HPL[{2, 1, 1, 1, 1, 3}, -x]*Log[x])/3 + 
   13440*HPL[{2, 1, 1, 1, 1, 5}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 1, 1, 1, 2, 2}, -x]*Log[x])/3 + 
   8496*HPL[{2, 1, 1, 1, 2, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{2, 1, 1, 1, 3, 1}, -x]*Log[x])/3 + 
   7744*HPL[{2, 1, 1, 1, 3, 3}, -x]*Log[x] + 8496*HPL[{2, 1, 1, 1, 4, 2}, -x]*
    Log[x] + 13440*HPL[{2, 1, 1, 1, 5, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 1, 1, 2, 1, 2}, -x]*Log[x])/3 + 
   8496*HPL[{2, 1, 1, 2, 1, 4}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 1, 1, 2, 2, 1}, -x]*Log[x])/3 + 
   1664*HPL[{2, 1, 1, 2, 2, 3}, -x]*Log[x] + 1664*HPL[{2, 1, 1, 2, 3, 2}, -x]*
    Log[x] + 8496*HPL[{2, 1, 1, 2, 4, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{2, 1, 1, 3, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{2, 1, 1, 3, 1, 3}, -x]*Log[x] + 1664*HPL[{2, 1, 1, 3, 2, 2}, -x]*
    Log[x] + 7744*HPL[{2, 1, 1, 3, 3, 1}, -x]*Log[x] + 
   8496*HPL[{2, 1, 1, 4, 1, 2}, -x]*Log[x] + 8496*HPL[{2, 1, 1, 4, 2, 1}, -x]*
    Log[x] + 13440*HPL[{2, 1, 1, 5, 1, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 1, 2, 1, 1, 2}, -x]*Log[x])/3 + 
   8496*HPL[{2, 1, 2, 1, 1, 4}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 1, 2, 1, 2, 1}, -x]*Log[x])/3 + 
   1664*HPL[{2, 1, 2, 1, 2, 3}, -x]*Log[x] + 1664*HPL[{2, 1, 2, 1, 3, 2}, -x]*
    Log[x] + 8496*HPL[{2, 1, 2, 1, 4, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 1, 2, 2, 1, 1}, -x]*Log[x])/3 + 
   1664*HPL[{2, 1, 2, 2, 1, 3}, -x]*Log[x] + 
   14896*HPL[{2, 1, 2, 2, 2, 2}, -x]*Log[x] + 
   1664*HPL[{2, 1, 2, 2, 3, 1}, -x]*Log[x] + 1664*HPL[{2, 1, 2, 3, 1, 2}, -x]*
    Log[x] + 1664*HPL[{2, 1, 2, 3, 2, 1}, -x]*Log[x] + 
   8496*HPL[{2, 1, 2, 4, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{2, 1, 3, 1, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{2, 1, 3, 1, 1, 3}, -x]*Log[x] + 1664*HPL[{2, 1, 3, 1, 2, 2}, -x]*
    Log[x] + 7744*HPL[{2, 1, 3, 1, 3, 1}, -x]*Log[x] + 
   1664*HPL[{2, 1, 3, 2, 1, 2}, -x]*Log[x] + 1664*HPL[{2, 1, 3, 2, 2, 1}, -x]*
    Log[x] + 7744*HPL[{2, 1, 3, 3, 1, 1}, -x]*Log[x] + 
   8496*HPL[{2, 1, 4, 1, 1, 2}, -x]*Log[x] + 8496*HPL[{2, 1, 4, 1, 2, 1}, -x]*
    Log[x] + 8496*HPL[{2, 1, 4, 2, 1, 1}, -x]*Log[x] + 
   13440*HPL[{2, 1, 5, 1, 1, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 2, 1, 1, 1, 2}, -x]*Log[x])/3 + 
   8496*HPL[{2, 2, 1, 1, 1, 4}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 2, 1, 1, 2, 1}, -x]*Log[x])/3 + 
   1664*HPL[{2, 2, 1, 1, 2, 3}, -x]*Log[x] + 1664*HPL[{2, 2, 1, 1, 3, 2}, -x]*
    Log[x] + 8496*HPL[{2, 2, 1, 1, 4, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 2, 1, 2, 1, 1}, -x]*Log[x])/3 + 
   1664*HPL[{2, 2, 1, 2, 1, 3}, -x]*Log[x] + 
   14896*HPL[{2, 2, 1, 2, 2, 2}, -x]*Log[x] + 
   1664*HPL[{2, 2, 1, 2, 3, 1}, -x]*Log[x] + 1664*HPL[{2, 2, 1, 3, 1, 2}, -x]*
    Log[x] + 1664*HPL[{2, 2, 1, 3, 2, 1}, -x]*Log[x] + 
   8496*HPL[{2, 2, 1, 4, 1, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 2, 2, 1, 1, 1}, -x]*Log[x])/3 + 
   1664*HPL[{2, 2, 2, 1, 1, 3}, -x]*Log[x] + 
   14896*HPL[{2, 2, 2, 1, 2, 2}, -x]*Log[x] + 
   1664*HPL[{2, 2, 2, 1, 3, 1}, -x]*Log[x] + 
   14896*HPL[{2, 2, 2, 2, 1, 2}, -x]*Log[x] + 
   14896*HPL[{2, 2, 2, 2, 2, 1}, -x]*Log[x] + 
   1664*HPL[{2, 2, 2, 3, 1, 1}, -x]*Log[x] + 1664*HPL[{2, 2, 3, 1, 1, 2}, -x]*
    Log[x] + 1664*HPL[{2, 2, 3, 1, 2, 1}, -x]*Log[x] + 
   1664*HPL[{2, 2, 3, 2, 1, 1}, -x]*Log[x] + 8496*HPL[{2, 2, 4, 1, 1, 1}, -x]*
    Log[x] - (5216*Pi^2*HPL[{2, 3, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{2, 3, 1, 1, 1, 3}, -x]*Log[x] + 1664*HPL[{2, 3, 1, 1, 2, 2}, -x]*
    Log[x] + 7744*HPL[{2, 3, 1, 1, 3, 1}, -x]*Log[x] + 
   1664*HPL[{2, 3, 1, 2, 1, 2}, -x]*Log[x] + 1664*HPL[{2, 3, 1, 2, 2, 1}, -x]*
    Log[x] + 7744*HPL[{2, 3, 1, 3, 1, 1}, -x]*Log[x] + 
   1664*HPL[{2, 3, 2, 1, 1, 2}, -x]*Log[x] + 1664*HPL[{2, 3, 2, 1, 2, 1}, -x]*
    Log[x] + 1664*HPL[{2, 3, 2, 2, 1, 1}, -x]*Log[x] + 
   7744*HPL[{2, 3, 3, 1, 1, 1}, -x]*Log[x] + 8496*HPL[{2, 4, 1, 1, 1, 2}, -x]*
    Log[x] + 8496*HPL[{2, 4, 1, 1, 2, 1}, -x]*Log[x] + 
   8496*HPL[{2, 4, 1, 2, 1, 1}, -x]*Log[x] + 8496*HPL[{2, 4, 2, 1, 1, 1}, -x]*
    Log[x] + 13440*HPL[{2, 5, 1, 1, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{3, 1, 1, 1, 1, 2}, -x]*Log[x])/3 + 
   11136*HPL[{3, 1, 1, 1, 1, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{3, 1, 1, 1, 2, 1}, -x]*Log[x])/3 + 
   7744*HPL[{3, 1, 1, 1, 2, 3}, -x]*Log[x] + 7744*HPL[{3, 1, 1, 1, 3, 2}, -x]*
    Log[x] + 11136*HPL[{3, 1, 1, 1, 4, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{3, 1, 1, 2, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{3, 1, 1, 2, 1, 3}, -x]*Log[x] + 1664*HPL[{3, 1, 1, 2, 2, 2}, -x]*
    Log[x] + 7744*HPL[{3, 1, 1, 2, 3, 1}, -x]*Log[x] + 
   7744*HPL[{3, 1, 1, 3, 1, 2}, -x]*Log[x] + 7744*HPL[{3, 1, 1, 3, 2, 1}, -x]*
    Log[x] + 11136*HPL[{3, 1, 1, 4, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{3, 1, 2, 1, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{3, 1, 2, 1, 1, 3}, -x]*Log[x] + 1664*HPL[{3, 1, 2, 1, 2, 2}, -x]*
    Log[x] + 7744*HPL[{3, 1, 2, 1, 3, 1}, -x]*Log[x] + 
   1664*HPL[{3, 1, 2, 2, 1, 2}, -x]*Log[x] + 1664*HPL[{3, 1, 2, 2, 2, 1}, -x]*
    Log[x] + 7744*HPL[{3, 1, 2, 3, 1, 1}, -x]*Log[x] + 
   7744*HPL[{3, 1, 3, 1, 1, 2}, -x]*Log[x] + 7744*HPL[{3, 1, 3, 1, 2, 1}, -x]*
    Log[x] + 7744*HPL[{3, 1, 3, 2, 1, 1}, -x]*Log[x] + 
   11136*HPL[{3, 1, 4, 1, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{3, 2, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{3, 2, 1, 1, 1, 3}, -x]*Log[x] + 1664*HPL[{3, 2, 1, 1, 2, 2}, -x]*
    Log[x] + 7744*HPL[{3, 2, 1, 1, 3, 1}, -x]*Log[x] + 
   1664*HPL[{3, 2, 1, 2, 1, 2}, -x]*Log[x] + 1664*HPL[{3, 2, 1, 2, 2, 1}, -x]*
    Log[x] + 7744*HPL[{3, 2, 1, 3, 1, 1}, -x]*Log[x] + 
   1664*HPL[{3, 2, 2, 1, 1, 2}, -x]*Log[x] + 1664*HPL[{3, 2, 2, 1, 2, 1}, -x]*
    Log[x] + 1664*HPL[{3, 2, 2, 2, 1, 1}, -x]*Log[x] + 
   7744*HPL[{3, 2, 3, 1, 1, 1}, -x]*Log[x] + 7744*HPL[{3, 3, 1, 1, 1, 2}, -x]*
    Log[x] + 7744*HPL[{3, 3, 1, 1, 2, 1}, -x]*Log[x] + 
   7744*HPL[{3, 3, 1, 2, 1, 1}, -x]*Log[x] + 7744*HPL[{3, 3, 2, 1, 1, 1}, -x]*
    Log[x] + 11136*HPL[{3, 4, 1, 1, 1, 1}, -x]*Log[x] + 
   (1024*Pi^2*HPL[{4, 1, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   11136*HPL[{4, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   8496*HPL[{4, 1, 1, 1, 2, 2}, -x]*Log[x] + 
   11136*HPL[{4, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   8496*HPL[{4, 1, 1, 2, 1, 2}, -x]*Log[x] + 8496*HPL[{4, 1, 1, 2, 2, 1}, -x]*
    Log[x] + 11136*HPL[{4, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   8496*HPL[{4, 1, 2, 1, 1, 2}, -x]*Log[x] + 8496*HPL[{4, 1, 2, 1, 2, 1}, -x]*
    Log[x] + 8496*HPL[{4, 1, 2, 2, 1, 1}, -x]*Log[x] + 
   11136*HPL[{4, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   8496*HPL[{4, 2, 1, 1, 1, 2}, -x]*Log[x] + 8496*HPL[{4, 2, 1, 1, 2, 1}, -x]*
    Log[x] + 8496*HPL[{4, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   8496*HPL[{4, 2, 2, 1, 1, 1}, -x]*Log[x] + 
   11136*HPL[{4, 3, 1, 1, 1, 1}, -x]*Log[x] + 
   13440*HPL[{5, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   13440*HPL[{5, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   13440*HPL[{5, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   13440*HPL[{5, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   13440*HPL[{5, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   15104*HPL[{6, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   (573104*Pi^4*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x])/15 - 
   (23296*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 3}, -x]*Log[x])/3 + 
   16896*HPL[{1, 1, 1, 1, 1, 1, 5}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 2}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 1, 1, 1, 2, 4}, -x]*Log[x] - 
   (23296*Pi^2*HPL[{1, 1, 1, 1, 1, 3, 1}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 1, 1, 1, 3, 3}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 1, 1, 4, 2}, -x]*Log[x] + 
   16896*HPL[{1, 1, 1, 1, 1, 5, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 2}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 1, 1, 2, 1, 4}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 1, 1, 2, 2, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 1, 1, 1, 2, 2, 3}, -x]*Log[x] - 
   11008*HPL[{1, 1, 1, 1, 2, 3, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 1, 2, 4, 1}, -x]*Log[x] - 
   (23296*Pi^2*HPL[{1, 1, 1, 1, 3, 1, 1}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 1, 1, 3, 1, 3}, -x]*Log[x] - 
   11008*HPL[{1, 1, 1, 1, 3, 2, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 1, 3, 3, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 1, 4, 1, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 1, 4, 2, 1}, -x]*Log[x] + 
   16896*HPL[{1, 1, 1, 1, 5, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 2}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 1, 2, 1, 1, 4}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 1, 2, 1, 2, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 1, 1, 2, 1, 2, 3}, -x]*Log[x] - 
   11008*HPL[{1, 1, 1, 2, 1, 3, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 2, 1, 4, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 1, 2, 2, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 1, 1, 2, 2, 1, 3}, -x]*Log[x] + 
   55584*HPL[{1, 1, 1, 2, 2, 2, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 1, 2, 2, 3, 1}, -x]*Log[x] - 
   11008*HPL[{1, 1, 1, 2, 3, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 1, 2, 3, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 2, 4, 1, 1}, -x]*Log[x] - 
   (23296*Pi^2*HPL[{1, 1, 1, 3, 1, 1, 1}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 1, 3, 1, 1, 3}, -x]*Log[x] - 
   11008*HPL[{1, 1, 1, 3, 1, 2, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 3, 1, 3, 1}, -x]*Log[x] - 
   11008*HPL[{1, 1, 1, 3, 2, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 1, 3, 2, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 3, 3, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 4, 1, 1, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 4, 1, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 4, 2, 1, 1}, -x]*Log[x] + 
   16896*HPL[{1, 1, 1, 5, 1, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 2}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 2, 1, 1, 1, 4}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 2, 1, 1, 2, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 1, 2, 1, 1, 2, 3}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 1, 1, 3, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 2, 1, 1, 4, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 2, 1, 2, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 1, 2, 1, 2, 1, 3}, -x]*Log[x] + 
   55584*HPL[{1, 1, 2, 1, 2, 2, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 1, 2, 3, 1}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 1, 3, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 1, 3, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 2, 1, 4, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 2, 2, 1, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 1, 2, 2, 1, 1, 3}, -x]*Log[x] + 
   55584*HPL[{1, 1, 2, 2, 1, 2, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 2, 1, 3, 1}, -x]*Log[x] + 
   55584*HPL[{1, 1, 2, 2, 2, 1, 2}, -x]*Log[x] + 
   55584*HPL[{1, 1, 2, 2, 2, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 2, 3, 1, 1}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 3, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 3, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 3, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 2, 4, 1, 1, 1}, -x]*Log[x] - 
   (23296*Pi^2*HPL[{1, 1, 3, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 3, 1, 1, 1, 3}, -x]*Log[x] - 
   11008*HPL[{1, 1, 3, 1, 1, 2, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 3, 1, 1, 3, 1}, -x]*Log[x] - 
   11008*HPL[{1, 1, 3, 1, 2, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 3, 1, 2, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 3, 1, 3, 1, 1}, -x]*Log[x] - 
   11008*HPL[{1, 1, 3, 2, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 3, 2, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 1, 3, 2, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 3, 3, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 4, 1, 1, 1, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 4, 1, 1, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 4, 1, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 4, 2, 1, 1, 1}, -x]*Log[x] + 
   16896*HPL[{1, 1, 5, 1, 1, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 2}, -x]*Log[x])/3 + 
   6528*HPL[{1, 2, 1, 1, 1, 1, 4}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 2, 1, 1, 1, 2, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 2, 1, 1, 1, 2, 3}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 1, 1, 3, 2}, -x]*Log[x] + 
   6528*HPL[{1, 2, 1, 1, 1, 4, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 2, 1, 1, 2, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 2, 1, 1, 2, 1, 3}, -x]*Log[x] + 
   55584*HPL[{1, 2, 1, 1, 2, 2, 2}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 1, 2, 3, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 1, 3, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 1, 3, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 2, 1, 1, 4, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 2, 1, 2, 1, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 2, 1, 2, 1, 1, 3}, -x]*Log[x] + 
   55584*HPL[{1, 2, 1, 2, 1, 2, 2}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 2, 1, 3, 1}, -x]*Log[x] + 
   55584*HPL[{1, 2, 1, 2, 2, 1, 2}, -x]*Log[x] + 
   55584*HPL[{1, 2, 1, 2, 2, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 2, 3, 1, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 3, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 3, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 3, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 2, 1, 4, 1, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 2, 2, 1, 1, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 2, 2, 1, 1, 1, 3}, -x]*Log[x] + 
   55584*HPL[{1, 2, 2, 1, 1, 2, 2}, -x]*Log[x] - 
   11008*HPL[{1, 2, 2, 1, 1, 3, 1}, -x]*Log[x] + 
   55584*HPL[{1, 2, 2, 1, 2, 1, 2}, -x]*Log[x] + 
   55584*HPL[{1, 2, 2, 1, 2, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 2, 1, 3, 1, 1}, -x]*Log[x] + 
   55584*HPL[{1, 2, 2, 2, 1, 1, 2}, -x]*Log[x] + 
   55584*HPL[{1, 2, 2, 2, 1, 2, 1}, -x]*Log[x] + 
   55584*HPL[{1, 2, 2, 2, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 2, 3, 1, 1, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 3, 1, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 2, 3, 1, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 3, 1, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 3, 2, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 2, 4, 1, 1, 1, 1}, -x]*Log[x] - 
   (23296*Pi^2*HPL[{1, 3, 1, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   6528*HPL[{1, 3, 1, 1, 1, 1, 3}, -x]*Log[x] - 
   11008*HPL[{1, 3, 1, 1, 1, 2, 2}, -x]*Log[x] + 
   6528*HPL[{1, 3, 1, 1, 1, 3, 1}, -x]*Log[x] - 
   11008*HPL[{1, 3, 1, 1, 2, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 3, 1, 1, 2, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 3, 1, 1, 3, 1, 1}, -x]*Log[x] - 
   11008*HPL[{1, 3, 1, 2, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 3, 1, 2, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 3, 1, 2, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 3, 1, 3, 1, 1, 1}, -x]*Log[x] - 
   11008*HPL[{1, 3, 2, 1, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 3, 2, 1, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 3, 2, 1, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{1, 3, 2, 2, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 3, 3, 1, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 4, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   6528*HPL[{1, 4, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 4, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 4, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 4, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   16896*HPL[{1, 5, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 2}, -x]*Log[x])/3 + 
   6528*HPL[{2, 1, 1, 1, 1, 1, 4}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{2, 1, 1, 1, 1, 2, 1}, -x]*Log[x])/3 - 
   11008*HPL[{2, 1, 1, 1, 1, 2, 3}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 1, 1, 3, 2}, -x]*Log[x] + 
   6528*HPL[{2, 1, 1, 1, 1, 4, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{2, 1, 1, 1, 2, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{2, 1, 1, 1, 2, 1, 3}, -x]*Log[x] + 
   55584*HPL[{2, 1, 1, 1, 2, 2, 2}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 1, 2, 3, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 1, 3, 1, 2}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 1, 3, 2, 1}, -x]*Log[x] + 
   6528*HPL[{2, 1, 1, 1, 4, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{2, 1, 1, 2, 1, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{2, 1, 1, 2, 1, 1, 3}, -x]*Log[x] + 
   55584*HPL[{2, 1, 1, 2, 1, 2, 2}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 2, 1, 3, 1}, -x]*Log[x] + 
   55584*HPL[{2, 1, 1, 2, 2, 1, 2}, -x]*Log[x] + 
   55584*HPL[{2, 1, 1, 2, 2, 2, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 2, 3, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 3, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 3, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 3, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{2, 1, 1, 4, 1, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{2, 1, 2, 1, 1, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{2, 1, 2, 1, 1, 1, 3}, -x]*Log[x] + 
   55584*HPL[{2, 1, 2, 1, 1, 2, 2}, -x]*Log[x] - 
   11008*HPL[{2, 1, 2, 1, 1, 3, 1}, -x]*Log[x] + 
   55584*HPL[{2, 1, 2, 1, 2, 1, 2}, -x]*Log[x] + 
   55584*HPL[{2, 1, 2, 1, 2, 2, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 2, 1, 3, 1, 1}, -x]*Log[x] + 
   55584*HPL[{2, 1, 2, 2, 1, 1, 2}, -x]*Log[x] + 
   55584*HPL[{2, 1, 2, 2, 1, 2, 1}, -x]*Log[x] + 
   55584*HPL[{2, 1, 2, 2, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 2, 3, 1, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 3, 1, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{2, 1, 3, 1, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 3, 1, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 3, 2, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{2, 1, 4, 1, 1, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{2, 2, 1, 1, 1, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{2, 2, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   55584*HPL[{2, 2, 1, 1, 1, 2, 2}, -x]*Log[x] - 
   11008*HPL[{2, 2, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   55584*HPL[{2, 2, 1, 1, 2, 1, 2}, -x]*Log[x] + 
   55584*HPL[{2, 2, 1, 1, 2, 2, 1}, -x]*Log[x] - 
   11008*HPL[{2, 2, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   55584*HPL[{2, 2, 1, 2, 1, 1, 2}, -x]*Log[x] + 
   55584*HPL[{2, 2, 1, 2, 1, 2, 1}, -x]*Log[x] + 
   55584*HPL[{2, 2, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 2, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   55584*HPL[{2, 2, 2, 1, 1, 1, 2}, -x]*Log[x] + 
   55584*HPL[{2, 2, 2, 1, 1, 2, 1}, -x]*Log[x] + 
   55584*HPL[{2, 2, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   55584*HPL[{2, 2, 2, 2, 1, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 2, 3, 1, 1, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 3, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{2, 3, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{2, 3, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 3, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 3, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{2, 4, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   (23296*Pi^2*HPL[{3, 1, 1, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   6528*HPL[{3, 1, 1, 1, 1, 1, 3}, -x]*Log[x] - 
   11008*HPL[{3, 1, 1, 1, 1, 2, 2}, -x]*Log[x] + 
   6528*HPL[{3, 1, 1, 1, 1, 3, 1}, -x]*Log[x] - 
   11008*HPL[{3, 1, 1, 1, 2, 1, 2}, -x]*Log[x] - 
   11008*HPL[{3, 1, 1, 1, 2, 2, 1}, -x]*Log[x] + 
   6528*HPL[{3, 1, 1, 1, 3, 1, 1}, -x]*Log[x] - 
   11008*HPL[{3, 1, 1, 2, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{3, 1, 1, 2, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{3, 1, 1, 2, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{3, 1, 1, 3, 1, 1, 1}, -x]*Log[x] - 
   11008*HPL[{3, 1, 2, 1, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{3, 1, 2, 1, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{3, 1, 2, 1, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{3, 1, 2, 2, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{3, 1, 3, 1, 1, 1, 1}, -x]*Log[x] - 
   11008*HPL[{3, 2, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{3, 2, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{3, 2, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{3, 2, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   11008*HPL[{3, 2, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{3, 3, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{4, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   6528*HPL[{4, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   6528*HPL[{4, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{4, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{4, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{4, 2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   16896*HPL[{5, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 1, 1, 2, 3}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 1, 1, 3, 2}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 1, 2, 1, 3}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 1, 1, 2, 2, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 1, 2, 3, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 1, 3, 1, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 1, 3, 2, 1}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 2, 1, 1, 3}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 1, 2, 1, 2, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 2, 1, 3, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 1, 2, 2, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 1, 2, 2, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 2, 3, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 3, 1, 1, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 3, 1, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 3, 2, 1, 1}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 2, 1, 1, 1, 3}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 2, 1, 1, 2, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 2, 1, 1, 3, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 2, 1, 2, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 2, 1, 2, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 2, 1, 3, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 2, 2, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 2, 2, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 2, 2, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 2, 3, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 3, 1, 1, 1, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 3, 1, 1, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 3, 1, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 3, 2, 1, 1, 1}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 2, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 1, 1, 1, 2, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 2, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 1, 1, 2, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 1, 1, 2, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 2, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 1, 2, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 1, 2, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 2, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 2, 1, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 2, 1, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 2, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 2, 3, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 3, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 3, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 3, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 3, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 3, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 2, 1, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 1, 1, 1, 2, 2}, -x]*Log[x] - 
   55680*HPL[{1, 2, 1, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 1, 1, 2, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 1, 1, 2, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 2, 1, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 1, 2, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 1, 2, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 2, 1, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 2, 1, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 2, 1, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 2, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 2, 1, 3, 1, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 2, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 2, 2, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 2, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 2, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 2, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 2, 3, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 3, 1, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   55680*HPL[{1, 3, 1, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 3, 1, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 3, 1, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 3, 1, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 3, 2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   248640*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{2, 1, 1, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 1, 1, 1, 2, 2}, -x]*Log[x] - 
   55680*HPL[{2, 1, 1, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 1, 1, 2, 1, 2}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 1, 1, 2, 2, 1}, -x]*Log[x] - 
   55680*HPL[{2, 1, 1, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 1, 2, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 1, 2, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{2, 1, 1, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 2, 1, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 2, 1, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 2, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{2, 1, 1, 3, 1, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 2, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{2, 1, 2, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 2, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 2, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 2, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{2, 1, 3, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 2, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{2, 2, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{2, 2, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 2, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 2, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 2, 2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{2, 3, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{3, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   55680*HPL[{3, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   55680*HPL[{3, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{3, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{3, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{3, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{3, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1075200*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 2}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 1, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 1, 1, 2, 2, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 1, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 1, 2, 1, 2, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 1, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 2, 1, 1, 2, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 2, 2, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 1, 3, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 2, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 2, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 2, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 2, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 3, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 2, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 2, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 2, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 2, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 2, 2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 3, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 3, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 2, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{3, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   21288960*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   (10441769*Pi^10*Log[x]^2)/39916800 + (2569799*Pi^8*HPL[{2}, -x]*Log[x]^2)/
    1814400 - (41*Pi^6*HPL[{4}, -x]*Log[x]^2)/120 - 
   (1991*Pi^4*HPL[{6}, -x]*Log[x]^2)/720 + (563*Pi^2*HPL[{8}, -x]*Log[x]^2)/
    12 + 2121*HPL[{10}, -x]*Log[x]^2 + (344783*Pi^8*HPL[{1, 1}, -x]*Log[x]^2)/
    50400 + (433*Pi^6*HPL[{1, 3}, -x]*Log[x]^2)/252 - 
   (169*Pi^4*HPL[{1, 5}, -x]*Log[x]^2)/60 - 
   (112*Pi^2*HPL[{1, 7}, -x]*Log[x]^2)/3 - 84*HPL[{1, 9}, -x]*Log[x]^2 + 
   (12801*Pi^6*HPL[{2, 2}, -x]*Log[x]^2)/1120 + 
   (643*Pi^4*HPL[{2, 4}, -x]*Log[x]^2)/360 - 
   (41*Pi^2*HPL[{2, 6}, -x]*Log[x]^2)/12 + (1045*HPL[{2, 8}, -x]*Log[x]^2)/
    2 + (433*Pi^6*HPL[{3, 1}, -x]*Log[x]^2)/252 + 
   (607*Pi^4*HPL[{3, 3}, -x]*Log[x]^2)/180 - 4*Pi^2*HPL[{3, 5}, -x]*
    Log[x]^2 + 502*HPL[{3, 7}, -x]*Log[x]^2 + 
   (643*Pi^4*HPL[{4, 2}, -x]*Log[x]^2)/360 - 
   (15*Pi^2*HPL[{4, 4}, -x]*Log[x]^2)/4 + (1013*HPL[{4, 6}, -x]*Log[x]^2)/2 - 
   (169*Pi^4*HPL[{5, 1}, -x]*Log[x]^2)/60 - 4*Pi^2*HPL[{5, 3}, -x]*Log[x]^2 + 
   508*HPL[{5, 5}, -x]*Log[x]^2 - (41*Pi^2*HPL[{6, 2}, -x]*Log[x]^2)/12 + 
   (1013*HPL[{6, 4}, -x]*Log[x]^2)/2 - (112*Pi^2*HPL[{7, 1}, -x]*Log[x]^2)/
    3 + 502*HPL[{7, 3}, -x]*Log[x]^2 + (1045*HPL[{8, 2}, -x]*Log[x]^2)/2 - 
   84*HPL[{9, 1}, -x]*Log[x]^2 + (326149*Pi^6*HPL[{1, 1, 2}, -x]*Log[x]^2)/
    7560 + (491*Pi^4*HPL[{1, 1, 4}, -x]*Log[x]^2)/45 - 
   (53*Pi^2*HPL[{1, 1, 6}, -x]*Log[x]^2)/3 - 218*HPL[{1, 1, 8}, -x]*
    Log[x]^2 + (326149*Pi^6*HPL[{1, 2, 1}, -x]*Log[x]^2)/7560 + 
   (1181*Pi^4*HPL[{1, 2, 3}, -x]*Log[x]^2)/45 - 7*Pi^2*HPL[{1, 2, 5}, -x]*
    Log[x]^2 - 236*HPL[{1, 2, 7}, -x]*Log[x]^2 + 
   (1181*Pi^4*HPL[{1, 3, 2}, -x]*Log[x]^2)/45 - 
   (10*Pi^2*HPL[{1, 3, 4}, -x]*Log[x]^2)/3 - 232*HPL[{1, 3, 6}, -x]*
    Log[x]^2 + (491*Pi^4*HPL[{1, 4, 1}, -x]*Log[x]^2)/45 - 
   (10*Pi^2*HPL[{1, 4, 3}, -x]*Log[x]^2)/3 - 238*HPL[{1, 4, 5}, -x]*
    Log[x]^2 - 7*Pi^2*HPL[{1, 5, 2}, -x]*Log[x]^2 - 
   238*HPL[{1, 5, 4}, -x]*Log[x]^2 - (53*Pi^2*HPL[{1, 6, 1}, -x]*Log[x]^2)/
    3 - 232*HPL[{1, 6, 3}, -x]*Log[x]^2 - 236*HPL[{1, 7, 2}, -x]*Log[x]^2 - 
   218*HPL[{1, 8, 1}, -x]*Log[x]^2 + (326149*Pi^6*HPL[{2, 1, 1}, -x]*
     Log[x]^2)/7560 + (1181*Pi^4*HPL[{2, 1, 3}, -x]*Log[x]^2)/45 - 
   7*Pi^2*HPL[{2, 1, 5}, -x]*Log[x]^2 - 236*HPL[{2, 1, 7}, -x]*Log[x]^2 + 
   (77827*Pi^4*HPL[{2, 2, 2}, -x]*Log[x]^2)/720 + 
   33*Pi^2*HPL[{2, 2, 4}, -x]*Log[x]^2 - (13*HPL[{2, 2, 6}, -x]*Log[x]^2)/2 + 
   (1181*Pi^4*HPL[{2, 3, 1}, -x]*Log[x]^2)/45 + 
   (155*Pi^2*HPL[{2, 3, 3}, -x]*Log[x]^2)/3 - 4*HPL[{2, 3, 5}, -x]*Log[x]^2 + 
   33*Pi^2*HPL[{2, 4, 2}, -x]*Log[x]^2 - (5*HPL[{2, 4, 4}, -x]*Log[x]^2)/2 - 
   7*Pi^2*HPL[{2, 5, 1}, -x]*Log[x]^2 - 4*HPL[{2, 5, 3}, -x]*Log[x]^2 - 
   (13*HPL[{2, 6, 2}, -x]*Log[x]^2)/2 - 236*HPL[{2, 7, 1}, -x]*Log[x]^2 + 
   (1181*Pi^4*HPL[{3, 1, 2}, -x]*Log[x]^2)/45 - 
   (10*Pi^2*HPL[{3, 1, 4}, -x]*Log[x]^2)/3 - 232*HPL[{3, 1, 6}, -x]*
    Log[x]^2 + (1181*Pi^4*HPL[{3, 2, 1}, -x]*Log[x]^2)/45 + 
   (155*Pi^2*HPL[{3, 2, 3}, -x]*Log[x]^2)/3 - 4*HPL[{3, 2, 5}, -x]*Log[x]^2 + 
   (155*Pi^2*HPL[{3, 3, 2}, -x]*Log[x]^2)/3 - 
   (10*Pi^2*HPL[{3, 4, 1}, -x]*Log[x]^2)/3 - 4*HPL[{3, 5, 2}, -x]*Log[x]^2 - 
   232*HPL[{3, 6, 1}, -x]*Log[x]^2 + (491*Pi^4*HPL[{4, 1, 1}, -x]*Log[x]^2)/
    45 - (10*Pi^2*HPL[{4, 1, 3}, -x]*Log[x]^2)/3 - 
   238*HPL[{4, 1, 5}, -x]*Log[x]^2 + 33*Pi^2*HPL[{4, 2, 2}, -x]*Log[x]^2 - 
   (5*HPL[{4, 2, 4}, -x]*Log[x]^2)/2 - (10*Pi^2*HPL[{4, 3, 1}, -x]*Log[x]^2)/
    3 - (5*HPL[{4, 4, 2}, -x]*Log[x]^2)/2 - 238*HPL[{4, 5, 1}, -x]*Log[x]^2 - 
   7*Pi^2*HPL[{5, 1, 2}, -x]*Log[x]^2 - 238*HPL[{5, 1, 4}, -x]*Log[x]^2 - 
   7*Pi^2*HPL[{5, 2, 1}, -x]*Log[x]^2 - 4*HPL[{5, 2, 3}, -x]*Log[x]^2 - 
   4*HPL[{5, 3, 2}, -x]*Log[x]^2 - 238*HPL[{5, 4, 1}, -x]*Log[x]^2 - 
   (53*Pi^2*HPL[{6, 1, 1}, -x]*Log[x]^2)/3 - 232*HPL[{6, 1, 3}, -x]*
    Log[x]^2 - (13*HPL[{6, 2, 2}, -x]*Log[x]^2)/2 - 
   232*HPL[{6, 3, 1}, -x]*Log[x]^2 - 236*HPL[{7, 1, 2}, -x]*Log[x]^2 - 
   236*HPL[{7, 2, 1}, -x]*Log[x]^2 - 218*HPL[{8, 1, 1}, -x]*Log[x]^2 + 
   (168362*Pi^6*HPL[{1, 1, 1, 1}, -x]*Log[x]^2)/945 + 
   (3169*Pi^4*HPL[{1, 1, 1, 3}, -x]*Log[x]^2)/45 + 
   24*Pi^2*HPL[{1, 1, 1, 5}, -x]*Log[x]^2 - 504*HPL[{1, 1, 1, 7}, -x]*
    Log[x]^2 + (21989*Pi^4*HPL[{1, 1, 2, 2}, -x]*Log[x]^2)/60 + 
   (350*Pi^2*HPL[{1, 1, 2, 4}, -x]*Log[x]^2)/3 - 258*HPL[{1, 1, 2, 6}, -x]*
    Log[x]^2 + (3169*Pi^4*HPL[{1, 1, 3, 1}, -x]*Log[x]^2)/45 + 
   (508*Pi^2*HPL[{1, 1, 3, 3}, -x]*Log[x]^2)/3 - 240*HPL[{1, 1, 3, 5}, -x]*
    Log[x]^2 + (350*Pi^2*HPL[{1, 1, 4, 2}, -x]*Log[x]^2)/3 - 
   234*HPL[{1, 1, 4, 4}, -x]*Log[x]^2 + 24*Pi^2*HPL[{1, 1, 5, 1}, -x]*
    Log[x]^2 - 240*HPL[{1, 1, 5, 3}, -x]*Log[x]^2 - 
   258*HPL[{1, 1, 6, 2}, -x]*Log[x]^2 - 504*HPL[{1, 1, 7, 1}, -x]*Log[x]^2 + 
   (21989*Pi^4*HPL[{1, 2, 1, 2}, -x]*Log[x]^2)/60 + 
   (350*Pi^2*HPL[{1, 2, 1, 4}, -x]*Log[x]^2)/3 - 258*HPL[{1, 2, 1, 6}, -x]*
    Log[x]^2 + (21989*Pi^4*HPL[{1, 2, 2, 1}, -x]*Log[x]^2)/60 + 
   (938*Pi^2*HPL[{1, 2, 2, 3}, -x]*Log[x]^2)/3 - 
   90*HPL[{1, 2, 2, 5}, -x]*Log[x]^2 + 
   (938*Pi^2*HPL[{1, 2, 3, 2}, -x]*Log[x]^2)/3 - 
   60*HPL[{1, 2, 3, 4}, -x]*Log[x]^2 + 
   (350*Pi^2*HPL[{1, 2, 4, 1}, -x]*Log[x]^2)/3 - 
   60*HPL[{1, 2, 4, 3}, -x]*Log[x]^2 - 90*HPL[{1, 2, 5, 2}, -x]*Log[x]^2 - 
   258*HPL[{1, 2, 6, 1}, -x]*Log[x]^2 + 
   (3169*Pi^4*HPL[{1, 3, 1, 1}, -x]*Log[x]^2)/45 + 
   (508*Pi^2*HPL[{1, 3, 1, 3}, -x]*Log[x]^2)/3 - 240*HPL[{1, 3, 1, 5}, -x]*
    Log[x]^2 + (938*Pi^2*HPL[{1, 3, 2, 2}, -x]*Log[x]^2)/3 - 
   60*HPL[{1, 3, 2, 4}, -x]*Log[x]^2 + 
   (508*Pi^2*HPL[{1, 3, 3, 1}, -x]*Log[x]^2)/3 - 
   60*HPL[{1, 3, 4, 2}, -x]*Log[x]^2 - 240*HPL[{1, 3, 5, 1}, -x]*Log[x]^2 + 
   (350*Pi^2*HPL[{1, 4, 1, 2}, -x]*Log[x]^2)/3 - 234*HPL[{1, 4, 1, 4}, -x]*
    Log[x]^2 + (350*Pi^2*HPL[{1, 4, 2, 1}, -x]*Log[x]^2)/3 - 
   60*HPL[{1, 4, 2, 3}, -x]*Log[x]^2 - 60*HPL[{1, 4, 3, 2}, -x]*Log[x]^2 - 
   234*HPL[{1, 4, 4, 1}, -x]*Log[x]^2 + 24*Pi^2*HPL[{1, 5, 1, 1}, -x]*
    Log[x]^2 - 240*HPL[{1, 5, 1, 3}, -x]*Log[x]^2 - 
   90*HPL[{1, 5, 2, 2}, -x]*Log[x]^2 - 240*HPL[{1, 5, 3, 1}, -x]*Log[x]^2 - 
   258*HPL[{1, 6, 1, 2}, -x]*Log[x]^2 - 258*HPL[{1, 6, 2, 1}, -x]*Log[x]^2 - 
   504*HPL[{1, 7, 1, 1}, -x]*Log[x]^2 + 
   (21989*Pi^4*HPL[{2, 1, 1, 2}, -x]*Log[x]^2)/60 + 
   (350*Pi^2*HPL[{2, 1, 1, 4}, -x]*Log[x]^2)/3 - 258*HPL[{2, 1, 1, 6}, -x]*
    Log[x]^2 + (21989*Pi^4*HPL[{2, 1, 2, 1}, -x]*Log[x]^2)/60 + 
   (938*Pi^2*HPL[{2, 1, 2, 3}, -x]*Log[x]^2)/3 - 
   90*HPL[{2, 1, 2, 5}, -x]*Log[x]^2 + 
   (938*Pi^2*HPL[{2, 1, 3, 2}, -x]*Log[x]^2)/3 - 
   60*HPL[{2, 1, 3, 4}, -x]*Log[x]^2 + 
   (350*Pi^2*HPL[{2, 1, 4, 1}, -x]*Log[x]^2)/3 - 
   60*HPL[{2, 1, 4, 3}, -x]*Log[x]^2 - 90*HPL[{2, 1, 5, 2}, -x]*Log[x]^2 - 
   258*HPL[{2, 1, 6, 1}, -x]*Log[x]^2 + 
   (21989*Pi^4*HPL[{2, 2, 1, 1}, -x]*Log[x]^2)/60 + 
   (938*Pi^2*HPL[{2, 2, 1, 3}, -x]*Log[x]^2)/3 - 
   90*HPL[{2, 2, 1, 5}, -x]*Log[x]^2 + 
   (2918*Pi^2*HPL[{2, 2, 2, 2}, -x]*Log[x]^2)/3 + 
   201*HPL[{2, 2, 2, 4}, -x]*Log[x]^2 + 
   (938*Pi^2*HPL[{2, 2, 3, 1}, -x]*Log[x]^2)/3 + 330*HPL[{2, 2, 3, 3}, -x]*
    Log[x]^2 + 201*HPL[{2, 2, 4, 2}, -x]*Log[x]^2 - 
   90*HPL[{2, 2, 5, 1}, -x]*Log[x]^2 + 
   (938*Pi^2*HPL[{2, 3, 1, 2}, -x]*Log[x]^2)/3 - 
   60*HPL[{2, 3, 1, 4}, -x]*Log[x]^2 + 
   (938*Pi^2*HPL[{2, 3, 2, 1}, -x]*Log[x]^2)/3 + 330*HPL[{2, 3, 2, 3}, -x]*
    Log[x]^2 + 330*HPL[{2, 3, 3, 2}, -x]*Log[x]^2 - 
   60*HPL[{2, 3, 4, 1}, -x]*Log[x]^2 + 
   (350*Pi^2*HPL[{2, 4, 1, 1}, -x]*Log[x]^2)/3 - 
   60*HPL[{2, 4, 1, 3}, -x]*Log[x]^2 + 201*HPL[{2, 4, 2, 2}, -x]*Log[x]^2 - 
   60*HPL[{2, 4, 3, 1}, -x]*Log[x]^2 - 90*HPL[{2, 5, 1, 2}, -x]*Log[x]^2 - 
   90*HPL[{2, 5, 2, 1}, -x]*Log[x]^2 - 258*HPL[{2, 6, 1, 1}, -x]*Log[x]^2 + 
   (3169*Pi^4*HPL[{3, 1, 1, 1}, -x]*Log[x]^2)/45 + 
   (508*Pi^2*HPL[{3, 1, 1, 3}, -x]*Log[x]^2)/3 - 240*HPL[{3, 1, 1, 5}, -x]*
    Log[x]^2 + (938*Pi^2*HPL[{3, 1, 2, 2}, -x]*Log[x]^2)/3 - 
   60*HPL[{3, 1, 2, 4}, -x]*Log[x]^2 + 
   (508*Pi^2*HPL[{3, 1, 3, 1}, -x]*Log[x]^2)/3 - 
   60*HPL[{3, 1, 4, 2}, -x]*Log[x]^2 - 240*HPL[{3, 1, 5, 1}, -x]*Log[x]^2 + 
   (938*Pi^2*HPL[{3, 2, 1, 2}, -x]*Log[x]^2)/3 - 
   60*HPL[{3, 2, 1, 4}, -x]*Log[x]^2 + 
   (938*Pi^2*HPL[{3, 2, 2, 1}, -x]*Log[x]^2)/3 + 330*HPL[{3, 2, 2, 3}, -x]*
    Log[x]^2 + 330*HPL[{3, 2, 3, 2}, -x]*Log[x]^2 - 
   60*HPL[{3, 2, 4, 1}, -x]*Log[x]^2 + 
   (508*Pi^2*HPL[{3, 3, 1, 1}, -x]*Log[x]^2)/3 + 330*HPL[{3, 3, 2, 2}, -x]*
    Log[x]^2 - 60*HPL[{3, 4, 1, 2}, -x]*Log[x]^2 - 
   60*HPL[{3, 4, 2, 1}, -x]*Log[x]^2 - 240*HPL[{3, 5, 1, 1}, -x]*Log[x]^2 + 
   (350*Pi^2*HPL[{4, 1, 1, 2}, -x]*Log[x]^2)/3 - 234*HPL[{4, 1, 1, 4}, -x]*
    Log[x]^2 + (350*Pi^2*HPL[{4, 1, 2, 1}, -x]*Log[x]^2)/3 - 
   60*HPL[{4, 1, 2, 3}, -x]*Log[x]^2 - 60*HPL[{4, 1, 3, 2}, -x]*Log[x]^2 - 
   234*HPL[{4, 1, 4, 1}, -x]*Log[x]^2 + 
   (350*Pi^2*HPL[{4, 2, 1, 1}, -x]*Log[x]^2)/3 - 
   60*HPL[{4, 2, 1, 3}, -x]*Log[x]^2 + 201*HPL[{4, 2, 2, 2}, -x]*Log[x]^2 - 
   60*HPL[{4, 2, 3, 1}, -x]*Log[x]^2 - 60*HPL[{4, 3, 1, 2}, -x]*Log[x]^2 - 
   60*HPL[{4, 3, 2, 1}, -x]*Log[x]^2 - 234*HPL[{4, 4, 1, 1}, -x]*Log[x]^2 + 
   24*Pi^2*HPL[{5, 1, 1, 1}, -x]*Log[x]^2 - 240*HPL[{5, 1, 1, 3}, -x]*
    Log[x]^2 - 90*HPL[{5, 1, 2, 2}, -x]*Log[x]^2 - 
   240*HPL[{5, 1, 3, 1}, -x]*Log[x]^2 - 90*HPL[{5, 2, 1, 2}, -x]*Log[x]^2 - 
   90*HPL[{5, 2, 2, 1}, -x]*Log[x]^2 - 240*HPL[{5, 3, 1, 1}, -x]*Log[x]^2 - 
   258*HPL[{6, 1, 1, 2}, -x]*Log[x]^2 - 258*HPL[{6, 1, 2, 1}, -x]*Log[x]^2 - 
   258*HPL[{6, 2, 1, 1}, -x]*Log[x]^2 - 504*HPL[{7, 1, 1, 1}, -x]*Log[x]^2 + 
   (58621*Pi^4*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^2)/45 + 
   (1136*Pi^2*HPL[{1, 1, 1, 1, 4}, -x]*Log[x]^2)/3 - 
   72*HPL[{1, 1, 1, 1, 6}, -x]*Log[x]^2 + 
   (58621*Pi^4*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^2)/45 + 
   (2516*Pi^2*HPL[{1, 1, 1, 2, 3}, -x]*Log[x]^2)/3 + 
   144*HPL[{1, 1, 1, 2, 5}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 1, 1, 3, 2}, -x]*Log[x]^2)/3 + 
   208*HPL[{1, 1, 1, 3, 4}, -x]*Log[x]^2 + 
   (1136*Pi^2*HPL[{1, 1, 1, 4, 1}, -x]*Log[x]^2)/3 + 
   208*HPL[{1, 1, 1, 4, 3}, -x]*Log[x]^2 + 144*HPL[{1, 1, 1, 5, 2}, -x]*
    Log[x]^2 - 72*HPL[{1, 1, 1, 6, 1}, -x]*Log[x]^2 + 
   (58621*Pi^4*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^2)/45 + 
   (2516*Pi^2*HPL[{1, 1, 2, 1, 3}, -x]*Log[x]^2)/3 + 
   144*HPL[{1, 1, 2, 1, 5}, -x]*Log[x]^2 + 3094*Pi^2*HPL[{1, 1, 2, 2, 2}, -x]*
    Log[x]^2 + 728*HPL[{1, 1, 2, 2, 4}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 1, 2, 3, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{1, 1, 2, 3, 3}, -x]*Log[x]^2 + 728*HPL[{1, 1, 2, 4, 2}, -x]*
    Log[x]^2 + 144*HPL[{1, 1, 2, 5, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 1, 3, 1, 2}, -x]*Log[x]^2)/3 + 
   208*HPL[{1, 1, 3, 1, 4}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 1, 3, 2, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{1, 1, 3, 2, 3}, -x]*Log[x]^2 + 1096*HPL[{1, 1, 3, 3, 2}, -x]*
    Log[x]^2 + 208*HPL[{1, 1, 3, 4, 1}, -x]*Log[x]^2 + 
   (1136*Pi^2*HPL[{1, 1, 4, 1, 1}, -x]*Log[x]^2)/3 + 
   208*HPL[{1, 1, 4, 1, 3}, -x]*Log[x]^2 + 728*HPL[{1, 1, 4, 2, 2}, -x]*
    Log[x]^2 + 208*HPL[{1, 1, 4, 3, 1}, -x]*Log[x]^2 + 
   144*HPL[{1, 1, 5, 1, 2}, -x]*Log[x]^2 + 144*HPL[{1, 1, 5, 2, 1}, -x]*
    Log[x]^2 - 72*HPL[{1, 1, 6, 1, 1}, -x]*Log[x]^2 + 
   (58621*Pi^4*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^2)/45 + 
   (2516*Pi^2*HPL[{1, 2, 1, 1, 3}, -x]*Log[x]^2)/3 + 
   144*HPL[{1, 2, 1, 1, 5}, -x]*Log[x]^2 + 3094*Pi^2*HPL[{1, 2, 1, 2, 2}, -x]*
    Log[x]^2 + 728*HPL[{1, 2, 1, 2, 4}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 2, 1, 3, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{1, 2, 1, 3, 3}, -x]*Log[x]^2 + 728*HPL[{1, 2, 1, 4, 2}, -x]*
    Log[x]^2 + 144*HPL[{1, 2, 1, 5, 1}, -x]*Log[x]^2 + 
   3094*Pi^2*HPL[{1, 2, 2, 1, 2}, -x]*Log[x]^2 + 728*HPL[{1, 2, 2, 1, 4}, -x]*
    Log[x]^2 + 3094*Pi^2*HPL[{1, 2, 2, 2, 1}, -x]*Log[x]^2 + 
   2232*HPL[{1, 2, 2, 2, 3}, -x]*Log[x]^2 + 2232*HPL[{1, 2, 2, 3, 2}, -x]*
    Log[x]^2 + 728*HPL[{1, 2, 2, 4, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 2, 3, 1, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{1, 2, 3, 1, 3}, -x]*Log[x]^2 + 2232*HPL[{1, 2, 3, 2, 2}, -x]*
    Log[x]^2 + 1096*HPL[{1, 2, 3, 3, 1}, -x]*Log[x]^2 + 
   728*HPL[{1, 2, 4, 1, 2}, -x]*Log[x]^2 + 728*HPL[{1, 2, 4, 2, 1}, -x]*
    Log[x]^2 + 144*HPL[{1, 2, 5, 1, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 3, 1, 1, 2}, -x]*Log[x]^2)/3 + 
   208*HPL[{1, 3, 1, 1, 4}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 3, 1, 2, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{1, 3, 1, 2, 3}, -x]*Log[x]^2 + 1096*HPL[{1, 3, 1, 3, 2}, -x]*
    Log[x]^2 + 208*HPL[{1, 3, 1, 4, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 3, 2, 1, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{1, 3, 2, 1, 3}, -x]*Log[x]^2 + 2232*HPL[{1, 3, 2, 2, 2}, -x]*
    Log[x]^2 + 1096*HPL[{1, 3, 2, 3, 1}, -x]*Log[x]^2 + 
   1096*HPL[{1, 3, 3, 1, 2}, -x]*Log[x]^2 + 1096*HPL[{1, 3, 3, 2, 1}, -x]*
    Log[x]^2 + 208*HPL[{1, 3, 4, 1, 1}, -x]*Log[x]^2 + 
   (1136*Pi^2*HPL[{1, 4, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   208*HPL[{1, 4, 1, 1, 3}, -x]*Log[x]^2 + 728*HPL[{1, 4, 1, 2, 2}, -x]*
    Log[x]^2 + 208*HPL[{1, 4, 1, 3, 1}, -x]*Log[x]^2 + 
   728*HPL[{1, 4, 2, 1, 2}, -x]*Log[x]^2 + 728*HPL[{1, 4, 2, 2, 1}, -x]*
    Log[x]^2 + 208*HPL[{1, 4, 3, 1, 1}, -x]*Log[x]^2 + 
   144*HPL[{1, 5, 1, 1, 2}, -x]*Log[x]^2 + 144*HPL[{1, 5, 1, 2, 1}, -x]*
    Log[x]^2 + 144*HPL[{1, 5, 2, 1, 1}, -x]*Log[x]^2 - 
   72*HPL[{1, 6, 1, 1, 1}, -x]*Log[x]^2 + 
   (58621*Pi^4*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^2)/45 + 
   (2516*Pi^2*HPL[{2, 1, 1, 1, 3}, -x]*Log[x]^2)/3 + 
   144*HPL[{2, 1, 1, 1, 5}, -x]*Log[x]^2 + 3094*Pi^2*HPL[{2, 1, 1, 2, 2}, -x]*
    Log[x]^2 + 728*HPL[{2, 1, 1, 2, 4}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{2, 1, 1, 3, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{2, 1, 1, 3, 3}, -x]*Log[x]^2 + 728*HPL[{2, 1, 1, 4, 2}, -x]*
    Log[x]^2 + 144*HPL[{2, 1, 1, 5, 1}, -x]*Log[x]^2 + 
   3094*Pi^2*HPL[{2, 1, 2, 1, 2}, -x]*Log[x]^2 + 728*HPL[{2, 1, 2, 1, 4}, -x]*
    Log[x]^2 + 3094*Pi^2*HPL[{2, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   2232*HPL[{2, 1, 2, 2, 3}, -x]*Log[x]^2 + 2232*HPL[{2, 1, 2, 3, 2}, -x]*
    Log[x]^2 + 728*HPL[{2, 1, 2, 4, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{2, 1, 3, 1, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{2, 1, 3, 1, 3}, -x]*Log[x]^2 + 2232*HPL[{2, 1, 3, 2, 2}, -x]*
    Log[x]^2 + 1096*HPL[{2, 1, 3, 3, 1}, -x]*Log[x]^2 + 
   728*HPL[{2, 1, 4, 1, 2}, -x]*Log[x]^2 + 728*HPL[{2, 1, 4, 2, 1}, -x]*
    Log[x]^2 + 144*HPL[{2, 1, 5, 1, 1}, -x]*Log[x]^2 + 
   3094*Pi^2*HPL[{2, 2, 1, 1, 2}, -x]*Log[x]^2 + 728*HPL[{2, 2, 1, 1, 4}, -x]*
    Log[x]^2 + 3094*Pi^2*HPL[{2, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   2232*HPL[{2, 2, 1, 2, 3}, -x]*Log[x]^2 + 2232*HPL[{2, 2, 1, 3, 2}, -x]*
    Log[x]^2 + 728*HPL[{2, 2, 1, 4, 1}, -x]*Log[x]^2 + 
   3094*Pi^2*HPL[{2, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   2232*HPL[{2, 2, 2, 1, 3}, -x]*Log[x]^2 + 6110*HPL[{2, 2, 2, 2, 2}, -x]*
    Log[x]^2 + 2232*HPL[{2, 2, 2, 3, 1}, -x]*Log[x]^2 + 
   2232*HPL[{2, 2, 3, 1, 2}, -x]*Log[x]^2 + 2232*HPL[{2, 2, 3, 2, 1}, -x]*
    Log[x]^2 + 728*HPL[{2, 2, 4, 1, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{2, 3, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{2, 3, 1, 1, 3}, -x]*Log[x]^2 + 2232*HPL[{2, 3, 1, 2, 2}, -x]*
    Log[x]^2 + 1096*HPL[{2, 3, 1, 3, 1}, -x]*Log[x]^2 + 
   2232*HPL[{2, 3, 2, 1, 2}, -x]*Log[x]^2 + 2232*HPL[{2, 3, 2, 2, 1}, -x]*
    Log[x]^2 + 1096*HPL[{2, 3, 3, 1, 1}, -x]*Log[x]^2 + 
   728*HPL[{2, 4, 1, 1, 2}, -x]*Log[x]^2 + 728*HPL[{2, 4, 1, 2, 1}, -x]*
    Log[x]^2 + 728*HPL[{2, 4, 2, 1, 1}, -x]*Log[x]^2 + 
   144*HPL[{2, 5, 1, 1, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{3, 1, 1, 1, 2}, -x]*Log[x]^2)/3 + 
   208*HPL[{3, 1, 1, 1, 4}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{3, 1, 1, 2, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{3, 1, 1, 2, 3}, -x]*Log[x]^2 + 1096*HPL[{3, 1, 1, 3, 2}, -x]*
    Log[x]^2 + 208*HPL[{3, 1, 1, 4, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{3, 1, 2, 1, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{3, 1, 2, 1, 3}, -x]*Log[x]^2 + 2232*HPL[{3, 1, 2, 2, 2}, -x]*
    Log[x]^2 + 1096*HPL[{3, 1, 2, 3, 1}, -x]*Log[x]^2 + 
   1096*HPL[{3, 1, 3, 1, 2}, -x]*Log[x]^2 + 1096*HPL[{3, 1, 3, 2, 1}, -x]*
    Log[x]^2 + 208*HPL[{3, 1, 4, 1, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{3, 2, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{3, 2, 1, 1, 3}, -x]*Log[x]^2 + 2232*HPL[{3, 2, 1, 2, 2}, -x]*
    Log[x]^2 + 1096*HPL[{3, 2, 1, 3, 1}, -x]*Log[x]^2 + 
   2232*HPL[{3, 2, 2, 1, 2}, -x]*Log[x]^2 + 2232*HPL[{3, 2, 2, 2, 1}, -x]*
    Log[x]^2 + 1096*HPL[{3, 2, 3, 1, 1}, -x]*Log[x]^2 + 
   1096*HPL[{3, 3, 1, 1, 2}, -x]*Log[x]^2 + 1096*HPL[{3, 3, 1, 2, 1}, -x]*
    Log[x]^2 + 1096*HPL[{3, 3, 2, 1, 1}, -x]*Log[x]^2 + 
   208*HPL[{3, 4, 1, 1, 1}, -x]*Log[x]^2 + 
   (1136*Pi^2*HPL[{4, 1, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   208*HPL[{4, 1, 1, 1, 3}, -x]*Log[x]^2 + 728*HPL[{4, 1, 1, 2, 2}, -x]*
    Log[x]^2 + 208*HPL[{4, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   728*HPL[{4, 1, 2, 1, 2}, -x]*Log[x]^2 + 728*HPL[{4, 1, 2, 2, 1}, -x]*
    Log[x]^2 + 208*HPL[{4, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   728*HPL[{4, 2, 1, 1, 2}, -x]*Log[x]^2 + 728*HPL[{4, 2, 1, 2, 1}, -x]*
    Log[x]^2 + 728*HPL[{4, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   208*HPL[{4, 3, 1, 1, 1}, -x]*Log[x]^2 + 144*HPL[{5, 1, 1, 1, 2}, -x]*
    Log[x]^2 + 144*HPL[{5, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   144*HPL[{5, 1, 2, 1, 1}, -x]*Log[x]^2 + 144*HPL[{5, 2, 1, 1, 1}, -x]*
    Log[x]^2 - 72*HPL[{6, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   (225508*Pi^4*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^2)/45 + 
   (6304*Pi^2*HPL[{1, 1, 1, 1, 1, 3}, -x]*Log[x]^2)/3 + 
   864*HPL[{1, 1, 1, 1, 1, 5}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 1, 1, 1, 2, 2}, -x]*Log[x]^2)/3 + 
   2448*HPL[{1, 1, 1, 1, 2, 4}, -x]*Log[x]^2 + 
   (6304*Pi^2*HPL[{1, 1, 1, 1, 3, 1}, -x]*Log[x]^2)/3 + 
   3488*HPL[{1, 1, 1, 1, 3, 3}, -x]*Log[x]^2 + 
   2448*HPL[{1, 1, 1, 1, 4, 2}, -x]*Log[x]^2 + 
   864*HPL[{1, 1, 1, 1, 5, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 1, 1, 2, 1, 2}, -x]*Log[x]^2)/3 + 
   2448*HPL[{1, 1, 1, 2, 1, 4}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 1, 1, 2, 2, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{1, 1, 1, 2, 2, 3}, -x]*Log[x]^2 + 
   6200*HPL[{1, 1, 1, 2, 3, 2}, -x]*Log[x]^2 + 
   2448*HPL[{1, 1, 1, 2, 4, 1}, -x]*Log[x]^2 + 
   (6304*Pi^2*HPL[{1, 1, 1, 3, 1, 1}, -x]*Log[x]^2)/3 + 
   3488*HPL[{1, 1, 1, 3, 1, 3}, -x]*Log[x]^2 + 
   6200*HPL[{1, 1, 1, 3, 2, 2}, -x]*Log[x]^2 + 
   3488*HPL[{1, 1, 1, 3, 3, 1}, -x]*Log[x]^2 + 
   2448*HPL[{1, 1, 1, 4, 1, 2}, -x]*Log[x]^2 + 
   2448*HPL[{1, 1, 1, 4, 2, 1}, -x]*Log[x]^2 + 
   864*HPL[{1, 1, 1, 5, 1, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 1, 2, 1, 1, 2}, -x]*Log[x]^2)/3 + 
   2448*HPL[{1, 1, 2, 1, 1, 4}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 1, 2, 1, 2, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{1, 1, 2, 1, 2, 3}, -x]*Log[x]^2 + 
   6200*HPL[{1, 1, 2, 1, 3, 2}, -x]*Log[x]^2 + 
   2448*HPL[{1, 1, 2, 1, 4, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 1, 2, 2, 1, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{1, 1, 2, 2, 1, 3}, -x]*Log[x]^2 + 
   18568*HPL[{1, 1, 2, 2, 2, 2}, -x]*Log[x]^2 + 
   6200*HPL[{1, 1, 2, 2, 3, 1}, -x]*Log[x]^2 + 
   6200*HPL[{1, 1, 2, 3, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{1, 1, 2, 3, 2, 1}, -x]*Log[x]^2 + 
   2448*HPL[{1, 1, 2, 4, 1, 1}, -x]*Log[x]^2 + 
   (6304*Pi^2*HPL[{1, 1, 3, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   3488*HPL[{1, 1, 3, 1, 1, 3}, -x]*Log[x]^2 + 
   6200*HPL[{1, 1, 3, 1, 2, 2}, -x]*Log[x]^2 + 
   3488*HPL[{1, 1, 3, 1, 3, 1}, -x]*Log[x]^2 + 
   6200*HPL[{1, 1, 3, 2, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{1, 1, 3, 2, 2, 1}, -x]*Log[x]^2 + 
   3488*HPL[{1, 1, 3, 3, 1, 1}, -x]*Log[x]^2 + 
   2448*HPL[{1, 1, 4, 1, 1, 2}, -x]*Log[x]^2 + 
   2448*HPL[{1, 1, 4, 1, 2, 1}, -x]*Log[x]^2 + 
   2448*HPL[{1, 1, 4, 2, 1, 1}, -x]*Log[x]^2 + 
   864*HPL[{1, 1, 5, 1, 1, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 2, 1, 1, 1, 2}, -x]*Log[x]^2)/3 + 
   2448*HPL[{1, 2, 1, 1, 1, 4}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 2, 1, 1, 2, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{1, 2, 1, 1, 2, 3}, -x]*Log[x]^2 + 
   6200*HPL[{1, 2, 1, 1, 3, 2}, -x]*Log[x]^2 + 
   2448*HPL[{1, 2, 1, 1, 4, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 2, 1, 2, 1, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{1, 2, 1, 2, 1, 3}, -x]*Log[x]^2 + 
   18568*HPL[{1, 2, 1, 2, 2, 2}, -x]*Log[x]^2 + 
   6200*HPL[{1, 2, 1, 2, 3, 1}, -x]*Log[x]^2 + 
   6200*HPL[{1, 2, 1, 3, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{1, 2, 1, 3, 2, 1}, -x]*Log[x]^2 + 
   2448*HPL[{1, 2, 1, 4, 1, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 2, 2, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{1, 2, 2, 1, 1, 3}, -x]*Log[x]^2 + 
   18568*HPL[{1, 2, 2, 1, 2, 2}, -x]*Log[x]^2 + 
   6200*HPL[{1, 2, 2, 1, 3, 1}, -x]*Log[x]^2 + 
   18568*HPL[{1, 2, 2, 2, 1, 2}, -x]*Log[x]^2 + 
   18568*HPL[{1, 2, 2, 2, 2, 1}, -x]*Log[x]^2 + 
   6200*HPL[{1, 2, 2, 3, 1, 1}, -x]*Log[x]^2 + 
   6200*HPL[{1, 2, 3, 1, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{1, 2, 3, 1, 2, 1}, -x]*Log[x]^2 + 
   6200*HPL[{1, 2, 3, 2, 1, 1}, -x]*Log[x]^2 + 
   2448*HPL[{1, 2, 4, 1, 1, 1}, -x]*Log[x]^2 + 
   (6304*Pi^2*HPL[{1, 3, 1, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   3488*HPL[{1, 3, 1, 1, 1, 3}, -x]*Log[x]^2 + 
   6200*HPL[{1, 3, 1, 1, 2, 2}, -x]*Log[x]^2 + 
   3488*HPL[{1, 3, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   6200*HPL[{1, 3, 1, 2, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{1, 3, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   3488*HPL[{1, 3, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   6200*HPL[{1, 3, 2, 1, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{1, 3, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   6200*HPL[{1, 3, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   3488*HPL[{1, 3, 3, 1, 1, 1}, -x]*Log[x]^2 + 
   2448*HPL[{1, 4, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   2448*HPL[{1, 4, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   2448*HPL[{1, 4, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   2448*HPL[{1, 4, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   864*HPL[{1, 5, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{2, 1, 1, 1, 1, 2}, -x]*Log[x]^2)/3 + 
   2448*HPL[{2, 1, 1, 1, 1, 4}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{2, 1, 1, 1, 2, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{2, 1, 1, 1, 2, 3}, -x]*Log[x]^2 + 
   6200*HPL[{2, 1, 1, 1, 3, 2}, -x]*Log[x]^2 + 
   2448*HPL[{2, 1, 1, 1, 4, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{2, 1, 1, 2, 1, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{2, 1, 1, 2, 1, 3}, -x]*Log[x]^2 + 
   18568*HPL[{2, 1, 1, 2, 2, 2}, -x]*Log[x]^2 + 
   6200*HPL[{2, 1, 1, 2, 3, 1}, -x]*Log[x]^2 + 
   6200*HPL[{2, 1, 1, 3, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{2, 1, 1, 3, 2, 1}, -x]*Log[x]^2 + 
   2448*HPL[{2, 1, 1, 4, 1, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{2, 1, 2, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{2, 1, 2, 1, 1, 3}, -x]*Log[x]^2 + 
   18568*HPL[{2, 1, 2, 1, 2, 2}, -x]*Log[x]^2 + 
   6200*HPL[{2, 1, 2, 1, 3, 1}, -x]*Log[x]^2 + 
   18568*HPL[{2, 1, 2, 2, 1, 2}, -x]*Log[x]^2 + 
   18568*HPL[{2, 1, 2, 2, 2, 1}, -x]*Log[x]^2 + 
   6200*HPL[{2, 1, 2, 3, 1, 1}, -x]*Log[x]^2 + 
   6200*HPL[{2, 1, 3, 1, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{2, 1, 3, 1, 2, 1}, -x]*Log[x]^2 + 
   6200*HPL[{2, 1, 3, 2, 1, 1}, -x]*Log[x]^2 + 
   2448*HPL[{2, 1, 4, 1, 1, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{2, 2, 1, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{2, 2, 1, 1, 1, 3}, -x]*Log[x]^2 + 
   18568*HPL[{2, 2, 1, 1, 2, 2}, -x]*Log[x]^2 + 
   6200*HPL[{2, 2, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   18568*HPL[{2, 2, 1, 2, 1, 2}, -x]*Log[x]^2 + 
   18568*HPL[{2, 2, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   6200*HPL[{2, 2, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   18568*HPL[{2, 2, 2, 1, 1, 2}, -x]*Log[x]^2 + 
   18568*HPL[{2, 2, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   18568*HPL[{2, 2, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   6200*HPL[{2, 2, 3, 1, 1, 1}, -x]*Log[x]^2 + 
   6200*HPL[{2, 3, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{2, 3, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   6200*HPL[{2, 3, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   6200*HPL[{2, 3, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   2448*HPL[{2, 4, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   (6304*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   3488*HPL[{3, 1, 1, 1, 1, 3}, -x]*Log[x]^2 + 
   6200*HPL[{3, 1, 1, 1, 2, 2}, -x]*Log[x]^2 + 
   3488*HPL[{3, 1, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   6200*HPL[{3, 1, 1, 2, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{3, 1, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   3488*HPL[{3, 1, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   6200*HPL[{3, 1, 2, 1, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{3, 1, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   6200*HPL[{3, 1, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   3488*HPL[{3, 1, 3, 1, 1, 1}, -x]*Log[x]^2 + 
   6200*HPL[{3, 2, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   6200*HPL[{3, 2, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   6200*HPL[{3, 2, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   6200*HPL[{3, 2, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   3488*HPL[{3, 3, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   2448*HPL[{4, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   2448*HPL[{4, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   2448*HPL[{4, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   2448*HPL[{4, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   2448*HPL[{4, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   864*HPL[{5, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   7296*HPL[{1, 1, 1, 1, 1, 1, 4}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 1, 1, 2, 3}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 1, 1, 3, 2}, -x]*Log[x]^2 + 
   7296*HPL[{1, 1, 1, 1, 1, 4, 1}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 1, 2, 1, 3}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 1, 1, 2, 2, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 1, 2, 3, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 1, 3, 1, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 1, 3, 2, 1}, -x]*Log[x]^2 + 
   7296*HPL[{1, 1, 1, 1, 4, 1, 1}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 2, 1, 1, 3}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 1, 2, 1, 2, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 2, 1, 3, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 1, 2, 2, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 1, 2, 2, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 2, 3, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 3, 1, 1, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 3, 1, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 3, 2, 1, 1}, -x]*Log[x]^2 + 
   7296*HPL[{1, 1, 1, 4, 1, 1, 1}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 2, 1, 1, 1, 3}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 2, 1, 1, 2, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 2, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 2, 1, 2, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 2, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 2, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 2, 2, 1, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 2, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 2, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 2, 3, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 3, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 3, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 3, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 3, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   7296*HPL[{1, 1, 4, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 2, 1, 1, 1, 1, 3}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 1, 1, 1, 2, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 2, 1, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 1, 1, 2, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 1, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 2, 1, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 1, 2, 1, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 1, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 1, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 2, 1, 3, 1, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 2, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 2, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 2, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 2, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 2, 3, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 3, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 3, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 3, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 3, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 3, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   7296*HPL[{1, 4, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{2, 1, 1, 1, 1, 1, 3}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 1, 1, 1, 2, 2}, -x]*Log[x]^2 + 
   16256*HPL[{2, 1, 1, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 1, 1, 2, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 1, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{2, 1, 1, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 1, 2, 1, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 1, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 1, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{2, 1, 1, 3, 1, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 2, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 2, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 2, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 2, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{2, 1, 3, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 2, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{2, 2, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 2, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 2, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 2, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{2, 3, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{3, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   16256*HPL[{3, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{3, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{3, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{3, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{3, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   7296*HPL[{4, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   132160*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   40320*HPL[{1, 1, 1, 1, 1, 1, 1, 3}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 1, 1, 1, 2, 2}, -x]*Log[x]^2 + 
   40320*HPL[{1, 1, 1, 1, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 1, 1, 2, 1, 2}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 1, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   40320*HPL[{1, 1, 1, 1, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 1, 2, 1, 1, 2}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 1, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 1, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   40320*HPL[{1, 1, 1, 1, 3, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 2, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 2, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 2, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 2, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   40320*HPL[{1, 1, 1, 3, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 2, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 2, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 2, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 2, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 2, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   40320*HPL[{1, 1, 3, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 2, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   191040*HPL[{1, 2, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 2, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 2, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 2, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 2, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   40320*HPL[{1, 3, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{2, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   191040*HPL[{2, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   191040*HPL[{2, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{2, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   40320*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   2419200*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   (217387*Pi^8*HPL[{1}, -x]*Log[x]^3)/680400 + 
   (121*Pi^6*HPL[{3}, -x]*Log[x]^3)/2268 + (23*Pi^4*HPL[{5}, -x]*Log[x]^3)/
    540 - (10*Pi^2*HPL[{7}, -x]*Log[x]^3)/9 - (182*HPL[{9}, -x]*Log[x]^3)/3 + 
   (49709*Pi^6*HPL[{1, 2}, -x]*Log[x]^3)/22680 - 
   (2*Pi^4*HPL[{1, 4}, -x]*Log[x]^3)/15 + (4*Pi^2*HPL[{1, 6}, -x]*Log[x]^3)/
    3 + (88*HPL[{1, 8}, -x]*Log[x]^3)/3 + 
   (49709*Pi^6*HPL[{2, 1}, -x]*Log[x]^3)/22680 + 
   (343*Pi^4*HPL[{2, 3}, -x]*Log[x]^3)/540 - 
   (10*Pi^2*HPL[{2, 5}, -x]*Log[x]^3)/9 - (22*HPL[{2, 7}, -x]*Log[x]^3)/3 + 
   (343*Pi^4*HPL[{3, 2}, -x]*Log[x]^3)/540 - 
   (2*Pi^2*HPL[{3, 4}, -x]*Log[x]^3)/3 - 4*HPL[{3, 6}, -x]*Log[x]^3 - 
   (2*Pi^4*HPL[{4, 1}, -x]*Log[x]^3)/15 - (2*Pi^2*HPL[{4, 3}, -x]*Log[x]^3)/
    3 - 4*HPL[{4, 5}, -x]*Log[x]^3 - (10*Pi^2*HPL[{5, 2}, -x]*Log[x]^3)/9 - 
   4*HPL[{5, 4}, -x]*Log[x]^3 + (4*Pi^2*HPL[{6, 1}, -x]*Log[x]^3)/3 - 
   4*HPL[{6, 3}, -x]*Log[x]^3 - (22*HPL[{7, 2}, -x]*Log[x]^3)/3 + 
   (88*HPL[{8, 1}, -x]*Log[x]^3)/3 + (15197*Pi^6*HPL[{1, 1, 1}, -x]*Log[x]^3)/
    1620 + (539*Pi^4*HPL[{1, 1, 3}, -x]*Log[x]^3)/270 - 
   (34*Pi^2*HPL[{1, 1, 5}, -x]*Log[x]^3)/9 + (20*HPL[{1, 1, 7}, -x]*Log[x]^3)/
    3 + (2303*Pi^4*HPL[{1, 2, 2}, -x]*Log[x]^3)/135 - 
   (4*Pi^2*HPL[{1, 2, 4}, -x]*Log[x]^3)/3 + 8*HPL[{1, 2, 6}, -x]*Log[x]^3 + 
   (539*Pi^4*HPL[{1, 3, 1}, -x]*Log[x]^3)/270 + 
   (4*Pi^2*HPL[{1, 3, 3}, -x]*Log[x]^3)/3 + 8*HPL[{1, 3, 5}, -x]*Log[x]^3 - 
   (4*Pi^2*HPL[{1, 4, 2}, -x]*Log[x]^3)/3 + 8*HPL[{1, 4, 4}, -x]*Log[x]^3 - 
   (34*Pi^2*HPL[{1, 5, 1}, -x]*Log[x]^3)/9 + 8*HPL[{1, 5, 3}, -x]*Log[x]^3 + 
   8*HPL[{1, 6, 2}, -x]*Log[x]^3 + (20*HPL[{1, 7, 1}, -x]*Log[x]^3)/3 + 
   (2303*Pi^4*HPL[{2, 1, 2}, -x]*Log[x]^3)/135 - 
   (4*Pi^2*HPL[{2, 1, 4}, -x]*Log[x]^3)/3 + 8*HPL[{2, 1, 6}, -x]*Log[x]^3 + 
   (2303*Pi^4*HPL[{2, 2, 1}, -x]*Log[x]^3)/135 + 
   (64*Pi^2*HPL[{2, 2, 3}, -x]*Log[x]^3)/9 - 6*HPL[{2, 2, 5}, -x]*Log[x]^3 + 
   (64*Pi^2*HPL[{2, 3, 2}, -x]*Log[x]^3)/9 - 4*HPL[{2, 3, 4}, -x]*Log[x]^3 - 
   (4*Pi^2*HPL[{2, 4, 1}, -x]*Log[x]^3)/3 - 4*HPL[{2, 4, 3}, -x]*Log[x]^3 - 
   6*HPL[{2, 5, 2}, -x]*Log[x]^3 + 8*HPL[{2, 6, 1}, -x]*Log[x]^3 + 
   (539*Pi^4*HPL[{3, 1, 1}, -x]*Log[x]^3)/270 + 
   (4*Pi^2*HPL[{3, 1, 3}, -x]*Log[x]^3)/3 + 8*HPL[{3, 1, 5}, -x]*Log[x]^3 + 
   (64*Pi^2*HPL[{3, 2, 2}, -x]*Log[x]^3)/9 - 4*HPL[{3, 2, 4}, -x]*Log[x]^3 + 
   (4*Pi^2*HPL[{3, 3, 1}, -x]*Log[x]^3)/3 - 4*HPL[{3, 4, 2}, -x]*Log[x]^3 + 
   8*HPL[{3, 5, 1}, -x]*Log[x]^3 - (4*Pi^2*HPL[{4, 1, 2}, -x]*Log[x]^3)/3 + 
   8*HPL[{4, 1, 4}, -x]*Log[x]^3 - (4*Pi^2*HPL[{4, 2, 1}, -x]*Log[x]^3)/3 - 
   4*HPL[{4, 2, 3}, -x]*Log[x]^3 - 4*HPL[{4, 3, 2}, -x]*Log[x]^3 + 
   8*HPL[{4, 4, 1}, -x]*Log[x]^3 - (34*Pi^2*HPL[{5, 1, 1}, -x]*Log[x]^3)/9 + 
   8*HPL[{5, 1, 3}, -x]*Log[x]^3 - 6*HPL[{5, 2, 2}, -x]*Log[x]^3 + 
   8*HPL[{5, 3, 1}, -x]*Log[x]^3 + 8*HPL[{6, 1, 2}, -x]*Log[x]^3 + 
   8*HPL[{6, 2, 1}, -x]*Log[x]^3 + (20*HPL[{7, 1, 1}, -x]*Log[x]^3)/3 + 
   (974*Pi^4*HPL[{1, 1, 1, 2}, -x]*Log[x]^3)/15 - 
   (4*Pi^2*HPL[{1, 1, 1, 4}, -x]*Log[x]^3)/3 - 8*HPL[{1, 1, 1, 6}, -x]*
    Log[x]^3 + (974*Pi^4*HPL[{1, 1, 2, 1}, -x]*Log[x]^3)/15 + 
   (214*Pi^2*HPL[{1, 1, 2, 3}, -x]*Log[x]^3)/9 - 
   20*HPL[{1, 1, 2, 5}, -x]*Log[x]^3 + 
   (214*Pi^2*HPL[{1, 1, 3, 2}, -x]*Log[x]^3)/9 - 
   16*HPL[{1, 1, 3, 4}, -x]*Log[x]^3 - 
   (4*Pi^2*HPL[{1, 1, 4, 1}, -x]*Log[x]^3)/3 - 16*HPL[{1, 1, 4, 3}, -x]*
    Log[x]^3 - 20*HPL[{1, 1, 5, 2}, -x]*Log[x]^3 - 
   8*HPL[{1, 1, 6, 1}, -x]*Log[x]^3 + 
   (974*Pi^4*HPL[{1, 2, 1, 1}, -x]*Log[x]^3)/15 + 
   (214*Pi^2*HPL[{1, 2, 1, 3}, -x]*Log[x]^3)/9 - 
   20*HPL[{1, 2, 1, 5}, -x]*Log[x]^3 + 
   (1205*Pi^2*HPL[{1, 2, 2, 2}, -x]*Log[x]^3)/9 - 
   (32*HPL[{1, 2, 2, 4}, -x]*Log[x]^3)/3 + 
   (214*Pi^2*HPL[{1, 2, 3, 1}, -x]*Log[x]^3)/9 + 
   8*HPL[{1, 2, 3, 3}, -x]*Log[x]^3 - (32*HPL[{1, 2, 4, 2}, -x]*Log[x]^3)/3 - 
   20*HPL[{1, 2, 5, 1}, -x]*Log[x]^3 + 
   (214*Pi^2*HPL[{1, 3, 1, 2}, -x]*Log[x]^3)/9 - 
   16*HPL[{1, 3, 1, 4}, -x]*Log[x]^3 + 
   (214*Pi^2*HPL[{1, 3, 2, 1}, -x]*Log[x]^3)/9 + 
   8*HPL[{1, 3, 2, 3}, -x]*Log[x]^3 + 8*HPL[{1, 3, 3, 2}, -x]*Log[x]^3 - 
   16*HPL[{1, 3, 4, 1}, -x]*Log[x]^3 - 
   (4*Pi^2*HPL[{1, 4, 1, 1}, -x]*Log[x]^3)/3 - 16*HPL[{1, 4, 1, 3}, -x]*
    Log[x]^3 - (32*HPL[{1, 4, 2, 2}, -x]*Log[x]^3)/3 - 
   16*HPL[{1, 4, 3, 1}, -x]*Log[x]^3 - 20*HPL[{1, 5, 1, 2}, -x]*Log[x]^3 - 
   20*HPL[{1, 5, 2, 1}, -x]*Log[x]^3 - 8*HPL[{1, 6, 1, 1}, -x]*Log[x]^3 + 
   (974*Pi^4*HPL[{2, 1, 1, 1}, -x]*Log[x]^3)/15 + 
   (214*Pi^2*HPL[{2, 1, 1, 3}, -x]*Log[x]^3)/9 - 
   20*HPL[{2, 1, 1, 5}, -x]*Log[x]^3 + 
   (1205*Pi^2*HPL[{2, 1, 2, 2}, -x]*Log[x]^3)/9 - 
   (32*HPL[{2, 1, 2, 4}, -x]*Log[x]^3)/3 + 
   (214*Pi^2*HPL[{2, 1, 3, 1}, -x]*Log[x]^3)/9 + 
   8*HPL[{2, 1, 3, 3}, -x]*Log[x]^3 - (32*HPL[{2, 1, 4, 2}, -x]*Log[x]^3)/3 - 
   20*HPL[{2, 1, 5, 1}, -x]*Log[x]^3 + 
   (1205*Pi^2*HPL[{2, 2, 1, 2}, -x]*Log[x]^3)/9 - 
   (32*HPL[{2, 2, 1, 4}, -x]*Log[x]^3)/3 + 
   (1205*Pi^2*HPL[{2, 2, 2, 1}, -x]*Log[x]^3)/9 + 
   (134*HPL[{2, 2, 2, 3}, -x]*Log[x]^3)/3 + 
   (134*HPL[{2, 2, 3, 2}, -x]*Log[x]^3)/3 - 
   (32*HPL[{2, 2, 4, 1}, -x]*Log[x]^3)/3 + 
   (214*Pi^2*HPL[{2, 3, 1, 1}, -x]*Log[x]^3)/9 + 
   8*HPL[{2, 3, 1, 3}, -x]*Log[x]^3 + (134*HPL[{2, 3, 2, 2}, -x]*Log[x]^3)/
    3 + 8*HPL[{2, 3, 3, 1}, -x]*Log[x]^3 - 
   (32*HPL[{2, 4, 1, 2}, -x]*Log[x]^3)/3 - 
   (32*HPL[{2, 4, 2, 1}, -x]*Log[x]^3)/3 - 20*HPL[{2, 5, 1, 1}, -x]*
    Log[x]^3 + (214*Pi^2*HPL[{3, 1, 1, 2}, -x]*Log[x]^3)/9 - 
   16*HPL[{3, 1, 1, 4}, -x]*Log[x]^3 + 
   (214*Pi^2*HPL[{3, 1, 2, 1}, -x]*Log[x]^3)/9 + 
   8*HPL[{3, 1, 2, 3}, -x]*Log[x]^3 + 8*HPL[{3, 1, 3, 2}, -x]*Log[x]^3 - 
   16*HPL[{3, 1, 4, 1}, -x]*Log[x]^3 + 
   (214*Pi^2*HPL[{3, 2, 1, 1}, -x]*Log[x]^3)/9 + 
   8*HPL[{3, 2, 1, 3}, -x]*Log[x]^3 + (134*HPL[{3, 2, 2, 2}, -x]*Log[x]^3)/
    3 + 8*HPL[{3, 2, 3, 1}, -x]*Log[x]^3 + 8*HPL[{3, 3, 1, 2}, -x]*Log[x]^3 + 
   8*HPL[{3, 3, 2, 1}, -x]*Log[x]^3 - 16*HPL[{3, 4, 1, 1}, -x]*Log[x]^3 - 
   (4*Pi^2*HPL[{4, 1, 1, 1}, -x]*Log[x]^3)/3 - 16*HPL[{4, 1, 1, 3}, -x]*
    Log[x]^3 - (32*HPL[{4, 1, 2, 2}, -x]*Log[x]^3)/3 - 
   16*HPL[{4, 1, 3, 1}, -x]*Log[x]^3 - (32*HPL[{4, 2, 1, 2}, -x]*Log[x]^3)/
    3 - (32*HPL[{4, 2, 2, 1}, -x]*Log[x]^3)/3 - 16*HPL[{4, 3, 1, 1}, -x]*
    Log[x]^3 - 20*HPL[{5, 1, 1, 2}, -x]*Log[x]^3 - 
   20*HPL[{5, 1, 2, 1}, -x]*Log[x]^3 - 20*HPL[{5, 2, 1, 1}, -x]*Log[x]^3 - 
   8*HPL[{6, 1, 1, 1}, -x]*Log[x]^3 + (34936*Pi^4*HPL[{1, 1, 1, 1, 1}, -x]*
     Log[x]^3)/135 + (688*Pi^2*HPL[{1, 1, 1, 1, 3}, -x]*Log[x]^3)/9 - 
   64*HPL[{1, 1, 1, 1, 5}, -x]*Log[x]^3 + 
   (4226*Pi^2*HPL[{1, 1, 1, 2, 2}, -x]*Log[x]^3)/9 - 
   (56*HPL[{1, 1, 1, 2, 4}, -x]*Log[x]^3)/3 + 
   (688*Pi^2*HPL[{1, 1, 1, 3, 1}, -x]*Log[x]^3)/9 + 
   32*HPL[{1, 1, 1, 3, 3}, -x]*Log[x]^3 - 
   (56*HPL[{1, 1, 1, 4, 2}, -x]*Log[x]^3)/3 - 64*HPL[{1, 1, 1, 5, 1}, -x]*
    Log[x]^3 + (4226*Pi^2*HPL[{1, 1, 2, 1, 2}, -x]*Log[x]^3)/9 - 
   (56*HPL[{1, 1, 2, 1, 4}, -x]*Log[x]^3)/3 + 
   (4226*Pi^2*HPL[{1, 1, 2, 2, 1}, -x]*Log[x]^3)/9 + 
   (452*HPL[{1, 1, 2, 2, 3}, -x]*Log[x]^3)/3 + 
   (452*HPL[{1, 1, 2, 3, 2}, -x]*Log[x]^3)/3 - 
   (56*HPL[{1, 1, 2, 4, 1}, -x]*Log[x]^3)/3 + 
   (688*Pi^2*HPL[{1, 1, 3, 1, 1}, -x]*Log[x]^3)/9 + 
   32*HPL[{1, 1, 3, 1, 3}, -x]*Log[x]^3 + 
   (452*HPL[{1, 1, 3, 2, 2}, -x]*Log[x]^3)/3 + 32*HPL[{1, 1, 3, 3, 1}, -x]*
    Log[x]^3 - (56*HPL[{1, 1, 4, 1, 2}, -x]*Log[x]^3)/3 - 
   (56*HPL[{1, 1, 4, 2, 1}, -x]*Log[x]^3)/3 - 64*HPL[{1, 1, 5, 1, 1}, -x]*
    Log[x]^3 + (4226*Pi^2*HPL[{1, 2, 1, 1, 2}, -x]*Log[x]^3)/9 - 
   (56*HPL[{1, 2, 1, 1, 4}, -x]*Log[x]^3)/3 + 
   (4226*Pi^2*HPL[{1, 2, 1, 2, 1}, -x]*Log[x]^3)/9 + 
   (452*HPL[{1, 2, 1, 2, 3}, -x]*Log[x]^3)/3 + 
   (452*HPL[{1, 2, 1, 3, 2}, -x]*Log[x]^3)/3 - 
   (56*HPL[{1, 2, 1, 4, 1}, -x]*Log[x]^3)/3 + 
   (4226*Pi^2*HPL[{1, 2, 2, 1, 1}, -x]*Log[x]^3)/9 + 
   (452*HPL[{1, 2, 2, 1, 3}, -x]*Log[x]^3)/3 + 
   (2104*HPL[{1, 2, 2, 2, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{1, 2, 2, 3, 1}, -x]*Log[x]^3)/3 + 
   (452*HPL[{1, 2, 3, 1, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{1, 2, 3, 2, 1}, -x]*Log[x]^3)/3 - 
   (56*HPL[{1, 2, 4, 1, 1}, -x]*Log[x]^3)/3 + 
   (688*Pi^2*HPL[{1, 3, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   32*HPL[{1, 3, 1, 1, 3}, -x]*Log[x]^3 + 
   (452*HPL[{1, 3, 1, 2, 2}, -x]*Log[x]^3)/3 + 32*HPL[{1, 3, 1, 3, 1}, -x]*
    Log[x]^3 + (452*HPL[{1, 3, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{1, 3, 2, 2, 1}, -x]*Log[x]^3)/3 + 32*HPL[{1, 3, 3, 1, 1}, -x]*
    Log[x]^3 - (56*HPL[{1, 4, 1, 1, 2}, -x]*Log[x]^3)/3 - 
   (56*HPL[{1, 4, 1, 2, 1}, -x]*Log[x]^3)/3 - 
   (56*HPL[{1, 4, 2, 1, 1}, -x]*Log[x]^3)/3 - 64*HPL[{1, 5, 1, 1, 1}, -x]*
    Log[x]^3 + (4226*Pi^2*HPL[{2, 1, 1, 1, 2}, -x]*Log[x]^3)/9 - 
   (56*HPL[{2, 1, 1, 1, 4}, -x]*Log[x]^3)/3 + 
   (4226*Pi^2*HPL[{2, 1, 1, 2, 1}, -x]*Log[x]^3)/9 + 
   (452*HPL[{2, 1, 1, 2, 3}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 1, 1, 3, 2}, -x]*Log[x]^3)/3 - 
   (56*HPL[{2, 1, 1, 4, 1}, -x]*Log[x]^3)/3 + 
   (4226*Pi^2*HPL[{2, 1, 2, 1, 1}, -x]*Log[x]^3)/9 + 
   (452*HPL[{2, 1, 2, 1, 3}, -x]*Log[x]^3)/3 + 
   (2104*HPL[{2, 1, 2, 2, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 1, 2, 3, 1}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 1, 3, 1, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 1, 3, 2, 1}, -x]*Log[x]^3)/3 - 
   (56*HPL[{2, 1, 4, 1, 1}, -x]*Log[x]^3)/3 + 
   (4226*Pi^2*HPL[{2, 2, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   (452*HPL[{2, 2, 1, 1, 3}, -x]*Log[x]^3)/3 + 
   (2104*HPL[{2, 2, 1, 2, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 2, 1, 3, 1}, -x]*Log[x]^3)/3 + 
   (2104*HPL[{2, 2, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (2104*HPL[{2, 2, 2, 2, 1}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 2, 3, 1, 1}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 3, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 3, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 3, 2, 1, 1}, -x]*Log[x]^3)/3 - 
   (56*HPL[{2, 4, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (688*Pi^2*HPL[{3, 1, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   32*HPL[{3, 1, 1, 1, 3}, -x]*Log[x]^3 + 
   (452*HPL[{3, 1, 1, 2, 2}, -x]*Log[x]^3)/3 + 32*HPL[{3, 1, 1, 3, 1}, -x]*
    Log[x]^3 + (452*HPL[{3, 1, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{3, 1, 2, 2, 1}, -x]*Log[x]^3)/3 + 32*HPL[{3, 1, 3, 1, 1}, -x]*
    Log[x]^3 + (452*HPL[{3, 2, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{3, 2, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (452*HPL[{3, 2, 2, 1, 1}, -x]*Log[x]^3)/3 + 32*HPL[{3, 3, 1, 1, 1}, -x]*
    Log[x]^3 - (56*HPL[{4, 1, 1, 1, 2}, -x]*Log[x]^3)/3 - 
   (56*HPL[{4, 1, 1, 2, 1}, -x]*Log[x]^3)/3 - 
   (56*HPL[{4, 1, 2, 1, 1}, -x]*Log[x]^3)/3 - 
   (56*HPL[{4, 2, 1, 1, 1}, -x]*Log[x]^3)/3 - 64*HPL[{5, 1, 1, 1, 1}, -x]*
    Log[x]^3 + (15280*Pi^2*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x]^3)/9 + 
   (64*HPL[{1, 1, 1, 1, 1, 4}, -x]*Log[x]^3)/3 + 
   (15280*Pi^2*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x]^3)/9 + 
   (1472*HPL[{1, 1, 1, 1, 2, 3}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 1, 1, 3, 2}, -x]*Log[x]^3)/3 + 
   (64*HPL[{1, 1, 1, 1, 4, 1}, -x]*Log[x]^3)/3 + 
   (15280*Pi^2*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x]^3)/9 + 
   (1472*HPL[{1, 1, 1, 2, 1, 3}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 1, 1, 2, 2, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 1, 2, 3, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 1, 3, 1, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 1, 3, 2, 1}, -x]*Log[x]^3)/3 + 
   (64*HPL[{1, 1, 1, 4, 1, 1}, -x]*Log[x]^3)/3 + 
   (15280*Pi^2*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   (1472*HPL[{1, 1, 2, 1, 1, 3}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 1, 2, 1, 2, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 2, 1, 3, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 1, 2, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 1, 2, 2, 2, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 2, 3, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 3, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 3, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 3, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (64*HPL[{1, 1, 4, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (15280*Pi^2*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   (1472*HPL[{1, 2, 1, 1, 1, 3}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 2, 1, 1, 2, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 2, 1, 1, 3, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 2, 1, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 2, 1, 2, 2, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 2, 1, 3, 1, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 2, 2, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 2, 2, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 2, 2, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 2, 3, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 3, 1, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 3, 1, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 3, 1, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 3, 2, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (64*HPL[{1, 4, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (15280*Pi^2*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   (1472*HPL[{2, 1, 1, 1, 1, 3}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 1, 1, 1, 2, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{2, 1, 1, 1, 3, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 1, 1, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 1, 1, 2, 2, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{2, 1, 1, 3, 1, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 1, 2, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 1, 2, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 1, 2, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{2, 1, 3, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 2, 1, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 2, 1, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 2, 1, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 2, 2, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{2, 3, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{3, 1, 1, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{3, 1, 1, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{3, 1, 1, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{3, 1, 2, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{3, 2, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (64*HPL[{4, 1, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (19264*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{1, 1, 1, 1, 1, 1, 3}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 1, 1, 1, 2, 2}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{1, 1, 1, 1, 1, 3, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 1, 1, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 1, 1, 2, 2, 1}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{1, 1, 1, 1, 3, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 1, 2, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 1, 2, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 1, 2, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{1, 1, 1, 3, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 2, 1, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 2, 1, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 2, 1, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 2, 2, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{1, 1, 3, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 2, 1, 1, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 2, 1, 1, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 2, 1, 1, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 2, 1, 2, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 2, 2, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{1, 3, 1, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{2, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{2, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{2, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{2, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{2, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{2, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{3, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   29120*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^3 + 
   29120*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^3 + 
   29120*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^3 + 
   29120*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^3 + 
   29120*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   29120*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   29120*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   29120*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   107520*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   (64831*Pi^8*Log[x]^4)/10886400 + (15697*Pi^6*HPL[{2}, -x]*Log[x]^4)/
    362880 - (7*Pi^4*HPL[{4}, -x]*Log[x]^4)/2160 + 
   (Pi^2*HPL[{6}, -x]*Log[x]^4)/36 + (HPL[{8}, -x]*Log[x]^4)/2 + 
   (207*Pi^6*HPL[{1, 1}, -x]*Log[x]^4)/1120 + 
   (7*Pi^4*HPL[{1, 3}, -x]*Log[x]^4)/540 - (2*HPL[{1, 7}, -x]*Log[x]^4)/3 + 
   (359*Pi^4*HPL[{2, 2}, -x]*Log[x]^4)/1080 - (Pi^2*HPL[{2, 4}, -x]*Log[x]^4)/
    36 + (HPL[{2, 6}, -x]*Log[x]^4)/6 + (7*Pi^4*HPL[{3, 1}, -x]*Log[x]^4)/
    540 - (Pi^2*HPL[{4, 2}, -x]*Log[x]^4)/36 + (HPL[{6, 2}, -x]*Log[x]^4)/6 - 
   (2*HPL[{7, 1}, -x]*Log[x]^4)/3 + (491*Pi^4*HPL[{1, 1, 2}, -x]*Log[x]^4)/
    360 - (Pi^2*HPL[{1, 1, 4}, -x]*Log[x]^4)/9 + 
   (2*HPL[{1, 1, 6}, -x]*Log[x]^4)/3 + (491*Pi^4*HPL[{1, 2, 1}, -x]*Log[x]^4)/
    360 + (Pi^2*HPL[{1, 2, 3}, -x]*Log[x]^4)/9 + 
   (Pi^2*HPL[{1, 3, 2}, -x]*Log[x]^4)/9 - (Pi^2*HPL[{1, 4, 1}, -x]*Log[x]^4)/
    9 + (2*HPL[{1, 6, 1}, -x]*Log[x]^4)/3 + 
   (491*Pi^4*HPL[{2, 1, 1}, -x]*Log[x]^4)/360 + 
   (Pi^2*HPL[{2, 1, 3}, -x]*Log[x]^4)/9 + 
   (319*Pi^2*HPL[{2, 2, 2}, -x]*Log[x]^4)/144 - (HPL[{2, 2, 4}, -x]*Log[x]^4)/
    6 + (Pi^2*HPL[{2, 3, 1}, -x]*Log[x]^4)/9 - (HPL[{2, 4, 2}, -x]*Log[x]^4)/
    6 + (Pi^2*HPL[{3, 1, 2}, -x]*Log[x]^4)/9 + 
   (Pi^2*HPL[{3, 2, 1}, -x]*Log[x]^4)/9 - (Pi^2*HPL[{4, 1, 1}, -x]*Log[x]^4)/
    9 - (HPL[{4, 2, 2}, -x]*Log[x]^4)/6 + (2*HPL[{6, 1, 1}, -x]*Log[x]^4)/3 + 
   (611*Pi^4*HPL[{1, 1, 1, 1}, -x]*Log[x]^4)/108 + 
   (4*Pi^2*HPL[{1, 1, 1, 3}, -x]*Log[x]^4)/9 + 
   (313*Pi^2*HPL[{1, 1, 2, 2}, -x]*Log[x]^4)/36 - 
   (2*HPL[{1, 1, 2, 4}, -x]*Log[x]^4)/3 + 
   (4*Pi^2*HPL[{1, 1, 3, 1}, -x]*Log[x]^4)/9 - 
   (2*HPL[{1, 1, 4, 2}, -x]*Log[x]^4)/3 + 
   (313*Pi^2*HPL[{1, 2, 1, 2}, -x]*Log[x]^4)/36 - 
   (2*HPL[{1, 2, 1, 4}, -x]*Log[x]^4)/3 + 
   (313*Pi^2*HPL[{1, 2, 2, 1}, -x]*Log[x]^4)/36 + 
   (2*HPL[{1, 2, 2, 3}, -x]*Log[x]^4)/3 + (2*HPL[{1, 2, 3, 2}, -x]*Log[x]^4)/
    3 - (2*HPL[{1, 2, 4, 1}, -x]*Log[x]^4)/3 + 
   (4*Pi^2*HPL[{1, 3, 1, 1}, -x]*Log[x]^4)/9 + 
   (2*HPL[{1, 3, 2, 2}, -x]*Log[x]^4)/3 - (2*HPL[{1, 4, 1, 2}, -x]*Log[x]^4)/
    3 - (2*HPL[{1, 4, 2, 1}, -x]*Log[x]^4)/3 + 
   (313*Pi^2*HPL[{2, 1, 1, 2}, -x]*Log[x]^4)/36 - 
   (2*HPL[{2, 1, 1, 4}, -x]*Log[x]^4)/3 + 
   (313*Pi^2*HPL[{2, 1, 2, 1}, -x]*Log[x]^4)/36 + 
   (2*HPL[{2, 1, 2, 3}, -x]*Log[x]^4)/3 + (2*HPL[{2, 1, 3, 2}, -x]*Log[x]^4)/
    3 - (2*HPL[{2, 1, 4, 1}, -x]*Log[x]^4)/3 + 
   (313*Pi^2*HPL[{2, 2, 1, 1}, -x]*Log[x]^4)/36 + 
   (2*HPL[{2, 2, 1, 3}, -x]*Log[x]^4)/3 + (21*HPL[{2, 2, 2, 2}, -x]*Log[x]^4)/
    2 + (2*HPL[{2, 2, 3, 1}, -x]*Log[x]^4)/3 + 
   (2*HPL[{2, 3, 1, 2}, -x]*Log[x]^4)/3 + (2*HPL[{2, 3, 2, 1}, -x]*Log[x]^4)/
    3 - (2*HPL[{2, 4, 1, 1}, -x]*Log[x]^4)/3 + 
   (4*Pi^2*HPL[{3, 1, 1, 1}, -x]*Log[x]^4)/9 + 
   (2*HPL[{3, 1, 2, 2}, -x]*Log[x]^4)/3 + (2*HPL[{3, 2, 1, 2}, -x]*Log[x]^4)/
    3 + (2*HPL[{3, 2, 2, 1}, -x]*Log[x]^4)/3 - 
   (2*HPL[{4, 1, 1, 2}, -x]*Log[x]^4)/3 - (2*HPL[{4, 1, 2, 1}, -x]*Log[x]^4)/
    3 - (2*HPL[{4, 2, 1, 1}, -x]*Log[x]^4)/3 + 
   (104*Pi^2*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^4)/3 - 
   (8*HPL[{1, 1, 1, 1, 4}, -x]*Log[x]^4)/3 + 
   (104*Pi^2*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{1, 1, 1, 2, 3}, -x]*Log[x]^4)/3 + 
   (8*HPL[{1, 1, 1, 3, 2}, -x]*Log[x]^4)/3 - 
   (8*HPL[{1, 1, 1, 4, 1}, -x]*Log[x]^4)/3 + 
   (104*Pi^2*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{1, 1, 2, 1, 3}, -x]*Log[x]^4)/3 + 39*HPL[{1, 1, 2, 2, 2}, -x]*
    Log[x]^4 + (8*HPL[{1, 1, 2, 3, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{1, 1, 3, 1, 2}, -x]*Log[x]^4)/3 + 
   (8*HPL[{1, 1, 3, 2, 1}, -x]*Log[x]^4)/3 - 
   (8*HPL[{1, 1, 4, 1, 1}, -x]*Log[x]^4)/3 + 
   (104*Pi^2*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{1, 2, 1, 1, 3}, -x]*Log[x]^4)/3 + 39*HPL[{1, 2, 1, 2, 2}, -x]*
    Log[x]^4 + (8*HPL[{1, 2, 1, 3, 1}, -x]*Log[x]^4)/3 + 
   39*HPL[{1, 2, 2, 1, 2}, -x]*Log[x]^4 + 39*HPL[{1, 2, 2, 2, 1}, -x]*
    Log[x]^4 + (8*HPL[{1, 2, 3, 1, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{1, 3, 1, 1, 2}, -x]*Log[x]^4)/3 + 
   (8*HPL[{1, 3, 1, 2, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{1, 3, 2, 1, 1}, -x]*Log[x]^4)/3 - 
   (8*HPL[{1, 4, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (104*Pi^2*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{2, 1, 1, 1, 3}, -x]*Log[x]^4)/3 + 39*HPL[{2, 1, 1, 2, 2}, -x]*
    Log[x]^4 + (8*HPL[{2, 1, 1, 3, 1}, -x]*Log[x]^4)/3 + 
   39*HPL[{2, 1, 2, 1, 2}, -x]*Log[x]^4 + 39*HPL[{2, 1, 2, 2, 1}, -x]*
    Log[x]^4 + (8*HPL[{2, 1, 3, 1, 1}, -x]*Log[x]^4)/3 + 
   39*HPL[{2, 2, 1, 1, 2}, -x]*Log[x]^4 + 39*HPL[{2, 2, 1, 2, 1}, -x]*
    Log[x]^4 + 39*HPL[{2, 2, 2, 1, 1}, -x]*Log[x]^4 + 
   (8*HPL[{2, 3, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{3, 1, 1, 1, 2}, -x]*Log[x]^4)/3 + 
   (8*HPL[{3, 1, 1, 2, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{3, 1, 2, 1, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{3, 2, 1, 1, 1}, -x]*Log[x]^4)/3 - 
   (8*HPL[{4, 1, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (1264*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^4)/9 + 
   (32*HPL[{1, 1, 1, 1, 1, 3}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 1, 1, 1, 2, 2}, -x]*Log[x]^4)/3 + 
   (32*HPL[{1, 1, 1, 1, 3, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 1, 1, 2, 1, 2}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 1, 1, 2, 2, 1}, -x]*Log[x]^4)/3 + 
   (32*HPL[{1, 1, 1, 3, 1, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 1, 2, 1, 1, 2}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 1, 2, 1, 2, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 1, 2, 2, 1, 1}, -x]*Log[x]^4)/3 + 
   (32*HPL[{1, 1, 3, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 2, 1, 1, 1, 2}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 2, 1, 1, 2, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 2, 1, 2, 1, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 2, 2, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (32*HPL[{1, 3, 1, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{2, 1, 1, 1, 1, 2}, -x]*Log[x]^4)/3 + 
   (442*HPL[{2, 1, 1, 1, 2, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{2, 1, 1, 2, 1, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{2, 1, 2, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{2, 2, 1, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (32*HPL[{3, 1, 1, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   568*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^4 + 
   568*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^4 + 
   568*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^4 + 
   568*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^4 + 
   568*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^4 + 
   568*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^4 + 
   568*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^4 + 
   2240*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^4 + 
   (157*Pi^6*HPL[{1}, -x]*Log[x]^5)/113400 + 
   (121*Pi^4*HPL[{1, 2}, -x]*Log[x]^5)/10800 + 
   (121*Pi^4*HPL[{2, 1}, -x]*Log[x]^5)/10800 + 
   (83*Pi^4*HPL[{1, 1, 1}, -x]*Log[x]^5)/1800 + 
   (7*Pi^2*HPL[{1, 2, 2}, -x]*Log[x]^5)/90 + 
   (7*Pi^2*HPL[{2, 1, 2}, -x]*Log[x]^5)/90 + 
   (7*Pi^2*HPL[{2, 2, 1}, -x]*Log[x]^5)/90 + 
   (29*Pi^2*HPL[{1, 1, 1, 2}, -x]*Log[x]^5)/90 + 
   (29*Pi^2*HPL[{1, 1, 2, 1}, -x]*Log[x]^5)/90 + 
   (29*Pi^2*HPL[{1, 2, 1, 1}, -x]*Log[x]^5)/90 + 
   (3*HPL[{1, 2, 2, 2}, -x]*Log[x]^5)/10 + 
   (29*Pi^2*HPL[{2, 1, 1, 1}, -x]*Log[x]^5)/90 + 
   (3*HPL[{2, 1, 2, 2}, -x]*Log[x]^5)/10 + (3*HPL[{2, 2, 1, 2}, -x]*Log[x]^5)/
    10 + (3*HPL[{2, 2, 2, 1}, -x]*Log[x]^5)/10 + 
   (4*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^5)/3 + 
   (19*HPL[{1, 1, 1, 2, 2}, -x]*Log[x]^5)/15 + 
   (19*HPL[{1, 1, 2, 1, 2}, -x]*Log[x]^5)/15 + 
   (19*HPL[{1, 1, 2, 2, 1}, -x]*Log[x]^5)/15 + 
   (19*HPL[{1, 2, 1, 1, 2}, -x]*Log[x]^5)/15 + 
   (19*HPL[{1, 2, 1, 2, 1}, -x]*Log[x]^5)/15 + 
   (19*HPL[{1, 2, 2, 1, 1}, -x]*Log[x]^5)/15 + 
   (19*HPL[{2, 1, 1, 1, 2}, -x]*Log[x]^5)/15 + 
   (19*HPL[{2, 1, 1, 2, 1}, -x]*Log[x]^5)/15 + 
   (19*HPL[{2, 1, 2, 1, 1}, -x]*Log[x]^5)/15 + 
   (19*HPL[{2, 2, 1, 1, 1}, -x]*Log[x]^5)/15 + 
   (16*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x]^5)/3 + 
   (16*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x]^5)/3 + 
   (16*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x]^5)/3 + 
   (16*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x]^5)/3 + 
   (16*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x]^5)/3 + 
   (16*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x]^5)/3 + 
   (112*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^5)/5 + 
   (31*Pi^6*Log[x]^6)/10886400 + (7*Pi^4*HPL[{2}, -x]*Log[x]^6)/259200 + 
   (7*Pi^4*HPL[{1, 1}, -x]*Log[x]^6)/64800 + (Pi^2*HPL[{2, 2}, -x]*Log[x]^6)/
    4320 + (Pi^2*HPL[{1, 1, 2}, -x]*Log[x]^6)/1080 + 
   (Pi^2*HPL[{1, 2, 1}, -x]*Log[x]^6)/1080 + 
   (Pi^2*HPL[{2, 1, 1}, -x]*Log[x]^6)/1080 + (HPL[{2, 2, 2}, -x]*Log[x]^6)/
    720 + (Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]^6)/270 + 
   (HPL[{1, 1, 2, 2}, -x]*Log[x]^6)/180 + (HPL[{1, 2, 1, 2}, -x]*Log[x]^6)/
    180 + (HPL[{1, 2, 2, 1}, -x]*Log[x]^6)/180 + 
   (HPL[{2, 1, 1, 2}, -x]*Log[x]^6)/180 + (HPL[{2, 1, 2, 1}, -x]*Log[x]^6)/
    180 + (HPL[{2, 2, 1, 1}, -x]*Log[x]^6)/180 + 
   (HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^6)/45 + 
   (HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^6)/45 + 
   (HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^6)/45 + 
   (HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^6)/45 + 
   (HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^6)/45 + 
   (4*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^6)/45 - 
   (374779*Pi^8*HPL[{1}, -x]*Zeta[3])/226800 - 
   (1651*Pi^6*HPL[{3}, -x]*Zeta[3])/945 - (13*Pi^4*HPL[{5}, -x]*Zeta[3])/2 - 
   (820*Pi^2*HPL[{7}, -x]*Zeta[3])/3 - 12448*HPL[{9}, -x]*Zeta[3] - 
   (108343*Pi^6*HPL[{1, 2}, -x]*Zeta[3])/3780 - 
   (854*Pi^4*HPL[{1, 4}, -x]*Zeta[3])/45 - 110*Pi^2*HPL[{1, 6}, -x]*Zeta[3] - 
   2828*HPL[{1, 8}, -x]*Zeta[3] - (108343*Pi^6*HPL[{2, 1}, -x]*Zeta[3])/
    3780 - (1564*Pi^4*HPL[{2, 3}, -x]*Zeta[3])/45 - 
   (526*Pi^2*HPL[{2, 5}, -x]*Zeta[3])/3 - 5024*HPL[{2, 7}, -x]*Zeta[3] - 
   (1564*Pi^4*HPL[{3, 2}, -x]*Zeta[3])/45 - 180*Pi^2*HPL[{3, 4}, -x]*
    Zeta[3] - 5104*HPL[{3, 6}, -x]*Zeta[3] - 
   (854*Pi^4*HPL[{4, 1}, -x]*Zeta[3])/45 - 180*Pi^2*HPL[{4, 3}, -x]*Zeta[3] - 
   5172*HPL[{4, 5}, -x]*Zeta[3] - (526*Pi^2*HPL[{5, 2}, -x]*Zeta[3])/3 - 
   5172*HPL[{5, 4}, -x]*Zeta[3] - 110*Pi^2*HPL[{6, 1}, -x]*Zeta[3] - 
   5104*HPL[{6, 3}, -x]*Zeta[3] - 5024*HPL[{7, 2}, -x]*Zeta[3] - 
   2828*HPL[{8, 1}, -x]*Zeta[3] - (103141*Pi^6*HPL[{1, 1, 1}, -x]*Zeta[3])/
    945 - (3638*Pi^4*HPL[{1, 1, 3}, -x]*Zeta[3])/45 - 
   (448*Pi^2*HPL[{1, 1, 5}, -x]*Zeta[3])/3 - 1696*HPL[{1, 1, 7}, -x]*
    Zeta[3] - (6931*Pi^4*HPL[{1, 2, 2}, -x]*Zeta[3])/18 - 
   (884*Pi^2*HPL[{1, 2, 4}, -x]*Zeta[3])/3 - 2188*HPL[{1, 2, 6}, -x]*
    Zeta[3] - (3638*Pi^4*HPL[{1, 3, 1}, -x]*Zeta[3])/45 - 
   (1136*Pi^2*HPL[{1, 3, 3}, -x]*Zeta[3])/3 - 2352*HPL[{1, 3, 5}, -x]*
    Zeta[3] - (884*Pi^2*HPL[{1, 4, 2}, -x]*Zeta[3])/3 - 
   2396*HPL[{1, 4, 4}, -x]*Zeta[3] - (448*Pi^2*HPL[{1, 5, 1}, -x]*Zeta[3])/
    3 - 2352*HPL[{1, 5, 3}, -x]*Zeta[3] - 2188*HPL[{1, 6, 2}, -x]*Zeta[3] - 
   1696*HPL[{1, 7, 1}, -x]*Zeta[3] - (6931*Pi^4*HPL[{2, 1, 2}, -x]*Zeta[3])/
    18 - (884*Pi^2*HPL[{2, 1, 4}, -x]*Zeta[3])/3 - 
   2188*HPL[{2, 1, 6}, -x]*Zeta[3] - (6931*Pi^4*HPL[{2, 2, 1}, -x]*Zeta[3])/
    18 - (1808*Pi^2*HPL[{2, 2, 3}, -x]*Zeta[3])/3 - 
   3148*HPL[{2, 2, 5}, -x]*Zeta[3] - (1808*Pi^2*HPL[{2, 3, 2}, -x]*Zeta[3])/
    3 - 3240*HPL[{2, 3, 4}, -x]*Zeta[3] - 
   (884*Pi^2*HPL[{2, 4, 1}, -x]*Zeta[3])/3 - 3240*HPL[{2, 4, 3}, -x]*
    Zeta[3] - 3148*HPL[{2, 5, 2}, -x]*Zeta[3] - 2188*HPL[{2, 6, 1}, -x]*
    Zeta[3] - (3638*Pi^4*HPL[{3, 1, 1}, -x]*Zeta[3])/45 - 
   (1136*Pi^2*HPL[{3, 1, 3}, -x]*Zeta[3])/3 - 2352*HPL[{3, 1, 5}, -x]*
    Zeta[3] - (1808*Pi^2*HPL[{3, 2, 2}, -x]*Zeta[3])/3 - 
   3240*HPL[{3, 2, 4}, -x]*Zeta[3] - (1136*Pi^2*HPL[{3, 3, 1}, -x]*Zeta[3])/
    3 - 3360*HPL[{3, 3, 3}, -x]*Zeta[3] - 3240*HPL[{3, 4, 2}, -x]*Zeta[3] - 
   2352*HPL[{3, 5, 1}, -x]*Zeta[3] - (884*Pi^2*HPL[{4, 1, 2}, -x]*Zeta[3])/
    3 - 2396*HPL[{4, 1, 4}, -x]*Zeta[3] - 
   (884*Pi^2*HPL[{4, 2, 1}, -x]*Zeta[3])/3 - 3240*HPL[{4, 2, 3}, -x]*
    Zeta[3] - 3240*HPL[{4, 3, 2}, -x]*Zeta[3] - 2396*HPL[{4, 4, 1}, -x]*
    Zeta[3] - (448*Pi^2*HPL[{5, 1, 1}, -x]*Zeta[3])/3 - 
   2352*HPL[{5, 1, 3}, -x]*Zeta[3] - 3148*HPL[{5, 2, 2}, -x]*Zeta[3] - 
   2352*HPL[{5, 3, 1}, -x]*Zeta[3] - 2188*HPL[{6, 1, 2}, -x]*Zeta[3] - 
   2188*HPL[{6, 2, 1}, -x]*Zeta[3] - 1696*HPL[{7, 1, 1}, -x]*Zeta[3] - 
   (59612*Pi^4*HPL[{1, 1, 1, 2}, -x]*Zeta[3])/45 - 
   (2128*Pi^2*HPL[{1, 1, 1, 4}, -x]*Zeta[3])/3 - 1632*HPL[{1, 1, 1, 6}, -x]*
    Zeta[3] - (59612*Pi^4*HPL[{1, 1, 2, 1}, -x]*Zeta[3])/45 - 
   (4144*Pi^2*HPL[{1, 1, 2, 3}, -x]*Zeta[3])/3 - 2256*HPL[{1, 1, 2, 5}, -x]*
    Zeta[3] - (4144*Pi^2*HPL[{1, 1, 3, 2}, -x]*Zeta[3])/3 - 
   2400*HPL[{1, 1, 3, 4}, -x]*Zeta[3] - 
   (2128*Pi^2*HPL[{1, 1, 4, 1}, -x]*Zeta[3])/3 - 2400*HPL[{1, 1, 4, 3}, -x]*
    Zeta[3] - 2256*HPL[{1, 1, 5, 2}, -x]*Zeta[3] - 
   1632*HPL[{1, 1, 6, 1}, -x]*Zeta[3] - 
   (59612*Pi^4*HPL[{1, 2, 1, 1}, -x]*Zeta[3])/45 - 
   (4144*Pi^2*HPL[{1, 2, 1, 3}, -x]*Zeta[3])/3 - 2256*HPL[{1, 2, 1, 5}, -x]*
    Zeta[3] - (14036*Pi^2*HPL[{1, 2, 2, 2}, -x]*Zeta[3])/3 - 
   3664*HPL[{1, 2, 2, 4}, -x]*Zeta[3] - 
   (4144*Pi^2*HPL[{1, 2, 3, 1}, -x]*Zeta[3])/3 - 4416*HPL[{1, 2, 3, 3}, -x]*
    Zeta[3] - 3664*HPL[{1, 2, 4, 2}, -x]*Zeta[3] - 
   2256*HPL[{1, 2, 5, 1}, -x]*Zeta[3] - 
   (4144*Pi^2*HPL[{1, 3, 1, 2}, -x]*Zeta[3])/3 - 2400*HPL[{1, 3, 1, 4}, -x]*
    Zeta[3] - (4144*Pi^2*HPL[{1, 3, 2, 1}, -x]*Zeta[3])/3 - 
   4416*HPL[{1, 3, 2, 3}, -x]*Zeta[3] - 4416*HPL[{1, 3, 3, 2}, -x]*Zeta[3] - 
   2400*HPL[{1, 3, 4, 1}, -x]*Zeta[3] - 
   (2128*Pi^2*HPL[{1, 4, 1, 1}, -x]*Zeta[3])/3 - 2400*HPL[{1, 4, 1, 3}, -x]*
    Zeta[3] - 3664*HPL[{1, 4, 2, 2}, -x]*Zeta[3] - 
   2400*HPL[{1, 4, 3, 1}, -x]*Zeta[3] - 2256*HPL[{1, 5, 1, 2}, -x]*Zeta[3] - 
   2256*HPL[{1, 5, 2, 1}, -x]*Zeta[3] - 1632*HPL[{1, 6, 1, 1}, -x]*Zeta[3] - 
   (59612*Pi^4*HPL[{2, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (4144*Pi^2*HPL[{2, 1, 1, 3}, -x]*Zeta[3])/3 - 2256*HPL[{2, 1, 1, 5}, -x]*
    Zeta[3] - (14036*Pi^2*HPL[{2, 1, 2, 2}, -x]*Zeta[3])/3 - 
   3664*HPL[{2, 1, 2, 4}, -x]*Zeta[3] - 
   (4144*Pi^2*HPL[{2, 1, 3, 1}, -x]*Zeta[3])/3 - 4416*HPL[{2, 1, 3, 3}, -x]*
    Zeta[3] - 3664*HPL[{2, 1, 4, 2}, -x]*Zeta[3] - 
   2256*HPL[{2, 1, 5, 1}, -x]*Zeta[3] - 
   (14036*Pi^2*HPL[{2, 2, 1, 2}, -x]*Zeta[3])/3 - 
   3664*HPL[{2, 2, 1, 4}, -x]*Zeta[3] - 
   (14036*Pi^2*HPL[{2, 2, 2, 1}, -x]*Zeta[3])/3 - 
   7072*HPL[{2, 2, 2, 3}, -x]*Zeta[3] - 7072*HPL[{2, 2, 3, 2}, -x]*Zeta[3] - 
   3664*HPL[{2, 2, 4, 1}, -x]*Zeta[3] - 
   (4144*Pi^2*HPL[{2, 3, 1, 1}, -x]*Zeta[3])/3 - 4416*HPL[{2, 3, 1, 3}, -x]*
    Zeta[3] - 7072*HPL[{2, 3, 2, 2}, -x]*Zeta[3] - 
   4416*HPL[{2, 3, 3, 1}, -x]*Zeta[3] - 3664*HPL[{2, 4, 1, 2}, -x]*Zeta[3] - 
   3664*HPL[{2, 4, 2, 1}, -x]*Zeta[3] - 2256*HPL[{2, 5, 1, 1}, -x]*Zeta[3] - 
   (4144*Pi^2*HPL[{3, 1, 1, 2}, -x]*Zeta[3])/3 - 2400*HPL[{3, 1, 1, 4}, -x]*
    Zeta[3] - (4144*Pi^2*HPL[{3, 1, 2, 1}, -x]*Zeta[3])/3 - 
   4416*HPL[{3, 1, 2, 3}, -x]*Zeta[3] - 4416*HPL[{3, 1, 3, 2}, -x]*Zeta[3] - 
   2400*HPL[{3, 1, 4, 1}, -x]*Zeta[3] - 
   (4144*Pi^2*HPL[{3, 2, 1, 1}, -x]*Zeta[3])/3 - 4416*HPL[{3, 2, 1, 3}, -x]*
    Zeta[3] - 7072*HPL[{3, 2, 2, 2}, -x]*Zeta[3] - 
   4416*HPL[{3, 2, 3, 1}, -x]*Zeta[3] - 4416*HPL[{3, 3, 1, 2}, -x]*Zeta[3] - 
   4416*HPL[{3, 3, 2, 1}, -x]*Zeta[3] - 2400*HPL[{3, 4, 1, 1}, -x]*Zeta[3] - 
   (2128*Pi^2*HPL[{4, 1, 1, 1}, -x]*Zeta[3])/3 - 2400*HPL[{4, 1, 1, 3}, -x]*
    Zeta[3] - 3664*HPL[{4, 1, 2, 2}, -x]*Zeta[3] - 
   2400*HPL[{4, 1, 3, 1}, -x]*Zeta[3] - 3664*HPL[{4, 2, 1, 2}, -x]*Zeta[3] - 
   3664*HPL[{4, 2, 2, 1}, -x]*Zeta[3] - 2400*HPL[{4, 3, 1, 1}, -x]*Zeta[3] - 
   2256*HPL[{5, 1, 1, 2}, -x]*Zeta[3] - 2256*HPL[{5, 1, 2, 1}, -x]*Zeta[3] - 
   2256*HPL[{5, 2, 1, 1}, -x]*Zeta[3] - 1632*HPL[{6, 1, 1, 1}, -x]*Zeta[3] - 
   (73832*Pi^4*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (9728*Pi^2*HPL[{1, 1, 1, 1, 3}, -x]*Zeta[3])/3 - 
   2880*HPL[{1, 1, 1, 1, 5}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{1, 1, 1, 2, 2}, -x]*Zeta[3])/3 - 
   6912*HPL[{1, 1, 1, 2, 4}, -x]*Zeta[3] - 
   (9728*Pi^2*HPL[{1, 1, 1, 3, 1}, -x]*Zeta[3])/3 - 
   9024*HPL[{1, 1, 1, 3, 3}, -x]*Zeta[3] - 6912*HPL[{1, 1, 1, 4, 2}, -x]*
    Zeta[3] - 2880*HPL[{1, 1, 1, 5, 1}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{1, 1, 2, 1, 2}, -x]*Zeta[3])/3 - 
   6912*HPL[{1, 1, 2, 1, 4}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{1, 1, 2, 2, 1}, -x]*Zeta[3])/3 - 
   14672*HPL[{1, 1, 2, 2, 3}, -x]*Zeta[3] - 14672*HPL[{1, 1, 2, 3, 2}, -x]*
    Zeta[3] - 6912*HPL[{1, 1, 2, 4, 1}, -x]*Zeta[3] - 
   (9728*Pi^2*HPL[{1, 1, 3, 1, 1}, -x]*Zeta[3])/3 - 
   9024*HPL[{1, 1, 3, 1, 3}, -x]*Zeta[3] - 14672*HPL[{1, 1, 3, 2, 2}, -x]*
    Zeta[3] - 9024*HPL[{1, 1, 3, 3, 1}, -x]*Zeta[3] - 
   6912*HPL[{1, 1, 4, 1, 2}, -x]*Zeta[3] - 6912*HPL[{1, 1, 4, 2, 1}, -x]*
    Zeta[3] - 2880*HPL[{1, 1, 5, 1, 1}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{1, 2, 1, 1, 2}, -x]*Zeta[3])/3 - 
   6912*HPL[{1, 2, 1, 1, 4}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{1, 2, 1, 2, 1}, -x]*Zeta[3])/3 - 
   14672*HPL[{1, 2, 1, 2, 3}, -x]*Zeta[3] - 14672*HPL[{1, 2, 1, 3, 2}, -x]*
    Zeta[3] - 6912*HPL[{1, 2, 1, 4, 1}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{1, 2, 2, 1, 1}, -x]*Zeta[3])/3 - 
   14672*HPL[{1, 2, 2, 1, 3}, -x]*Zeta[3] - 39632*HPL[{1, 2, 2, 2, 2}, -x]*
    Zeta[3] - 14672*HPL[{1, 2, 2, 3, 1}, -x]*Zeta[3] - 
   14672*HPL[{1, 2, 3, 1, 2}, -x]*Zeta[3] - 14672*HPL[{1, 2, 3, 2, 1}, -x]*
    Zeta[3] - 6912*HPL[{1, 2, 4, 1, 1}, -x]*Zeta[3] - 
   (9728*Pi^2*HPL[{1, 3, 1, 1, 1}, -x]*Zeta[3])/3 - 
   9024*HPL[{1, 3, 1, 1, 3}, -x]*Zeta[3] - 14672*HPL[{1, 3, 1, 2, 2}, -x]*
    Zeta[3] - 9024*HPL[{1, 3, 1, 3, 1}, -x]*Zeta[3] - 
   14672*HPL[{1, 3, 2, 1, 2}, -x]*Zeta[3] - 14672*HPL[{1, 3, 2, 2, 1}, -x]*
    Zeta[3] - 9024*HPL[{1, 3, 3, 1, 1}, -x]*Zeta[3] - 
   6912*HPL[{1, 4, 1, 1, 2}, -x]*Zeta[3] - 6912*HPL[{1, 4, 1, 2, 1}, -x]*
    Zeta[3] - 6912*HPL[{1, 4, 2, 1, 1}, -x]*Zeta[3] - 
   2880*HPL[{1, 5, 1, 1, 1}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{2, 1, 1, 1, 2}, -x]*Zeta[3])/3 - 
   6912*HPL[{2, 1, 1, 1, 4}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{2, 1, 1, 2, 1}, -x]*Zeta[3])/3 - 
   14672*HPL[{2, 1, 1, 2, 3}, -x]*Zeta[3] - 14672*HPL[{2, 1, 1, 3, 2}, -x]*
    Zeta[3] - 6912*HPL[{2, 1, 1, 4, 1}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{2, 1, 2, 1, 1}, -x]*Zeta[3])/3 - 
   14672*HPL[{2, 1, 2, 1, 3}, -x]*Zeta[3] - 39632*HPL[{2, 1, 2, 2, 2}, -x]*
    Zeta[3] - 14672*HPL[{2, 1, 2, 3, 1}, -x]*Zeta[3] - 
   14672*HPL[{2, 1, 3, 1, 2}, -x]*Zeta[3] - 14672*HPL[{2, 1, 3, 2, 1}, -x]*
    Zeta[3] - 6912*HPL[{2, 1, 4, 1, 1}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{2, 2, 1, 1, 1}, -x]*Zeta[3])/3 - 
   14672*HPL[{2, 2, 1, 1, 3}, -x]*Zeta[3] - 39632*HPL[{2, 2, 1, 2, 2}, -x]*
    Zeta[3] - 14672*HPL[{2, 2, 1, 3, 1}, -x]*Zeta[3] - 
   39632*HPL[{2, 2, 2, 1, 2}, -x]*Zeta[3] - 39632*HPL[{2, 2, 2, 2, 1}, -x]*
    Zeta[3] - 14672*HPL[{2, 2, 3, 1, 1}, -x]*Zeta[3] - 
   14672*HPL[{2, 3, 1, 1, 2}, -x]*Zeta[3] - 14672*HPL[{2, 3, 1, 2, 1}, -x]*
    Zeta[3] - 14672*HPL[{2, 3, 2, 1, 1}, -x]*Zeta[3] - 
   6912*HPL[{2, 4, 1, 1, 1}, -x]*Zeta[3] - 
   (9728*Pi^2*HPL[{3, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   9024*HPL[{3, 1, 1, 1, 3}, -x]*Zeta[3] - 14672*HPL[{3, 1, 1, 2, 2}, -x]*
    Zeta[3] - 9024*HPL[{3, 1, 1, 3, 1}, -x]*Zeta[3] - 
   14672*HPL[{3, 1, 2, 1, 2}, -x]*Zeta[3] - 14672*HPL[{3, 1, 2, 2, 1}, -x]*
    Zeta[3] - 9024*HPL[{3, 1, 3, 1, 1}, -x]*Zeta[3] - 
   14672*HPL[{3, 2, 1, 1, 2}, -x]*Zeta[3] - 14672*HPL[{3, 2, 1, 2, 1}, -x]*
    Zeta[3] - 14672*HPL[{3, 2, 2, 1, 1}, -x]*Zeta[3] - 
   9024*HPL[{3, 3, 1, 1, 1}, -x]*Zeta[3] - 6912*HPL[{4, 1, 1, 1, 2}, -x]*
    Zeta[3] - 6912*HPL[{4, 1, 1, 2, 1}, -x]*Zeta[3] - 
   6912*HPL[{4, 1, 2, 1, 1}, -x]*Zeta[3] - 6912*HPL[{4, 2, 1, 1, 1}, -x]*
    Zeta[3] - 2880*HPL[{5, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (154016*Pi^2*HPL[{1, 1, 1, 1, 1, 2}, -x]*Zeta[3])/3 - 
   18432*HPL[{1, 1, 1, 1, 1, 4}, -x]*Zeta[3] - 
   (154016*Pi^2*HPL[{1, 1, 1, 1, 2, 1}, -x]*Zeta[3])/3 - 
   35584*HPL[{1, 1, 1, 1, 2, 3}, -x]*Zeta[3] - 
   35584*HPL[{1, 1, 1, 1, 3, 2}, -x]*Zeta[3] - 
   18432*HPL[{1, 1, 1, 1, 4, 1}, -x]*Zeta[3] - 
   (154016*Pi^2*HPL[{1, 1, 1, 2, 1, 1}, -x]*Zeta[3])/3 - 
   35584*HPL[{1, 1, 1, 2, 1, 3}, -x]*Zeta[3] - 
   119712*HPL[{1, 1, 1, 2, 2, 2}, -x]*Zeta[3] - 
   35584*HPL[{1, 1, 1, 2, 3, 1}, -x]*Zeta[3] - 
   35584*HPL[{1, 1, 1, 3, 1, 2}, -x]*Zeta[3] - 
   35584*HPL[{1, 1, 1, 3, 2, 1}, -x]*Zeta[3] - 
   18432*HPL[{1, 1, 1, 4, 1, 1}, -x]*Zeta[3] - 
   (154016*Pi^2*HPL[{1, 1, 2, 1, 1, 1}, -x]*Zeta[3])/3 - 
   35584*HPL[{1, 1, 2, 1, 1, 3}, -x]*Zeta[3] - 
   119712*HPL[{1, 1, 2, 1, 2, 2}, -x]*Zeta[3] - 
   35584*HPL[{1, 1, 2, 1, 3, 1}, -x]*Zeta[3] - 
   119712*HPL[{1, 1, 2, 2, 1, 2}, -x]*Zeta[3] - 
   119712*HPL[{1, 1, 2, 2, 2, 1}, -x]*Zeta[3] - 
   35584*HPL[{1, 1, 2, 3, 1, 1}, -x]*Zeta[3] - 
   35584*HPL[{1, 1, 3, 1, 1, 2}, -x]*Zeta[3] - 
   35584*HPL[{1, 1, 3, 1, 2, 1}, -x]*Zeta[3] - 
   35584*HPL[{1, 1, 3, 2, 1, 1}, -x]*Zeta[3] - 
   18432*HPL[{1, 1, 4, 1, 1, 1}, -x]*Zeta[3] - 
   (154016*Pi^2*HPL[{1, 2, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   35584*HPL[{1, 2, 1, 1, 1, 3}, -x]*Zeta[3] - 
   119712*HPL[{1, 2, 1, 1, 2, 2}, -x]*Zeta[3] - 
   35584*HPL[{1, 2, 1, 1, 3, 1}, -x]*Zeta[3] - 
   119712*HPL[{1, 2, 1, 2, 1, 2}, -x]*Zeta[3] - 
   119712*HPL[{1, 2, 1, 2, 2, 1}, -x]*Zeta[3] - 
   35584*HPL[{1, 2, 1, 3, 1, 1}, -x]*Zeta[3] - 
   119712*HPL[{1, 2, 2, 1, 1, 2}, -x]*Zeta[3] - 
   119712*HPL[{1, 2, 2, 1, 2, 1}, -x]*Zeta[3] - 
   119712*HPL[{1, 2, 2, 2, 1, 1}, -x]*Zeta[3] - 
   35584*HPL[{1, 2, 3, 1, 1, 1}, -x]*Zeta[3] - 
   35584*HPL[{1, 3, 1, 1, 1, 2}, -x]*Zeta[3] - 
   35584*HPL[{1, 3, 1, 1, 2, 1}, -x]*Zeta[3] - 
   35584*HPL[{1, 3, 1, 2, 1, 1}, -x]*Zeta[3] - 
   35584*HPL[{1, 3, 2, 1, 1, 1}, -x]*Zeta[3] - 
   18432*HPL[{1, 4, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (154016*Pi^2*HPL[{2, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   35584*HPL[{2, 1, 1, 1, 1, 3}, -x]*Zeta[3] - 
   119712*HPL[{2, 1, 1, 1, 2, 2}, -x]*Zeta[3] - 
   35584*HPL[{2, 1, 1, 1, 3, 1}, -x]*Zeta[3] - 
   119712*HPL[{2, 1, 1, 2, 1, 2}, -x]*Zeta[3] - 
   119712*HPL[{2, 1, 1, 2, 2, 1}, -x]*Zeta[3] - 
   35584*HPL[{2, 1, 1, 3, 1, 1}, -x]*Zeta[3] - 
   119712*HPL[{2, 1, 2, 1, 1, 2}, -x]*Zeta[3] - 
   119712*HPL[{2, 1, 2, 1, 2, 1}, -x]*Zeta[3] - 
   119712*HPL[{2, 1, 2, 2, 1, 1}, -x]*Zeta[3] - 
   35584*HPL[{2, 1, 3, 1, 1, 1}, -x]*Zeta[3] - 
   119712*HPL[{2, 2, 1, 1, 1, 2}, -x]*Zeta[3] - 
   119712*HPL[{2, 2, 1, 1, 2, 1}, -x]*Zeta[3] - 
   119712*HPL[{2, 2, 1, 2, 1, 1}, -x]*Zeta[3] - 
   119712*HPL[{2, 2, 2, 1, 1, 1}, -x]*Zeta[3] - 
   35584*HPL[{2, 3, 1, 1, 1, 1}, -x]*Zeta[3] - 
   35584*HPL[{3, 1, 1, 1, 1, 2}, -x]*Zeta[3] - 
   35584*HPL[{3, 1, 1, 1, 2, 1}, -x]*Zeta[3] - 
   35584*HPL[{3, 1, 1, 2, 1, 1}, -x]*Zeta[3] - 
   35584*HPL[{3, 1, 2, 1, 1, 1}, -x]*Zeta[3] - 
   35584*HPL[{3, 2, 1, 1, 1, 1}, -x]*Zeta[3] - 
   18432*HPL[{4, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   188160*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   84480*HPL[{1, 1, 1, 1, 1, 1, 3}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 1, 1, 1, 2, 2}, -x]*Zeta[3] - 
   84480*HPL[{1, 1, 1, 1, 1, 3, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 1, 1, 2, 1, 2}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 1, 1, 2, 2, 1}, -x]*Zeta[3] - 
   84480*HPL[{1, 1, 1, 1, 3, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 1, 2, 1, 1, 2}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 1, 2, 1, 2, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 1, 2, 2, 1, 1}, -x]*Zeta[3] - 
   84480*HPL[{1, 1, 1, 3, 1, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 2, 1, 1, 1, 2}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 2, 1, 1, 2, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 2, 1, 2, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 2, 2, 1, 1, 1}, -x]*Zeta[3] - 
   84480*HPL[{1, 1, 3, 1, 1, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 2, 1, 1, 1, 1, 2}, -x]*Zeta[3] - 
   385920*HPL[{1, 2, 1, 1, 1, 2, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 2, 1, 1, 2, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 2, 1, 2, 1, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 2, 2, 1, 1, 1, 1}, -x]*Zeta[3] - 
   84480*HPL[{1, 3, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{2, 1, 1, 1, 1, 1, 2}, -x]*Zeta[3] - 
   385920*HPL[{2, 1, 1, 1, 1, 2, 1}, -x]*Zeta[3] - 
   385920*HPL[{2, 1, 1, 1, 2, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{2, 1, 1, 2, 1, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{2, 1, 2, 1, 1, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{2, 2, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   84480*HPL[{3, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   1317120*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x]*Zeta[3] - 
   1317120*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x]*Zeta[3] - 
   1317120*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x]*Zeta[3] - 
   1317120*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x]*Zeta[3] - 
   1317120*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x]*Zeta[3] - 
   1317120*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   1317120*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   1317120*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   4838400*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] + 
   (374779*Pi^8*Log[x]*Zeta[3])/453600 - 
   (831*Pi^6*HPL[{2}, -x]*Log[x]*Zeta[3])/280 + 
   (521*Pi^4*HPL[{4}, -x]*Log[x]*Zeta[3])/90 + 203*Pi^2*HPL[{6}, -x]*Log[x]*
    Zeta[3] + 6002*HPL[{8}, -x]*Log[x]*Zeta[3] - 
   (2011*Pi^6*HPL[{1, 1}, -x]*Log[x]*Zeta[3])/210 - 
   (329*Pi^4*HPL[{1, 3}, -x]*Log[x]*Zeta[3])/45 + 
   (232*Pi^2*HPL[{1, 5}, -x]*Log[x]*Zeta[3])/3 + 1584*HPL[{1, 7}, -x]*Log[x]*
    Zeta[3] - (8281*Pi^4*HPL[{2, 2}, -x]*Log[x]*Zeta[3])/180 + 
   96*Pi^2*HPL[{2, 4}, -x]*Log[x]*Zeta[3] + 2638*HPL[{2, 6}, -x]*Log[x]*
    Zeta[3] - (329*Pi^4*HPL[{3, 1}, -x]*Log[x]*Zeta[3])/45 + 
   (248*Pi^2*HPL[{3, 3}, -x]*Log[x]*Zeta[3])/3 + 2664*HPL[{3, 5}, -x]*Log[x]*
    Zeta[3] + 96*Pi^2*HPL[{4, 2}, -x]*Log[x]*Zeta[3] + 
   2686*HPL[{4, 4}, -x]*Log[x]*Zeta[3] + 
   (232*Pi^2*HPL[{5, 1}, -x]*Log[x]*Zeta[3])/3 + 2664*HPL[{5, 3}, -x]*Log[x]*
    Zeta[3] + 2638*HPL[{6, 2}, -x]*Log[x]*Zeta[3] + 
   1584*HPL[{7, 1}, -x]*Log[x]*Zeta[3] - 
   (7858*Pi^4*HPL[{1, 1, 2}, -x]*Log[x]*Zeta[3])/45 + 
   (40*Pi^2*HPL[{1, 1, 4}, -x]*Log[x]*Zeta[3])/3 + 
   1376*HPL[{1, 1, 6}, -x]*Log[x]*Zeta[3] - 
   (7858*Pi^4*HPL[{1, 2, 1}, -x]*Log[x]*Zeta[3])/45 - 
   (280*Pi^2*HPL[{1, 2, 3}, -x]*Log[x]*Zeta[3])/3 + 
   1480*HPL[{1, 2, 5}, -x]*Log[x]*Zeta[3] - 
   (280*Pi^2*HPL[{1, 3, 2}, -x]*Log[x]*Zeta[3])/3 + 
   1504*HPL[{1, 3, 4}, -x]*Log[x]*Zeta[3] + 
   (40*Pi^2*HPL[{1, 4, 1}, -x]*Log[x]*Zeta[3])/3 + 
   1504*HPL[{1, 4, 3}, -x]*Log[x]*Zeta[3] + 1480*HPL[{1, 5, 2}, -x]*Log[x]*
    Zeta[3] + 1376*HPL[{1, 6, 1}, -x]*Log[x]*Zeta[3] - 
   (7858*Pi^4*HPL[{2, 1, 1}, -x]*Log[x]*Zeta[3])/45 - 
   (280*Pi^2*HPL[{2, 1, 3}, -x]*Log[x]*Zeta[3])/3 + 
   1480*HPL[{2, 1, 5}, -x]*Log[x]*Zeta[3] - 
   (1622*Pi^2*HPL[{2, 2, 2}, -x]*Log[x]*Zeta[3])/3 + 
   1676*HPL[{2, 2, 4}, -x]*Log[x]*Zeta[3] - 
   (280*Pi^2*HPL[{2, 3, 1}, -x]*Log[x]*Zeta[3])/3 + 
   1568*HPL[{2, 3, 3}, -x]*Log[x]*Zeta[3] + 1676*HPL[{2, 4, 2}, -x]*Log[x]*
    Zeta[3] + 1480*HPL[{2, 5, 1}, -x]*Log[x]*Zeta[3] - 
   (280*Pi^2*HPL[{3, 1, 2}, -x]*Log[x]*Zeta[3])/3 + 
   1504*HPL[{3, 1, 4}, -x]*Log[x]*Zeta[3] - 
   (280*Pi^2*HPL[{3, 2, 1}, -x]*Log[x]*Zeta[3])/3 + 
   1568*HPL[{3, 2, 3}, -x]*Log[x]*Zeta[3] + 1568*HPL[{3, 3, 2}, -x]*Log[x]*
    Zeta[3] + 1504*HPL[{3, 4, 1}, -x]*Log[x]*Zeta[3] + 
   (40*Pi^2*HPL[{4, 1, 1}, -x]*Log[x]*Zeta[3])/3 + 
   1504*HPL[{4, 1, 3}, -x]*Log[x]*Zeta[3] + 1676*HPL[{4, 2, 2}, -x]*Log[x]*
    Zeta[3] + 1504*HPL[{4, 3, 1}, -x]*Log[x]*Zeta[3] + 
   1480*HPL[{5, 1, 2}, -x]*Log[x]*Zeta[3] + 1480*HPL[{5, 2, 1}, -x]*Log[x]*
    Zeta[3] + 1376*HPL[{6, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (29428*Pi^4*HPL[{1, 1, 1, 1}, -x]*Log[x]*Zeta[3])/45 - 
   (1088*Pi^2*HPL[{1, 1, 1, 3}, -x]*Log[x]*Zeta[3])/3 + 
   1344*HPL[{1, 1, 1, 5}, -x]*Log[x]*Zeta[3] - 
   (5812*Pi^2*HPL[{1, 1, 2, 2}, -x]*Log[x]*Zeta[3])/3 + 
   976*HPL[{1, 1, 2, 4}, -x]*Log[x]*Zeta[3] - 
   (1088*Pi^2*HPL[{1, 1, 3, 1}, -x]*Log[x]*Zeta[3])/3 + 
   672*HPL[{1, 1, 3, 3}, -x]*Log[x]*Zeta[3] + 976*HPL[{1, 1, 4, 2}, -x]*
    Log[x]*Zeta[3] + 1344*HPL[{1, 1, 5, 1}, -x]*Log[x]*Zeta[3] - 
   (5812*Pi^2*HPL[{1, 2, 1, 2}, -x]*Log[x]*Zeta[3])/3 + 
   976*HPL[{1, 2, 1, 4}, -x]*Log[x]*Zeta[3] - 
   (5812*Pi^2*HPL[{1, 2, 2, 1}, -x]*Log[x]*Zeta[3])/3 + 
   8*HPL[{1, 2, 2, 3}, -x]*Log[x]*Zeta[3] + 8*HPL[{1, 2, 3, 2}, -x]*Log[x]*
    Zeta[3] + 976*HPL[{1, 2, 4, 1}, -x]*Log[x]*Zeta[3] - 
   (1088*Pi^2*HPL[{1, 3, 1, 1}, -x]*Log[x]*Zeta[3])/3 + 
   672*HPL[{1, 3, 1, 3}, -x]*Log[x]*Zeta[3] + 8*HPL[{1, 3, 2, 2}, -x]*Log[x]*
    Zeta[3] + 672*HPL[{1, 3, 3, 1}, -x]*Log[x]*Zeta[3] + 
   976*HPL[{1, 4, 1, 2}, -x]*Log[x]*Zeta[3] + 976*HPL[{1, 4, 2, 1}, -x]*
    Log[x]*Zeta[3] + 1344*HPL[{1, 5, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (5812*Pi^2*HPL[{2, 1, 1, 2}, -x]*Log[x]*Zeta[3])/3 + 
   976*HPL[{2, 1, 1, 4}, -x]*Log[x]*Zeta[3] - 
   (5812*Pi^2*HPL[{2, 1, 2, 1}, -x]*Log[x]*Zeta[3])/3 + 
   8*HPL[{2, 1, 2, 3}, -x]*Log[x]*Zeta[3] + 8*HPL[{2, 1, 3, 2}, -x]*Log[x]*
    Zeta[3] + 976*HPL[{2, 1, 4, 1}, -x]*Log[x]*Zeta[3] - 
   (5812*Pi^2*HPL[{2, 2, 1, 1}, -x]*Log[x]*Zeta[3])/3 + 
   8*HPL[{2, 2, 1, 3}, -x]*Log[x]*Zeta[3] - 2968*HPL[{2, 2, 2, 2}, -x]*Log[x]*
    Zeta[3] + 8*HPL[{2, 2, 3, 1}, -x]*Log[x]*Zeta[3] + 
   8*HPL[{2, 3, 1, 2}, -x]*Log[x]*Zeta[3] + 8*HPL[{2, 3, 2, 1}, -x]*Log[x]*
    Zeta[3] + 976*HPL[{2, 4, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (1088*Pi^2*HPL[{3, 1, 1, 1}, -x]*Log[x]*Zeta[3])/3 + 
   672*HPL[{3, 1, 1, 3}, -x]*Log[x]*Zeta[3] + 8*HPL[{3, 1, 2, 2}, -x]*Log[x]*
    Zeta[3] + 672*HPL[{3, 1, 3, 1}, -x]*Log[x]*Zeta[3] + 
   8*HPL[{3, 2, 1, 2}, -x]*Log[x]*Zeta[3] + 8*HPL[{3, 2, 2, 1}, -x]*Log[x]*
    Zeta[3] + 672*HPL[{3, 3, 1, 1}, -x]*Log[x]*Zeta[3] + 
   976*HPL[{4, 1, 1, 2}, -x]*Log[x]*Zeta[3] + 976*HPL[{4, 1, 2, 1}, -x]*
    Log[x]*Zeta[3] + 976*HPL[{4, 2, 1, 1}, -x]*Log[x]*Zeta[3] + 
   1344*HPL[{5, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (20336*Pi^2*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]*Zeta[3])/3 - 
   64*HPL[{1, 1, 1, 1, 4}, -x]*Log[x]*Zeta[3] - 
   (20336*Pi^2*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]*Zeta[3])/3 - 
   2464*HPL[{1, 1, 1, 2, 3}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{1, 1, 1, 3, 2}, -x]*Log[x]*Zeta[3] - 
   64*HPL[{1, 1, 1, 4, 1}, -x]*Log[x]*Zeta[3] - 
   (20336*Pi^2*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]*Zeta[3])/3 - 
   2464*HPL[{1, 1, 2, 1, 3}, -x]*Log[x]*Zeta[3] - 
   12960*HPL[{1, 1, 2, 2, 2}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{1, 1, 2, 3, 1}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{1, 1, 3, 1, 2}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{1, 1, 3, 2, 1}, -x]*Log[x]*Zeta[3] - 
   64*HPL[{1, 1, 4, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (20336*Pi^2*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]*Zeta[3])/3 - 
   2464*HPL[{1, 2, 1, 1, 3}, -x]*Log[x]*Zeta[3] - 
   12960*HPL[{1, 2, 1, 2, 2}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{1, 2, 1, 3, 1}, -x]*Log[x]*Zeta[3] - 
   12960*HPL[{1, 2, 2, 1, 2}, -x]*Log[x]*Zeta[3] - 
   12960*HPL[{1, 2, 2, 2, 1}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{1, 2, 3, 1, 1}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{1, 3, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{1, 3, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{1, 3, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   64*HPL[{1, 4, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (20336*Pi^2*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3])/3 - 
   2464*HPL[{2, 1, 1, 1, 3}, -x]*Log[x]*Zeta[3] - 
   12960*HPL[{2, 1, 1, 2, 2}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{2, 1, 1, 3, 1}, -x]*Log[x]*Zeta[3] - 
   12960*HPL[{2, 1, 2, 1, 2}, -x]*Log[x]*Zeta[3] - 
   12960*HPL[{2, 1, 2, 2, 1}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{2, 1, 3, 1, 1}, -x]*Log[x]*Zeta[3] - 
   12960*HPL[{2, 2, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 
   12960*HPL[{2, 2, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   12960*HPL[{2, 2, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{2, 3, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{3, 1, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{3, 1, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{3, 1, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{3, 2, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   64*HPL[{4, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   25088*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   8448*HPL[{1, 1, 1, 1, 1, 3}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 1, 1, 1, 2, 2}, -x]*Log[x]*Zeta[3] - 
   8448*HPL[{1, 1, 1, 1, 3, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 1, 1, 2, 1, 2}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 1, 1, 2, 2, 1}, -x]*Log[x]*Zeta[3] - 
   8448*HPL[{1, 1, 1, 3, 1, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 1, 2, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 1, 2, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 1, 2, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   8448*HPL[{1, 1, 3, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 2, 1, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 2, 1, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 2, 1, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 2, 2, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   8448*HPL[{1, 3, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{2, 1, 1, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{2, 1, 1, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{2, 1, 1, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{2, 1, 2, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{2, 2, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   8448*HPL[{3, 1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   591360*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] + 
   (6563*Pi^6*HPL[{1}, -x]*Log[x]^2*Zeta[3])/1512 - 
   (113*Pi^4*HPL[{3}, -x]*Log[x]^2*Zeta[3])/90 - 
   (136*Pi^2*HPL[{5}, -x]*Log[x]^2*Zeta[3])/3 - 1024*HPL[{7}, -x]*Log[x]^2*
    Zeta[3] + (79*Pi^4*HPL[{1, 2}, -x]*Log[x]^2*Zeta[3])/15 - 
   (20*Pi^2*HPL[{1, 4}, -x]*Log[x]^2*Zeta[3])/3 - 
   204*HPL[{1, 6}, -x]*Log[x]^2*Zeta[3] + 
   (79*Pi^4*HPL[{2, 1}, -x]*Log[x]^2*Zeta[3])/15 - 
   18*Pi^2*HPL[{2, 3}, -x]*Log[x]^2*Zeta[3] - 408*HPL[{2, 5}, -x]*Log[x]^2*
    Zeta[3] - 18*Pi^2*HPL[{3, 2}, -x]*Log[x]^2*Zeta[3] - 
   408*HPL[{3, 4}, -x]*Log[x]^2*Zeta[3] - 
   (20*Pi^2*HPL[{4, 1}, -x]*Log[x]^2*Zeta[3])/3 - 
   408*HPL[{4, 3}, -x]*Log[x]^2*Zeta[3] - 408*HPL[{5, 2}, -x]*Log[x]^2*
    Zeta[3] - 204*HPL[{6, 1}, -x]*Log[x]^2*Zeta[3] + 
   (153*Pi^4*HPL[{1, 1, 1}, -x]*Log[x]^2*Zeta[3])/5 - 
   (4*Pi^2*HPL[{1, 1, 3}, -x]*Log[x]^2*Zeta[3])/3 - 
   152*HPL[{1, 1, 5}, -x]*Log[x]^2*Zeta[3] - 15*Pi^2*HPL[{1, 2, 2}, -x]*
    Log[x]^2*Zeta[3] - 152*HPL[{1, 2, 4}, -x]*Log[x]^2*Zeta[3] - 
   (4*Pi^2*HPL[{1, 3, 1}, -x]*Log[x]^2*Zeta[3])/3 - 
   160*HPL[{1, 3, 3}, -x]*Log[x]^2*Zeta[3] - 152*HPL[{1, 4, 2}, -x]*Log[x]^2*
    Zeta[3] - 152*HPL[{1, 5, 1}, -x]*Log[x]^2*Zeta[3] - 
   15*Pi^2*HPL[{2, 1, 2}, -x]*Log[x]^2*Zeta[3] - 
   152*HPL[{2, 1, 4}, -x]*Log[x]^2*Zeta[3] - 15*Pi^2*HPL[{2, 2, 1}, -x]*
    Log[x]^2*Zeta[3] - 196*HPL[{2, 2, 3}, -x]*Log[x]^2*Zeta[3] - 
   196*HPL[{2, 3, 2}, -x]*Log[x]^2*Zeta[3] - 152*HPL[{2, 4, 1}, -x]*Log[x]^2*
    Zeta[3] - (4*Pi^2*HPL[{3, 1, 1}, -x]*Log[x]^2*Zeta[3])/3 - 
   160*HPL[{3, 1, 3}, -x]*Log[x]^2*Zeta[3] - 196*HPL[{3, 2, 2}, -x]*Log[x]^2*
    Zeta[3] - 160*HPL[{3, 3, 1}, -x]*Log[x]^2*Zeta[3] - 
   152*HPL[{4, 1, 2}, -x]*Log[x]^2*Zeta[3] - 152*HPL[{4, 2, 1}, -x]*Log[x]^2*
    Zeta[3] - 152*HPL[{5, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   52*Pi^2*HPL[{1, 1, 1, 2}, -x]*Log[x]^2*Zeta[3] - 
   80*HPL[{1, 1, 1, 4}, -x]*Log[x]^2*Zeta[3] - 52*Pi^2*HPL[{1, 1, 2, 1}, -x]*
    Log[x]^2*Zeta[3] - 104*HPL[{1, 1, 2, 3}, -x]*Log[x]^2*Zeta[3] - 
   104*HPL[{1, 1, 3, 2}, -x]*Log[x]^2*Zeta[3] - 80*HPL[{1, 1, 4, 1}, -x]*
    Log[x]^2*Zeta[3] - 52*Pi^2*HPL[{1, 2, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   104*HPL[{1, 2, 1, 3}, -x]*Log[x]^2*Zeta[3] - 340*HPL[{1, 2, 2, 2}, -x]*
    Log[x]^2*Zeta[3] - 104*HPL[{1, 2, 3, 1}, -x]*Log[x]^2*Zeta[3] - 
   104*HPL[{1, 3, 1, 2}, -x]*Log[x]^2*Zeta[3] - 104*HPL[{1, 3, 2, 1}, -x]*
    Log[x]^2*Zeta[3] - 80*HPL[{1, 4, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   52*Pi^2*HPL[{2, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   104*HPL[{2, 1, 1, 3}, -x]*Log[x]^2*Zeta[3] - 340*HPL[{2, 1, 2, 2}, -x]*
    Log[x]^2*Zeta[3] - 104*HPL[{2, 1, 3, 1}, -x]*Log[x]^2*Zeta[3] - 
   340*HPL[{2, 2, 1, 2}, -x]*Log[x]^2*Zeta[3] - 340*HPL[{2, 2, 2, 1}, -x]*
    Log[x]^2*Zeta[3] - 104*HPL[{2, 3, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   104*HPL[{3, 1, 1, 2}, -x]*Log[x]^2*Zeta[3] - 104*HPL[{3, 1, 2, 1}, -x]*
    Log[x]^2*Zeta[3] - 104*HPL[{3, 2, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   80*HPL[{4, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   192*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   64*HPL[{1, 1, 1, 1, 3}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{1, 1, 1, 2, 2}, -x]*Log[x]^2*Zeta[3] - 
   64*HPL[{1, 1, 1, 3, 1}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{1, 1, 2, 1, 2}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{1, 1, 2, 2, 1}, -x]*Log[x]^2*Zeta[3] - 
   64*HPL[{1, 1, 3, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{1, 2, 1, 1, 2}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{1, 2, 1, 2, 1}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{1, 2, 2, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   64*HPL[{1, 3, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{2, 1, 1, 1, 2}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{2, 1, 1, 2, 1}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{2, 1, 2, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{2, 2, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   64*HPL[{3, 1, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   3296*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x]^2*Zeta[3] - 
   3296*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x]^2*Zeta[3] - 
   3296*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   3296*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   3296*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   3296*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   13440*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] + 
   (58993*Pi^6*Log[x]^3*Zeta[3])/45360 + 
   (203*Pi^4*HPL[{2}, -x]*Log[x]^3*Zeta[3])/108 + 
   (10*Pi^2*HPL[{4}, -x]*Log[x]^3*Zeta[3])/3 + 
   (224*HPL[{6}, -x]*Log[x]^3*Zeta[3])/3 + 
   (3263*Pi^4*HPL[{1, 1}, -x]*Log[x]^3*Zeta[3])/270 - 
   (2*Pi^2*HPL[{1, 3}, -x]*Log[x]^3*Zeta[3])/9 + 
   (4*HPL[{1, 5}, -x]*Log[x]^3*Zeta[3])/3 + 
   (187*Pi^2*HPL[{2, 2}, -x]*Log[x]^3*Zeta[3])/18 + 
   24*HPL[{2, 4}, -x]*Log[x]^3*Zeta[3] - 
   (2*Pi^2*HPL[{3, 1}, -x]*Log[x]^3*Zeta[3])/9 + 24*HPL[{3, 3}, -x]*Log[x]^3*
    Zeta[3] + 24*HPL[{4, 2}, -x]*Log[x]^3*Zeta[3] + 
   (4*HPL[{5, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (274*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]^3*Zeta[3])/9 + 
   (274*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]^3*Zeta[3])/9 - 
   (4*HPL[{1, 2, 3}, -x]*Log[x]^3*Zeta[3])/3 - 
   (4*HPL[{1, 3, 2}, -x]*Log[x]^3*Zeta[3])/3 + 
   (274*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]^3*Zeta[3])/9 - 
   (4*HPL[{2, 1, 3}, -x]*Log[x]^3*Zeta[3])/3 + 18*HPL[{2, 2, 2}, -x]*Log[x]^3*
    Zeta[3] - (4*HPL[{2, 3, 1}, -x]*Log[x]^3*Zeta[3])/3 - 
   (4*HPL[{3, 1, 2}, -x]*Log[x]^3*Zeta[3])/3 - 
   (4*HPL[{3, 2, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (1360*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]^3*Zeta[3])/9 - 
   (16*HPL[{1, 1, 1, 3}, -x]*Log[x]^3*Zeta[3])/3 + 
   (244*HPL[{1, 1, 2, 2}, -x]*Log[x]^3*Zeta[3])/3 - 
   (16*HPL[{1, 1, 3, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (244*HPL[{1, 2, 1, 2}, -x]*Log[x]^3*Zeta[3])/3 + 
   (244*HPL[{1, 2, 2, 1}, -x]*Log[x]^3*Zeta[3])/3 - 
   (16*HPL[{1, 3, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (244*HPL[{2, 1, 1, 2}, -x]*Log[x]^3*Zeta[3])/3 + 
   (244*HPL[{2, 1, 2, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (244*HPL[{2, 2, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 - 
   (16*HPL[{3, 1, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (976*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^3*Zeta[3])/3 + 
   (976*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (976*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (976*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (976*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   1472*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^3*Zeta[3] + 
   (3469*Pi^4*HPL[{1}, -x]*Log[x]^4*Zeta[3])/2160 + 
   (Pi^2*HPL[{3}, -x]*Log[x]^4*Zeta[3])/9 - 2*HPL[{5}, -x]*Log[x]^4*Zeta[3] + 
   (133*Pi^2*HPL[{1, 2}, -x]*Log[x]^4*Zeta[3])/36 + 
   (4*HPL[{1, 4}, -x]*Log[x]^4*Zeta[3])/3 + 
   (133*Pi^2*HPL[{2, 1}, -x]*Log[x]^4*Zeta[3])/36 + 
   (2*HPL[{2, 3}, -x]*Log[x]^4*Zeta[3])/3 + 
   (2*HPL[{3, 2}, -x]*Log[x]^4*Zeta[3])/3 + 
   (4*HPL[{4, 1}, -x]*Log[x]^4*Zeta[3])/3 + 
   (166*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^4*Zeta[3])/9 + 
   (8*HPL[{1, 1, 3}, -x]*Log[x]^4*Zeta[3])/3 + 
   (79*HPL[{1, 2, 2}, -x]*Log[x]^4*Zeta[3])/6 + 
   (8*HPL[{1, 3, 1}, -x]*Log[x]^4*Zeta[3])/3 + 
   (79*HPL[{2, 1, 2}, -x]*Log[x]^4*Zeta[3])/6 + 
   (79*HPL[{2, 2, 1}, -x]*Log[x]^4*Zeta[3])/6 + 
   (8*HPL[{3, 1, 1}, -x]*Log[x]^4*Zeta[3])/3 + 
   (128*HPL[{1, 1, 1, 2}, -x]*Log[x]^4*Zeta[3])/3 + 
   (128*HPL[{1, 1, 2, 1}, -x]*Log[x]^4*Zeta[3])/3 + 
   (128*HPL[{1, 2, 1, 1}, -x]*Log[x]^4*Zeta[3])/3 + 
   (128*HPL[{2, 1, 1, 1}, -x]*Log[x]^4*Zeta[3])/3 + 
   184*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^4*Zeta[3] + 
   (727*Pi^4*Log[x]^5*Zeta[3])/21600 + 
   (71*Pi^2*HPL[{2}, -x]*Log[x]^5*Zeta[3])/360 + 
   (38*Pi^2*HPL[{1, 1}, -x]*Log[x]^5*Zeta[3])/45 + 
   (7*HPL[{2, 2}, -x]*Log[x]^5*Zeta[3])/20 + 
   (26*HPL[{1, 1, 2}, -x]*Log[x]^5*Zeta[3])/15 + 
   (26*HPL[{1, 2, 1}, -x]*Log[x]^5*Zeta[3])/15 + 
   (26*HPL[{2, 1, 1}, -x]*Log[x]^5*Zeta[3])/15 + 
   (124*HPL[{1, 1, 1, 1}, -x]*Log[x]^5*Zeta[3])/15 + 
   (Pi^2*HPL[{1}, -x]*Log[x]^6*Zeta[3])/180 + 
   (HPL[{1, 2}, -x]*Log[x]^6*Zeta[3])/30 + (HPL[{2, 1}, -x]*Log[x]^6*Zeta[3])/
    30 + (2*HPL[{1, 1, 1}, -x]*Log[x]^6*Zeta[3])/15 + 
   (8473*Pi^6*Zeta[3]^2)/3780 + (2051*Pi^4*HPL[{2}, -x]*Zeta[3]^2)/180 + 
   12*Pi^2*HPL[{4}, -x]*Zeta[3]^2 + 874*HPL[{6}, -x]*Zeta[3]^2 + 
   (463*Pi^4*HPL[{1, 1}, -x]*Zeta[3]^2)/9 - 
   (316*Pi^2*HPL[{1, 3}, -x]*Zeta[3]^2)/3 - 64*HPL[{1, 5}, -x]*Zeta[3]^2 - 
   (31*Pi^2*HPL[{2, 2}, -x]*Zeta[3]^2)/3 + 44*HPL[{2, 4}, -x]*Zeta[3]^2 - 
   (316*Pi^2*HPL[{3, 1}, -x]*Zeta[3]^2)/3 + 44*HPL[{4, 2}, -x]*Zeta[3]^2 - 
   64*HPL[{5, 1}, -x]*Zeta[3]^2 + (640*Pi^2*HPL[{1, 1, 2}, -x]*Zeta[3]^2)/3 - 
   416*HPL[{1, 1, 4}, -x]*Zeta[3]^2 + (640*Pi^2*HPL[{1, 2, 1}, -x]*Zeta[3]^2)/
    3 - 1040*HPL[{1, 2, 3}, -x]*Zeta[3]^2 - 1040*HPL[{1, 3, 2}, -x]*
    Zeta[3]^2 - 416*HPL[{1, 4, 1}, -x]*Zeta[3]^2 + 
   (640*Pi^2*HPL[{2, 1, 1}, -x]*Zeta[3]^2)/3 - 1040*HPL[{2, 1, 3}, -x]*
    Zeta[3]^2 - 724*HPL[{2, 2, 2}, -x]*Zeta[3]^2 - 
   1040*HPL[{2, 3, 1}, -x]*Zeta[3]^2 - 1040*HPL[{3, 1, 2}, -x]*Zeta[3]^2 - 
   1040*HPL[{3, 2, 1}, -x]*Zeta[3]^2 - 416*HPL[{4, 1, 1}, -x]*Zeta[3]^2 + 
   (4624*Pi^2*HPL[{1, 1, 1, 1}, -x]*Zeta[3]^2)/3 - 
   3040*HPL[{1, 1, 1, 3}, -x]*Zeta[3]^2 - 1016*HPL[{1, 1, 2, 2}, -x]*
    Zeta[3]^2 - 3040*HPL[{1, 1, 3, 1}, -x]*Zeta[3]^2 - 
   1016*HPL[{1, 2, 1, 2}, -x]*Zeta[3]^2 - 1016*HPL[{1, 2, 2, 1}, -x]*
    Zeta[3]^2 - 3040*HPL[{1, 3, 1, 1}, -x]*Zeta[3]^2 - 
   1016*HPL[{2, 1, 1, 2}, -x]*Zeta[3]^2 - 1016*HPL[{2, 1, 2, 1}, -x]*
    Zeta[3]^2 - 1016*HPL[{2, 2, 1, 1}, -x]*Zeta[3]^2 - 
   3040*HPL[{3, 1, 1, 1}, -x]*Zeta[3]^2 + 2912*HPL[{1, 1, 1, 1, 2}, -x]*
    Zeta[3]^2 + 2912*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[3]^2 + 
   2912*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[3]^2 + 2912*HPL[{1, 2, 1, 1, 1}, -x]*
    Zeta[3]^2 + 2912*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[3]^2 + 
   34560*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[3]^2 + 
   (973*Pi^4*HPL[{1}, -x]*Log[x]*Zeta[3]^2)/45 - 
   (98*Pi^2*HPL[{3}, -x]*Log[x]*Zeta[3]^2)/3 - 532*HPL[{5}, -x]*Log[x]*
    Zeta[3]^2 + (346*Pi^2*HPL[{1, 2}, -x]*Log[x]*Zeta[3]^2)/3 + 
   8*HPL[{1, 4}, -x]*Log[x]*Zeta[3]^2 + 
   (346*Pi^2*HPL[{2, 1}, -x]*Log[x]*Zeta[3]^2)/3 - 
   120*HPL[{2, 3}, -x]*Log[x]*Zeta[3]^2 - 120*HPL[{3, 2}, -x]*Log[x]*
    Zeta[3]^2 + 8*HPL[{4, 1}, -x]*Log[x]*Zeta[3]^2 + 
   504*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]*Zeta[3]^2 - 
   112*HPL[{1, 1, 3}, -x]*Log[x]*Zeta[3]^2 + 444*HPL[{1, 2, 2}, -x]*Log[x]*
    Zeta[3]^2 - 112*HPL[{1, 3, 1}, -x]*Log[x]*Zeta[3]^2 + 
   444*HPL[{2, 1, 2}, -x]*Log[x]*Zeta[3]^2 + 444*HPL[{2, 2, 1}, -x]*Log[x]*
    Zeta[3]^2 - 112*HPL[{3, 1, 1}, -x]*Log[x]*Zeta[3]^2 + 
   2144*HPL[{1, 1, 1, 2}, -x]*Log[x]*Zeta[3]^2 + 2144*HPL[{1, 1, 2, 1}, -x]*
    Log[x]*Zeta[3]^2 + 2144*HPL[{1, 2, 1, 1}, -x]*Log[x]*Zeta[3]^2 + 
   2144*HPL[{2, 1, 1, 1}, -x]*Log[x]*Zeta[3]^2 + 
   10304*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3]^2 + 
   (1529*Pi^4*Log[x]^2*Zeta[3]^2)/360 + 
   (101*Pi^2*HPL[{2}, -x]*Log[x]^2*Zeta[3]^2)/3 + 
   128*HPL[{4}, -x]*Log[x]^2*Zeta[3]^2 + 
   (166*Pi^2*HPL[{1, 1}, -x]*Log[x]^2*Zeta[3]^2)/3 + 
   20*HPL[{1, 3}, -x]*Log[x]^2*Zeta[3]^2 + 77*HPL[{2, 2}, -x]*Log[x]^2*
    Zeta[3]^2 + 20*HPL[{3, 1}, -x]*Log[x]^2*Zeta[3]^2 + 
   276*HPL[{1, 1, 2}, -x]*Log[x]^2*Zeta[3]^2 + 276*HPL[{1, 2, 1}, -x]*
    Log[x]^2*Zeta[3]^2 + 276*HPL[{2, 1, 1}, -x]*Log[x]^2*Zeta[3]^2 + 
   832*HPL[{1, 1, 1, 1}, -x]*Log[x]^2*Zeta[3]^2 - 
   Pi^2*HPL[{1}, -x]*Log[x]^3*Zeta[3]^2 - 
   (62*HPL[{3}, -x]*Log[x]^3*Zeta[3]^2)/3 + 8*HPL[{1, 2}, -x]*Log[x]^3*
    Zeta[3]^2 + 8*HPL[{2, 1}, -x]*Log[x]^3*Zeta[3]^2 - 
   (40*HPL[{1, 1, 1}, -x]*Log[x]^3*Zeta[3]^2)/3 + 
   (97*Pi^2*Log[x]^4*Zeta[3]^2)/72 + (43*HPL[{2}, -x]*Log[x]^4*Zeta[3]^2)/
    12 + (4*HPL[{1, 1}, -x]*Log[x]^4*Zeta[3]^2)/3 + 
   (11*HPL[{1}, -x]*Log[x]^5*Zeta[3]^2)/30 + (Log[x]^6*Zeta[3]^2)/12 - 
   (496*Pi^2*HPL[{1}, -x]*Zeta[3]^3)/9 - 88*HPL[{3}, -x]*Zeta[3]^3 - 
   (1760*HPL[{1, 2}, -x]*Zeta[3]^3)/3 - (1760*HPL[{2, 1}, -x]*Zeta[3]^3)/3 - 
   (6464*HPL[{1, 1, 1}, -x]*Zeta[3]^3)/3 + (248*Pi^2*Log[x]*Zeta[3]^3)/9 - 
   24*HPL[{2}, -x]*Log[x]*Zeta[3]^3 - 32*HPL[{1, 1}, -x]*Log[x]*Zeta[3]^3 + 
   56*HPL[{1}, -x]*Log[x]^2*Zeta[3]^3 + (188*Log[x]^3*Zeta[3]^3)/9 - 
   24*Zeta[3]^4 - (72161*Pi^6*HPL[{1}, -x]*Zeta[5])/3780 - 
   (893*Pi^4*HPL[{3}, -x]*Zeta[5])/45 - (572*Pi^2*HPL[{5}, -x]*Zeta[5])/3 - 
   8512*HPL[{7}, -x]*Zeta[5] - (11864*Pi^4*HPL[{1, 2}, -x]*Zeta[5])/45 - 
   (632*Pi^2*HPL[{1, 4}, -x]*Zeta[5])/3 - 776*HPL[{1, 6}, -x]*Zeta[5] - 
   (11864*Pi^4*HPL[{2, 1}, -x]*Zeta[5])/45 - 352*Pi^2*HPL[{2, 3}, -x]*
    Zeta[5] - 2904*HPL[{2, 5}, -x]*Zeta[5] - 352*Pi^2*HPL[{3, 2}, -x]*
    Zeta[5] - 2944*HPL[{3, 4}, -x]*Zeta[5] - 
   (632*Pi^2*HPL[{4, 1}, -x]*Zeta[5])/3 - 2944*HPL[{4, 3}, -x]*Zeta[5] - 
   2904*HPL[{5, 2}, -x]*Zeta[5] - 776*HPL[{6, 1}, -x]*Zeta[5] - 
   (5164*Pi^4*HPL[{1, 1, 1}, -x]*Zeta[5])/5 - 
   (1928*Pi^2*HPL[{1, 1, 3}, -x]*Zeta[5])/3 - 880*HPL[{1, 1, 5}, -x]*
    Zeta[5] - (8966*Pi^2*HPL[{1, 2, 2}, -x]*Zeta[5])/3 - 
   2064*HPL[{1, 2, 4}, -x]*Zeta[5] - (1928*Pi^2*HPL[{1, 3, 1}, -x]*Zeta[5])/
    3 - 2448*HPL[{1, 3, 3}, -x]*Zeta[5] - 2064*HPL[{1, 4, 2}, -x]*Zeta[5] - 
   880*HPL[{1, 5, 1}, -x]*Zeta[5] - (8966*Pi^2*HPL[{2, 1, 2}, -x]*Zeta[5])/
    3 - 2064*HPL[{2, 1, 4}, -x]*Zeta[5] - 
   (8966*Pi^2*HPL[{2, 2, 1}, -x]*Zeta[5])/3 - 3832*HPL[{2, 2, 3}, -x]*
    Zeta[5] - 3832*HPL[{2, 3, 2}, -x]*Zeta[5] - 2064*HPL[{2, 4, 1}, -x]*
    Zeta[5] - (1928*Pi^2*HPL[{3, 1, 1}, -x]*Zeta[5])/3 - 
   2448*HPL[{3, 1, 3}, -x]*Zeta[5] - 3832*HPL[{3, 2, 2}, -x]*Zeta[5] - 
   2448*HPL[{3, 3, 1}, -x]*Zeta[5] - 2064*HPL[{4, 1, 2}, -x]*Zeta[5] - 
   2064*HPL[{4, 2, 1}, -x]*Zeta[5] - 880*HPL[{5, 1, 1}, -x]*Zeta[5] - 
   (31136*Pi^2*HPL[{1, 1, 1, 2}, -x]*Zeta[5])/3 - 
   4160*HPL[{1, 1, 1, 4}, -x]*Zeta[5] - 
   (31136*Pi^2*HPL[{1, 1, 2, 1}, -x]*Zeta[5])/3 - 
   7104*HPL[{1, 1, 2, 3}, -x]*Zeta[5] - 7104*HPL[{1, 1, 3, 2}, -x]*Zeta[5] - 
   4160*HPL[{1, 1, 4, 1}, -x]*Zeta[5] - 
   (31136*Pi^2*HPL[{1, 2, 1, 1}, -x]*Zeta[5])/3 - 
   7104*HPL[{1, 2, 1, 3}, -x]*Zeta[5] - 24056*HPL[{1, 2, 2, 2}, -x]*Zeta[5] - 
   7104*HPL[{1, 2, 3, 1}, -x]*Zeta[5] - 7104*HPL[{1, 3, 1, 2}, -x]*Zeta[5] - 
   7104*HPL[{1, 3, 2, 1}, -x]*Zeta[5] - 4160*HPL[{1, 4, 1, 1}, -x]*Zeta[5] - 
   (31136*Pi^2*HPL[{2, 1, 1, 1}, -x]*Zeta[5])/3 - 
   7104*HPL[{2, 1, 1, 3}, -x]*Zeta[5] - 24056*HPL[{2, 1, 2, 2}, -x]*Zeta[5] - 
   7104*HPL[{2, 1, 3, 1}, -x]*Zeta[5] - 24056*HPL[{2, 2, 1, 2}, -x]*Zeta[5] - 
   24056*HPL[{2, 2, 2, 1}, -x]*Zeta[5] - 7104*HPL[{2, 3, 1, 1}, -x]*Zeta[5] - 
   7104*HPL[{3, 1, 1, 2}, -x]*Zeta[5] - 7104*HPL[{3, 1, 2, 1}, -x]*Zeta[5] - 
   7104*HPL[{3, 2, 1, 1}, -x]*Zeta[5] - 4160*HPL[{4, 1, 1, 1}, -x]*Zeta[5] - 
   (120832*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[5])/3 - 
   16000*HPL[{1, 1, 1, 1, 3}, -x]*Zeta[5] - 78096*HPL[{1, 1, 1, 2, 2}, -x]*
    Zeta[5] - 16000*HPL[{1, 1, 1, 3, 1}, -x]*Zeta[5] - 
   78096*HPL[{1, 1, 2, 1, 2}, -x]*Zeta[5] - 78096*HPL[{1, 1, 2, 2, 1}, -x]*
    Zeta[5] - 16000*HPL[{1, 1, 3, 1, 1}, -x]*Zeta[5] - 
   78096*HPL[{1, 2, 1, 1, 2}, -x]*Zeta[5] - 78096*HPL[{1, 2, 1, 2, 1}, -x]*
    Zeta[5] - 78096*HPL[{1, 2, 2, 1, 1}, -x]*Zeta[5] - 
   16000*HPL[{1, 3, 1, 1, 1}, -x]*Zeta[5] - 78096*HPL[{2, 1, 1, 1, 2}, -x]*
    Zeta[5] - 78096*HPL[{2, 1, 1, 2, 1}, -x]*Zeta[5] - 
   78096*HPL[{2, 1, 2, 1, 1}, -x]*Zeta[5] - 78096*HPL[{2, 2, 1, 1, 1}, -x]*
    Zeta[5] - 16000*HPL[{3, 1, 1, 1, 1}, -x]*Zeta[5] - 
   274112*HPL[{1, 1, 1, 1, 1, 2}, -x]*Zeta[5] - 
   274112*HPL[{1, 1, 1, 1, 2, 1}, -x]*Zeta[5] - 
   274112*HPL[{1, 1, 1, 2, 1, 1}, -x]*Zeta[5] - 
   274112*HPL[{1, 1, 2, 1, 1, 1}, -x]*Zeta[5] - 
   274112*HPL[{1, 2, 1, 1, 1, 1}, -x]*Zeta[5] - 
   274112*HPL[{2, 1, 1, 1, 1, 1}, -x]*Zeta[5] - 
   1075200*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[5] + 
   (72161*Pi^6*Log[x]*Zeta[5])/7560 - (3373*Pi^4*HPL[{2}, -x]*Log[x]*Zeta[5])/
    180 + (434*Pi^2*HPL[{4}, -x]*Log[x]*Zeta[5])/3 + 
   4278*HPL[{6}, -x]*Log[x]*Zeta[5] - 
   (577*Pi^4*HPL[{1, 1}, -x]*Log[x]*Zeta[5])/9 + 
   (76*Pi^2*HPL[{1, 3}, -x]*Log[x]*Zeta[5])/3 + 1136*HPL[{1, 5}, -x]*Log[x]*
    Zeta[5] - 174*Pi^2*HPL[{2, 2}, -x]*Log[x]*Zeta[5] + 
   1904*HPL[{2, 4}, -x]*Log[x]*Zeta[5] + 
   (76*Pi^2*HPL[{3, 1}, -x]*Log[x]*Zeta[5])/3 + 1856*HPL[{3, 3}, -x]*Log[x]*
    Zeta[5] + 1904*HPL[{4, 2}, -x]*Log[x]*Zeta[5] + 
   1136*HPL[{5, 1}, -x]*Log[x]*Zeta[5] - 
   (2996*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]*Zeta[5])/3 + 
   1120*HPL[{1, 1, 4}, -x]*Log[x]*Zeta[5] - 
   (2996*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]*Zeta[5])/3 + 
   832*HPL[{1, 2, 3}, -x]*Log[x]*Zeta[5] + 832*HPL[{1, 3, 2}, -x]*Log[x]*
    Zeta[5] + 1120*HPL[{1, 4, 1}, -x]*Log[x]*Zeta[5] - 
   (2996*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]*Zeta[5])/3 + 
   832*HPL[{2, 1, 3}, -x]*Log[x]*Zeta[5] - 740*HPL[{2, 2, 2}, -x]*Log[x]*
    Zeta[5] + 832*HPL[{2, 3, 1}, -x]*Log[x]*Zeta[5] + 
   832*HPL[{3, 1, 2}, -x]*Log[x]*Zeta[5] + 832*HPL[{3, 2, 1}, -x]*Log[x]*
    Zeta[5] + 1120*HPL[{4, 1, 1}, -x]*Log[x]*Zeta[5] - 
   (12688*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]*Zeta[5])/3 + 
   160*HPL[{1, 1, 1, 3}, -x]*Log[x]*Zeta[5] - 6136*HPL[{1, 1, 2, 2}, -x]*
    Log[x]*Zeta[5] + 160*HPL[{1, 1, 3, 1}, -x]*Log[x]*Zeta[5] - 
   6136*HPL[{1, 2, 1, 2}, -x]*Log[x]*Zeta[5] - 6136*HPL[{1, 2, 2, 1}, -x]*
    Log[x]*Zeta[5] + 160*HPL[{1, 3, 1, 1}, -x]*Log[x]*Zeta[5] - 
   6136*HPL[{2, 1, 1, 2}, -x]*Log[x]*Zeta[5] - 6136*HPL[{2, 1, 2, 1}, -x]*
    Log[x]*Zeta[5] - 6136*HPL[{2, 2, 1, 1}, -x]*Log[x]*Zeta[5] + 
   160*HPL[{3, 1, 1, 1}, -x]*Log[x]*Zeta[5] - 25600*HPL[{1, 1, 1, 1, 2}, -x]*
    Log[x]*Zeta[5] - 25600*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]*Zeta[5] - 
   25600*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]*Zeta[5] - 
   25600*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]*Zeta[5] - 
   25600*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]*Zeta[5] - 
   110208*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[5] + 
   (693*Pi^4*HPL[{1}, -x]*Log[x]^2*Zeta[5])/20 - 
   (82*Pi^2*HPL[{3}, -x]*Log[x]^2*Zeta[5])/3 - 728*HPL[{5}, -x]*Log[x]^2*
    Zeta[5] + 29*Pi^2*HPL[{1, 2}, -x]*Log[x]^2*Zeta[5] - 
   144*HPL[{1, 4}, -x]*Log[x]^2*Zeta[5] + 29*Pi^2*HPL[{2, 1}, -x]*Log[x]^2*
    Zeta[5] - 332*HPL[{2, 3}, -x]*Log[x]^2*Zeta[5] - 
   332*HPL[{3, 2}, -x]*Log[x]^2*Zeta[5] - 144*HPL[{4, 1}, -x]*Log[x]^2*
    Zeta[5] + 224*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^2*Zeta[5] - 
   120*HPL[{1, 1, 3}, -x]*Log[x]^2*Zeta[5] - 110*HPL[{1, 2, 2}, -x]*Log[x]^2*
    Zeta[5] - 120*HPL[{1, 3, 1}, -x]*Log[x]^2*Zeta[5] - 
   110*HPL[{2, 1, 2}, -x]*Log[x]^2*Zeta[5] - 110*HPL[{2, 2, 1}, -x]*Log[x]^2*
    Zeta[5] - 120*HPL[{3, 1, 1}, -x]*Log[x]^2*Zeta[5] - 
   104*HPL[{1, 1, 1, 2}, -x]*Log[x]^2*Zeta[5] - 104*HPL[{1, 1, 2, 1}, -x]*
    Log[x]^2*Zeta[5] - 104*HPL[{1, 2, 1, 1}, -x]*Log[x]^2*Zeta[5] - 
   104*HPL[{2, 1, 1, 1}, -x]*Log[x]^2*Zeta[5] - 352*HPL[{1, 1, 1, 1, 1}, -x]*
    Log[x]^2*Zeta[5] + (2197*Pi^4*Log[x]^3*Zeta[5])/180 + 
   (61*Pi^2*HPL[{2}, -x]*Log[x]^3*Zeta[5])/6 + 
   (136*HPL[{4}, -x]*Log[x]^3*Zeta[5])/3 + 
   (256*Pi^2*HPL[{1, 1}, -x]*Log[x]^3*Zeta[5])/3 + 
   4*HPL[{1, 3}, -x]*Log[x]^3*Zeta[5] + 
   (218*HPL[{2, 2}, -x]*Log[x]^3*Zeta[5])/3 + 4*HPL[{3, 1}, -x]*Log[x]^3*
    Zeta[5] + (368*HPL[{1, 1, 2}, -x]*Log[x]^3*Zeta[5])/3 + 
   (368*HPL[{1, 2, 1}, -x]*Log[x]^3*Zeta[5])/3 + 
   (368*HPL[{2, 1, 1}, -x]*Log[x]^3*Zeta[5])/3 + 
   (2128*HPL[{1, 1, 1, 1}, -x]*Log[x]^3*Zeta[5])/3 + 
   (106*Pi^2*HPL[{1}, -x]*Log[x]^4*Zeta[5])/9 - 
   (2*HPL[{3}, -x]*Log[x]^4*Zeta[5])/3 + 
   (41*HPL[{1, 2}, -x]*Log[x]^4*Zeta[5])/3 + 
   (41*HPL[{2, 1}, -x]*Log[x]^4*Zeta[5])/3 + 
   (262*HPL[{1, 1, 1}, -x]*Log[x]^4*Zeta[5])/3 + (101*Pi^2*Log[x]^5*Zeta[5])/
    360 + (17*HPL[{2}, -x]*Log[x]^5*Zeta[5])/20 + 
   (56*HPL[{1, 1}, -x]*Log[x]^5*Zeta[5])/15 + (HPL[{1}, -x]*Log[x]^6*Zeta[5])/
    30 + (821*Pi^4*Zeta[3]*Zeta[5])/45 + 
   (466*Pi^2*HPL[{2}, -x]*Zeta[3]*Zeta[5])/3 + 928*HPL[{4}, -x]*Zeta[3]*
    Zeta[5] + (1736*Pi^2*HPL[{1, 1}, -x]*Zeta[3]*Zeta[5])/3 - 
   1680*HPL[{1, 3}, -x]*Zeta[3]*Zeta[5] - 948*HPL[{2, 2}, -x]*Zeta[3]*
    Zeta[5] - 1680*HPL[{3, 1}, -x]*Zeta[3]*Zeta[5] + 
   192*HPL[{1, 1, 2}, -x]*Zeta[3]*Zeta[5] + 192*HPL[{1, 2, 1}, -x]*Zeta[3]*
    Zeta[5] + 192*HPL[{2, 1, 1}, -x]*Zeta[3]*Zeta[5] + 
   14144*HPL[{1, 1, 1, 1}, -x]*Zeta[3]*Zeta[5] + 368*Pi^2*HPL[{1}, -x]*Log[x]*
    Zeta[3]*Zeta[5] - 824*HPL[{3}, -x]*Log[x]*Zeta[3]*Zeta[5] + 
   1632*HPL[{1, 2}, -x]*Log[x]*Zeta[3]*Zeta[5] + 1632*HPL[{2, 1}, -x]*Log[x]*
    Zeta[3]*Zeta[5] + 7040*HPL[{1, 1, 1}, -x]*Log[x]*Zeta[3]*Zeta[5] + 
   (107*Pi^2*Log[x]^2*Zeta[3]*Zeta[5])/3 + 500*HPL[{2}, -x]*Log[x]^2*Zeta[3]*
    Zeta[5] + 408*HPL[{1, 1}, -x]*Log[x]^2*Zeta[3]*Zeta[5] - 
   (104*HPL[{1}, -x]*Log[x]^3*Zeta[3]*Zeta[5])/3 + 
   (83*Log[x]^4*Zeta[3]*Zeta[5])/6 - 1848*HPL[{1}, -x]*Zeta[3]^2*Zeta[5] + 
   924*Log[x]*Zeta[3]^2*Zeta[5] - 48*Pi^2*Zeta[5]^2 + 
   592*HPL[{2}, -x]*Zeta[5]^2 + 1648*HPL[{1, 1}, -x]*Zeta[5]^2 + 
   1776*HPL[{1}, -x]*Log[x]*Zeta[5]^2 - 72*Log[x]^2*Zeta[5]^2 - 
   (10421*Pi^4*HPL[{1}, -x]*Zeta[7])/45 - (766*Pi^2*HPL[{3}, -x]*Zeta[7])/3 - 
   5564*HPL[{5}, -x]*Zeta[7] - 2474*Pi^2*HPL[{1, 2}, -x]*Zeta[7] - 
   176*HPL[{1, 4}, -x]*Zeta[7] - 2474*Pi^2*HPL[{2, 1}, -x]*Zeta[7] - 
   3164*HPL[{2, 3}, -x]*Zeta[7] - 3164*HPL[{3, 2}, -x]*Zeta[7] - 
   176*HPL[{4, 1}, -x]*Zeta[7] - (30824*Pi^2*HPL[{1, 1, 1}, -x]*Zeta[7])/3 - 
   3680*HPL[{1, 1, 3}, -x]*Zeta[7] - 18320*HPL[{1, 2, 2}, -x]*Zeta[7] - 
   3680*HPL[{1, 3, 1}, -x]*Zeta[7] - 18320*HPL[{2, 1, 2}, -x]*Zeta[7] - 
   18320*HPL[{2, 2, 1}, -x]*Zeta[7] - 3680*HPL[{3, 1, 1}, -x]*Zeta[7] - 
   66768*HPL[{1, 1, 1, 2}, -x]*Zeta[7] - 66768*HPL[{1, 1, 2, 1}, -x]*
    Zeta[7] - 66768*HPL[{1, 2, 1, 1}, -x]*Zeta[7] - 
   66768*HPL[{2, 1, 1, 1}, -x]*Zeta[7] - 291904*HPL[{1, 1, 1, 1, 1}, -x]*
    Zeta[7] + (10421*Pi^4*Log[x]*Zeta[7])/90 - 61*Pi^2*HPL[{2}, -x]*Log[x]*
    Zeta[7] + 3348*HPL[{4}, -x]*Log[x]*Zeta[7] - 
   340*Pi^2*HPL[{1, 1}, -x]*Log[x]*Zeta[7] + 984*HPL[{1, 3}, -x]*Log[x]*
    Zeta[7] + 648*HPL[{2, 2}, -x]*Log[x]*Zeta[7] + 
   984*HPL[{3, 1}, -x]*Log[x]*Zeta[7] - 3144*HPL[{1, 1, 2}, -x]*Log[x]*
    Zeta[7] - 3144*HPL[{1, 2, 1}, -x]*Log[x]*Zeta[7] - 
   3144*HPL[{2, 1, 1}, -x]*Log[x]*Zeta[7] - 21216*HPL[{1, 1, 1, 1}, -x]*
    Log[x]*Zeta[7] + 271*Pi^2*HPL[{1}, -x]*Log[x]^2*Zeta[7] - 
   456*HPL[{3}, -x]*Log[x]^2*Zeta[7] + 78*HPL[{1, 2}, -x]*Log[x]^2*Zeta[7] + 
   78*HPL[{2, 1}, -x]*Log[x]^2*Zeta[7] + 1200*HPL[{1, 1, 1}, -x]*Log[x]^2*
    Zeta[7] + (2179*Pi^2*Log[x]^3*Zeta[7])/18 + 25*HPL[{2}, -x]*Log[x]^3*
    Zeta[7] + 544*HPL[{1, 1}, -x]*Log[x]^3*Zeta[7] + 
   73*HPL[{1}, -x]*Log[x]^4*Zeta[7] + (53*Log[x]^5*Zeta[7])/30 - 
   124*Pi^2*Zeta[3]*Zeta[7] + 1212*HPL[{2}, -x]*Zeta[3]*Zeta[7] + 
   2832*HPL[{1, 1}, -x]*Zeta[3]*Zeta[7] + 3552*HPL[{1}, -x]*Log[x]*Zeta[3]*
    Zeta[7] - 186*Log[x]^2*Zeta[3]*Zeta[7] - 4944*Zeta[5]*Zeta[7] - 
   (27440*Pi^2*HPL[{1}, -x]*Zeta[9])/9 - 3136*HPL[{3}, -x]*Zeta[9] - 
   (54880*HPL[{1, 2}, -x]*Zeta[9])/3 - (54880*HPL[{2, 1}, -x]*Zeta[9])/3 - 
   (294784*HPL[{1, 1, 1}, -x]*Zeta[9])/3 + (13720*Pi^2*Log[x]*Zeta[9])/9 + 
   3136*HPL[{2}, -x]*Log[x]*Zeta[9] + 1568*HPL[{1}, -x]*Log[x]^2*Zeta[9] + 
   (11368*Log[x]^3*Zeta[9])/9 - 6272*Zeta[3]*Zeta[9] - 
   35280*HPL[{1}, -x]*Zeta[11] + 17640*Log[x]*Zeta[11] 

F[1, 6] = (55187677*Pi^10*HPL[{1}, -x])/14968800 - 
   (6169*Pi^8*HPL[{3}, -x])/1620 - (52051*Pi^6*HPL[{5}, -x])/3780 - 
   (3191*Pi^4*HPL[{7}, -x])/45 + 336*Pi^2*HPL[{9}, -x] + 
   57712*HPL[{11}, -x] + (115673*Pi^8*HPL[{1, 2}, -x])/7560 - 
   (9526*Pi^6*HPL[{1, 4}, -x])/315 - (5999*Pi^4*HPL[{1, 6}, -x])/45 - 
   (2*Pi^2*HPL[{1, 8}, -x])/3 + 42944*HPL[{1, 10}, -x] + 
   (115673*Pi^8*HPL[{2, 1}, -x])/7560 - (54919*Pi^6*HPL[{2, 3}, -x])/945 - 
   (2881*Pi^4*HPL[{2, 5}, -x])/15 - (688*Pi^2*HPL[{2, 7}, -x])/3 + 
   43528*HPL[{2, 9}, -x] - (54919*Pi^6*HPL[{3, 2}, -x])/945 - 
   (10294*Pi^4*HPL[{3, 4}, -x])/45 - 320*Pi^2*HPL[{3, 6}, -x] + 
   45600*HPL[{3, 8}, -x] - (9526*Pi^6*HPL[{4, 1}, -x])/315 - 
   (10294*Pi^4*HPL[{4, 3}, -x])/45 - (1094*Pi^2*HPL[{4, 5}, -x])/3 + 
   46912*HPL[{4, 7}, -x] - (2881*Pi^4*HPL[{5, 2}, -x])/15 - 
   (1094*Pi^2*HPL[{5, 4}, -x])/3 + 47560*HPL[{5, 6}, -x] - 
   (5999*Pi^4*HPL[{6, 1}, -x])/45 - 320*Pi^2*HPL[{6, 3}, -x] + 
   47560*HPL[{6, 5}, -x] - (688*Pi^2*HPL[{7, 2}, -x])/3 + 
   46912*HPL[{7, 4}, -x] - (2*Pi^2*HPL[{8, 1}, -x])/3 + 
   45600*HPL[{8, 3}, -x] + 43528*HPL[{9, 2}, -x] + 42944*HPL[{10, 1}, -x] + 
   (5540771*Pi^8*HPL[{1, 1, 1}, -x])/56700 - (26885*Pi^6*HPL[{1, 1, 3}, -x])/
    189 - (1082*Pi^4*HPL[{1, 1, 5}, -x])/3 - 1280*Pi^2*HPL[{1, 1, 7}, -x] + 
   24912*HPL[{1, 1, 9}, -x] + (99703*Pi^6*HPL[{1, 2, 2}, -x])/3780 - 
   (5162*Pi^4*HPL[{1, 2, 4}, -x])/9 - (5122*Pi^2*HPL[{1, 2, 6}, -x])/3 + 
   28264*HPL[{1, 2, 8}, -x] - (26885*Pi^6*HPL[{1, 3, 1}, -x])/189 - 
   (28426*Pi^4*HPL[{1, 3, 3}, -x])/45 - 1992*Pi^2*HPL[{1, 3, 5}, -x] + 
   29168*HPL[{1, 3, 7}, -x] - (5162*Pi^4*HPL[{1, 4, 2}, -x])/9 - 
   (6226*Pi^2*HPL[{1, 4, 4}, -x])/3 + 29752*HPL[{1, 4, 6}, -x] - 
   (1082*Pi^4*HPL[{1, 5, 1}, -x])/3 - 1992*Pi^2*HPL[{1, 5, 3}, -x] + 
   29952*HPL[{1, 5, 5}, -x] - (5122*Pi^2*HPL[{1, 6, 2}, -x])/3 + 
   29752*HPL[{1, 6, 4}, -x] - 1280*Pi^2*HPL[{1, 7, 1}, -x] + 
   29168*HPL[{1, 7, 3}, -x] + 28264*HPL[{1, 8, 2}, -x] + 
   24912*HPL[{1, 9, 1}, -x] + (99703*Pi^6*HPL[{2, 1, 2}, -x])/3780 - 
   (5162*Pi^4*HPL[{2, 1, 4}, -x])/9 - (5122*Pi^2*HPL[{2, 1, 6}, -x])/3 + 
   28264*HPL[{2, 1, 8}, -x] + (99703*Pi^6*HPL[{2, 2, 1}, -x])/3780 - 
   (45056*Pi^4*HPL[{2, 2, 3}, -x])/45 - (7826*Pi^2*HPL[{2, 2, 5}, -x])/3 + 
   28328*HPL[{2, 2, 7}, -x] - (45056*Pi^4*HPL[{2, 3, 2}, -x])/45 - 
   (9572*Pi^2*HPL[{2, 3, 4}, -x])/3 + 28640*HPL[{2, 3, 6}, -x] - 
   (5162*Pi^4*HPL[{2, 4, 1}, -x])/9 - (9572*Pi^2*HPL[{2, 4, 3}, -x])/3 + 
   28824*HPL[{2, 4, 5}, -x] - (7826*Pi^2*HPL[{2, 5, 2}, -x])/3 + 
   28824*HPL[{2, 5, 4}, -x] - (5122*Pi^2*HPL[{2, 6, 1}, -x])/3 + 
   28640*HPL[{2, 6, 3}, -x] + 28328*HPL[{2, 7, 2}, -x] + 
   28264*HPL[{2, 8, 1}, -x] - (26885*Pi^6*HPL[{3, 1, 1}, -x])/189 - 
   (28426*Pi^4*HPL[{3, 1, 3}, -x])/45 - 1992*Pi^2*HPL[{3, 1, 5}, -x] + 
   29168*HPL[{3, 1, 7}, -x] - (45056*Pi^4*HPL[{3, 2, 2}, -x])/45 - 
   (9572*Pi^2*HPL[{3, 2, 4}, -x])/3 + 28640*HPL[{3, 2, 6}, -x] - 
   (28426*Pi^4*HPL[{3, 3, 1}, -x])/45 - (10960*Pi^2*HPL[{3, 3, 3}, -x])/3 + 
   28576*HPL[{3, 3, 5}, -x] - (9572*Pi^2*HPL[{3, 4, 2}, -x])/3 + 
   28576*HPL[{3, 4, 4}, -x] - 1992*Pi^2*HPL[{3, 5, 1}, -x] + 
   28576*HPL[{3, 5, 3}, -x] + 28640*HPL[{3, 6, 2}, -x] + 
   29168*HPL[{3, 7, 1}, -x] - (5162*Pi^4*HPL[{4, 1, 2}, -x])/9 - 
   (6226*Pi^2*HPL[{4, 1, 4}, -x])/3 + 29752*HPL[{4, 1, 6}, -x] - 
   (5162*Pi^4*HPL[{4, 2, 1}, -x])/9 - (9572*Pi^2*HPL[{4, 2, 3}, -x])/3 + 
   28824*HPL[{4, 2, 5}, -x] - (9572*Pi^2*HPL[{4, 3, 2}, -x])/3 + 
   28576*HPL[{4, 3, 4}, -x] - (6226*Pi^2*HPL[{4, 4, 1}, -x])/3 + 
   28576*HPL[{4, 4, 3}, -x] + 28824*HPL[{4, 5, 2}, -x] + 
   29752*HPL[{4, 6, 1}, -x] - (1082*Pi^4*HPL[{5, 1, 1}, -x])/3 - 
   1992*Pi^2*HPL[{5, 1, 3}, -x] + 29952*HPL[{5, 1, 5}, -x] - 
   (7826*Pi^2*HPL[{5, 2, 2}, -x])/3 + 28824*HPL[{5, 2, 4}, -x] - 
   1992*Pi^2*HPL[{5, 3, 1}, -x] + 28576*HPL[{5, 3, 3}, -x] + 
   28824*HPL[{5, 4, 2}, -x] + 29952*HPL[{5, 5, 1}, -x] - 
   (5122*Pi^2*HPL[{6, 1, 2}, -x])/3 + 29752*HPL[{6, 1, 4}, -x] - 
   (5122*Pi^2*HPL[{6, 2, 1}, -x])/3 + 28640*HPL[{6, 2, 3}, -x] + 
   28640*HPL[{6, 3, 2}, -x] + 29752*HPL[{6, 4, 1}, -x] - 
   1280*Pi^2*HPL[{7, 1, 1}, -x] + 29168*HPL[{7, 1, 3}, -x] + 
   28328*HPL[{7, 2, 2}, -x] + 29168*HPL[{7, 3, 1}, -x] + 
   28264*HPL[{8, 1, 2}, -x] + 28264*HPL[{8, 2, 1}, -x] + 
   24912*HPL[{9, 1, 1}, -x] + (141922*Pi^6*HPL[{1, 1, 1, 2}, -x])/315 - 
   (5592*Pi^4*HPL[{1, 1, 1, 4}, -x])/5 - 3488*Pi^2*HPL[{1, 1, 1, 6}, -x] + 
   12336*HPL[{1, 1, 1, 8}, -x] + (141922*Pi^6*HPL[{1, 1, 2, 1}, -x])/315 - 
   (34612*Pi^4*HPL[{1, 1, 2, 3}, -x])/15 - 5608*Pi^2*HPL[{1, 1, 2, 5}, -x] + 
   6576*HPL[{1, 1, 2, 7}, -x] - (34612*Pi^4*HPL[{1, 1, 3, 2}, -x])/15 - 
   7008*Pi^2*HPL[{1, 1, 3, 4}, -x] + 4544*HPL[{1, 1, 3, 6}, -x] - 
   (5592*Pi^4*HPL[{1, 1, 4, 1}, -x])/5 - 7008*Pi^2*HPL[{1, 1, 4, 3}, -x] + 
   3600*HPL[{1, 1, 4, 5}, -x] - 5608*Pi^2*HPL[{1, 1, 5, 2}, -x] + 
   3600*HPL[{1, 1, 5, 4}, -x] - 3488*Pi^2*HPL[{1, 1, 6, 1}, -x] + 
   4544*HPL[{1, 1, 6, 3}, -x] + 6576*HPL[{1, 1, 7, 2}, -x] + 
   12336*HPL[{1, 1, 8, 1}, -x] + (141922*Pi^6*HPL[{1, 2, 1, 1}, -x])/315 - 
   (34612*Pi^4*HPL[{1, 2, 1, 3}, -x])/15 - 5608*Pi^2*HPL[{1, 2, 1, 5}, -x] + 
   6576*HPL[{1, 2, 1, 7}, -x] - (69473*Pi^4*HPL[{1, 2, 2, 2}, -x])/45 - 
   (29128*Pi^2*HPL[{1, 2, 2, 4}, -x])/3 + 376*HPL[{1, 2, 2, 6}, -x] - 
   (34612*Pi^4*HPL[{1, 2, 3, 1}, -x])/15 - 11008*Pi^2*HPL[{1, 2, 3, 3}, -x] - 
   2832*HPL[{1, 2, 3, 5}, -x] - (29128*Pi^2*HPL[{1, 2, 4, 2}, -x])/3 - 
   3784*HPL[{1, 2, 4, 4}, -x] - 5608*Pi^2*HPL[{1, 2, 5, 1}, -x] - 
   2832*HPL[{1, 2, 5, 3}, -x] + 376*HPL[{1, 2, 6, 2}, -x] + 
   6576*HPL[{1, 2, 7, 1}, -x] - (34612*Pi^4*HPL[{1, 3, 1, 2}, -x])/15 - 
   7008*Pi^2*HPL[{1, 3, 1, 4}, -x] + 4544*HPL[{1, 3, 1, 6}, -x] - 
   (34612*Pi^4*HPL[{1, 3, 2, 1}, -x])/15 - 11008*Pi^2*HPL[{1, 3, 2, 3}, -x] - 
   2832*HPL[{1, 3, 2, 5}, -x] - 11008*Pi^2*HPL[{1, 3, 3, 2}, -x] - 
   6656*HPL[{1, 3, 3, 4}, -x] - 7008*Pi^2*HPL[{1, 3, 4, 1}, -x] - 
   6656*HPL[{1, 3, 4, 3}, -x] - 2832*HPL[{1, 3, 5, 2}, -x] + 
   4544*HPL[{1, 3, 6, 1}, -x] - (5592*Pi^4*HPL[{1, 4, 1, 1}, -x])/5 - 
   7008*Pi^2*HPL[{1, 4, 1, 3}, -x] + 3600*HPL[{1, 4, 1, 5}, -x] - 
   (29128*Pi^2*HPL[{1, 4, 2, 2}, -x])/3 - 3784*HPL[{1, 4, 2, 4}, -x] - 
   7008*Pi^2*HPL[{1, 4, 3, 1}, -x] - 6656*HPL[{1, 4, 3, 3}, -x] - 
   3784*HPL[{1, 4, 4, 2}, -x] + 3600*HPL[{1, 4, 5, 1}, -x] - 
   5608*Pi^2*HPL[{1, 5, 1, 2}, -x] + 3600*HPL[{1, 5, 1, 4}, -x] - 
   5608*Pi^2*HPL[{1, 5, 2, 1}, -x] - 2832*HPL[{1, 5, 2, 3}, -x] - 
   2832*HPL[{1, 5, 3, 2}, -x] + 3600*HPL[{1, 5, 4, 1}, -x] - 
   3488*Pi^2*HPL[{1, 6, 1, 1}, -x] + 4544*HPL[{1, 6, 1, 3}, -x] + 
   376*HPL[{1, 6, 2, 2}, -x] + 4544*HPL[{1, 6, 3, 1}, -x] + 
   6576*HPL[{1, 7, 1, 2}, -x] + 6576*HPL[{1, 7, 2, 1}, -x] + 
   12336*HPL[{1, 8, 1, 1}, -x] + (141922*Pi^6*HPL[{2, 1, 1, 1}, -x])/315 - 
   (34612*Pi^4*HPL[{2, 1, 1, 3}, -x])/15 - 5608*Pi^2*HPL[{2, 1, 1, 5}, -x] + 
   6576*HPL[{2, 1, 1, 7}, -x] - (69473*Pi^4*HPL[{2, 1, 2, 2}, -x])/45 - 
   (29128*Pi^2*HPL[{2, 1, 2, 4}, -x])/3 + 376*HPL[{2, 1, 2, 6}, -x] - 
   (34612*Pi^4*HPL[{2, 1, 3, 1}, -x])/15 - 11008*Pi^2*HPL[{2, 1, 3, 3}, -x] - 
   2832*HPL[{2, 1, 3, 5}, -x] - (29128*Pi^2*HPL[{2, 1, 4, 2}, -x])/3 - 
   3784*HPL[{2, 1, 4, 4}, -x] - 5608*Pi^2*HPL[{2, 1, 5, 1}, -x] - 
   2832*HPL[{2, 1, 5, 3}, -x] + 376*HPL[{2, 1, 6, 2}, -x] + 
   6576*HPL[{2, 1, 7, 1}, -x] - (69473*Pi^4*HPL[{2, 2, 1, 2}, -x])/45 - 
   (29128*Pi^2*HPL[{2, 2, 1, 4}, -x])/3 + 376*HPL[{2, 2, 1, 6}, -x] - 
   (69473*Pi^4*HPL[{2, 2, 2, 1}, -x])/45 - (50168*Pi^2*HPL[{2, 2, 2, 3}, -x])/
    3 - 10440*HPL[{2, 2, 2, 5}, -x] - (50168*Pi^2*HPL[{2, 2, 3, 2}, -x])/3 - 
   16656*HPL[{2, 2, 3, 4}, -x] - (29128*Pi^2*HPL[{2, 2, 4, 1}, -x])/3 - 
   16656*HPL[{2, 2, 4, 3}, -x] - 10440*HPL[{2, 2, 5, 2}, -x] + 
   376*HPL[{2, 2, 6, 1}, -x] - (34612*Pi^4*HPL[{2, 3, 1, 1}, -x])/15 - 
   11008*Pi^2*HPL[{2, 3, 1, 3}, -x] - 2832*HPL[{2, 3, 1, 5}, -x] - 
   (50168*Pi^2*HPL[{2, 3, 2, 2}, -x])/3 - 16656*HPL[{2, 3, 2, 4}, -x] - 
   11008*Pi^2*HPL[{2, 3, 3, 1}, -x] - 21920*HPL[{2, 3, 3, 3}, -x] - 
   16656*HPL[{2, 3, 4, 2}, -x] - 2832*HPL[{2, 3, 5, 1}, -x] - 
   (29128*Pi^2*HPL[{2, 4, 1, 2}, -x])/3 - 3784*HPL[{2, 4, 1, 4}, -x] - 
   (29128*Pi^2*HPL[{2, 4, 2, 1}, -x])/3 - 16656*HPL[{2, 4, 2, 3}, -x] - 
   16656*HPL[{2, 4, 3, 2}, -x] - 3784*HPL[{2, 4, 4, 1}, -x] - 
   5608*Pi^2*HPL[{2, 5, 1, 1}, -x] - 2832*HPL[{2, 5, 1, 3}, -x] - 
   10440*HPL[{2, 5, 2, 2}, -x] - 2832*HPL[{2, 5, 3, 1}, -x] + 
   376*HPL[{2, 6, 1, 2}, -x] + 376*HPL[{2, 6, 2, 1}, -x] + 
   6576*HPL[{2, 7, 1, 1}, -x] - (34612*Pi^4*HPL[{3, 1, 1, 2}, -x])/15 - 
   7008*Pi^2*HPL[{3, 1, 1, 4}, -x] + 4544*HPL[{3, 1, 1, 6}, -x] - 
   (34612*Pi^4*HPL[{3, 1, 2, 1}, -x])/15 - 11008*Pi^2*HPL[{3, 1, 2, 3}, -x] - 
   2832*HPL[{3, 1, 2, 5}, -x] - 11008*Pi^2*HPL[{3, 1, 3, 2}, -x] - 
   6656*HPL[{3, 1, 3, 4}, -x] - 7008*Pi^2*HPL[{3, 1, 4, 1}, -x] - 
   6656*HPL[{3, 1, 4, 3}, -x] - 2832*HPL[{3, 1, 5, 2}, -x] + 
   4544*HPL[{3, 1, 6, 1}, -x] - (34612*Pi^4*HPL[{3, 2, 1, 1}, -x])/15 - 
   11008*Pi^2*HPL[{3, 2, 1, 3}, -x] - 2832*HPL[{3, 2, 1, 5}, -x] - 
   (50168*Pi^2*HPL[{3, 2, 2, 2}, -x])/3 - 16656*HPL[{3, 2, 2, 4}, -x] - 
   11008*Pi^2*HPL[{3, 2, 3, 1}, -x] - 21920*HPL[{3, 2, 3, 3}, -x] - 
   16656*HPL[{3, 2, 4, 2}, -x] - 2832*HPL[{3, 2, 5, 1}, -x] - 
   11008*Pi^2*HPL[{3, 3, 1, 2}, -x] - 6656*HPL[{3, 3, 1, 4}, -x] - 
   11008*Pi^2*HPL[{3, 3, 2, 1}, -x] - 21920*HPL[{3, 3, 2, 3}, -x] - 
   21920*HPL[{3, 3, 3, 2}, -x] - 6656*HPL[{3, 3, 4, 1}, -x] - 
   7008*Pi^2*HPL[{3, 4, 1, 1}, -x] - 6656*HPL[{3, 4, 1, 3}, -x] - 
   16656*HPL[{3, 4, 2, 2}, -x] - 6656*HPL[{3, 4, 3, 1}, -x] - 
   2832*HPL[{3, 5, 1, 2}, -x] - 2832*HPL[{3, 5, 2, 1}, -x] + 
   4544*HPL[{3, 6, 1, 1}, -x] - (5592*Pi^4*HPL[{4, 1, 1, 1}, -x])/5 - 
   7008*Pi^2*HPL[{4, 1, 1, 3}, -x] + 3600*HPL[{4, 1, 1, 5}, -x] - 
   (29128*Pi^2*HPL[{4, 1, 2, 2}, -x])/3 - 3784*HPL[{4, 1, 2, 4}, -x] - 
   7008*Pi^2*HPL[{4, 1, 3, 1}, -x] - 6656*HPL[{4, 1, 3, 3}, -x] - 
   3784*HPL[{4, 1, 4, 2}, -x] + 3600*HPL[{4, 1, 5, 1}, -x] - 
   (29128*Pi^2*HPL[{4, 2, 1, 2}, -x])/3 - 3784*HPL[{4, 2, 1, 4}, -x] - 
   (29128*Pi^2*HPL[{4, 2, 2, 1}, -x])/3 - 16656*HPL[{4, 2, 2, 3}, -x] - 
   16656*HPL[{4, 2, 3, 2}, -x] - 3784*HPL[{4, 2, 4, 1}, -x] - 
   7008*Pi^2*HPL[{4, 3, 1, 1}, -x] - 6656*HPL[{4, 3, 1, 3}, -x] - 
   16656*HPL[{4, 3, 2, 2}, -x] - 6656*HPL[{4, 3, 3, 1}, -x] - 
   3784*HPL[{4, 4, 1, 2}, -x] - 3784*HPL[{4, 4, 2, 1}, -x] + 
   3600*HPL[{4, 5, 1, 1}, -x] - 5608*Pi^2*HPL[{5, 1, 1, 2}, -x] + 
   3600*HPL[{5, 1, 1, 4}, -x] - 5608*Pi^2*HPL[{5, 1, 2, 1}, -x] - 
   2832*HPL[{5, 1, 2, 3}, -x] - 2832*HPL[{5, 1, 3, 2}, -x] + 
   3600*HPL[{5, 1, 4, 1}, -x] - 5608*Pi^2*HPL[{5, 2, 1, 1}, -x] - 
   2832*HPL[{5, 2, 1, 3}, -x] - 10440*HPL[{5, 2, 2, 2}, -x] - 
   2832*HPL[{5, 2, 3, 1}, -x] - 2832*HPL[{5, 3, 1, 2}, -x] - 
   2832*HPL[{5, 3, 2, 1}, -x] + 3600*HPL[{5, 4, 1, 1}, -x] - 
   3488*Pi^2*HPL[{6, 1, 1, 1}, -x] + 4544*HPL[{6, 1, 1, 3}, -x] + 
   376*HPL[{6, 1, 2, 2}, -x] + 4544*HPL[{6, 1, 3, 1}, -x] + 
   376*HPL[{6, 2, 1, 2}, -x] + 376*HPL[{6, 2, 2, 1}, -x] + 
   4544*HPL[{6, 3, 1, 1}, -x] + 6576*HPL[{7, 1, 1, 2}, -x] + 
   6576*HPL[{7, 1, 2, 1}, -x] + 6576*HPL[{7, 2, 1, 1}, -x] + 
   12336*HPL[{8, 1, 1, 1}, -x] + (2747944*Pi^6*HPL[{1, 1, 1, 1, 1}, -x])/
    945 - (88672*Pi^4*HPL[{1, 1, 1, 1, 3}, -x])/15 - 
   11712*Pi^2*HPL[{1, 1, 1, 1, 5}, -x] - 23040*HPL[{1, 1, 1, 1, 7}, -x] - 
   (21266*Pi^4*HPL[{1, 1, 1, 2, 2}, -x])/45 - 
   20608*Pi^2*HPL[{1, 1, 1, 2, 4}, -x] - 35344*HPL[{1, 1, 1, 2, 6}, -x] - 
   (88672*Pi^4*HPL[{1, 1, 1, 3, 1}, -x])/15 - 
   23104*Pi^2*HPL[{1, 1, 1, 3, 3}, -x] - 42624*HPL[{1, 1, 1, 3, 5}, -x] - 
   20608*Pi^2*HPL[{1, 1, 1, 4, 2}, -x] - 44752*HPL[{1, 1, 1, 4, 4}, -x] - 
   11712*Pi^2*HPL[{1, 1, 1, 5, 1}, -x] - 42624*HPL[{1, 1, 1, 5, 3}, -x] - 
   35344*HPL[{1, 1, 1, 6, 2}, -x] - 23040*HPL[{1, 1, 1, 7, 1}, -x] - 
   (21266*Pi^4*HPL[{1, 1, 2, 1, 2}, -x])/45 - 
   20608*Pi^2*HPL[{1, 1, 2, 1, 4}, -x] - 35344*HPL[{1, 1, 2, 1, 6}, -x] - 
   (21266*Pi^4*HPL[{1, 1, 2, 2, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{1, 1, 2, 2, 3}, -x])/3 - 
   60176*HPL[{1, 1, 2, 2, 5}, -x] - (113848*Pi^2*HPL[{1, 1, 2, 3, 2}, -x])/
    3 - 75296*HPL[{1, 1, 2, 3, 4}, -x] - 
   20608*Pi^2*HPL[{1, 1, 2, 4, 1}, -x] - 75296*HPL[{1, 1, 2, 4, 3}, -x] - 
   60176*HPL[{1, 1, 2, 5, 2}, -x] - 35344*HPL[{1, 1, 2, 6, 1}, -x] - 
   (88672*Pi^4*HPL[{1, 1, 3, 1, 1}, -x])/15 - 
   23104*Pi^2*HPL[{1, 1, 3, 1, 3}, -x] - 42624*HPL[{1, 1, 3, 1, 5}, -x] - 
   (113848*Pi^2*HPL[{1, 1, 3, 2, 2}, -x])/3 - 
   75296*HPL[{1, 1, 3, 2, 4}, -x] - 23104*Pi^2*HPL[{1, 1, 3, 3, 1}, -x] - 
   87680*HPL[{1, 1, 3, 3, 3}, -x] - 75296*HPL[{1, 1, 3, 4, 2}, -x] - 
   42624*HPL[{1, 1, 3, 5, 1}, -x] - 20608*Pi^2*HPL[{1, 1, 4, 1, 2}, -x] - 
   44752*HPL[{1, 1, 4, 1, 4}, -x] - 20608*Pi^2*HPL[{1, 1, 4, 2, 1}, -x] - 
   75296*HPL[{1, 1, 4, 2, 3}, -x] - 75296*HPL[{1, 1, 4, 3, 2}, -x] - 
   44752*HPL[{1, 1, 4, 4, 1}, -x] - 11712*Pi^2*HPL[{1, 1, 5, 1, 1}, -x] - 
   42624*HPL[{1, 1, 5, 1, 3}, -x] - 60176*HPL[{1, 1, 5, 2, 2}, -x] - 
   42624*HPL[{1, 1, 5, 3, 1}, -x] - 35344*HPL[{1, 1, 6, 1, 2}, -x] - 
   35344*HPL[{1, 1, 6, 2, 1}, -x] - 23040*HPL[{1, 1, 7, 1, 1}, -x] - 
   (21266*Pi^4*HPL[{1, 2, 1, 1, 2}, -x])/45 - 
   20608*Pi^2*HPL[{1, 2, 1, 1, 4}, -x] - 35344*HPL[{1, 2, 1, 1, 6}, -x] - 
   (21266*Pi^4*HPL[{1, 2, 1, 2, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{1, 2, 1, 2, 3}, -x])/3 - 
   60176*HPL[{1, 2, 1, 2, 5}, -x] - (113848*Pi^2*HPL[{1, 2, 1, 3, 2}, -x])/
    3 - 75296*HPL[{1, 2, 1, 3, 4}, -x] - 
   20608*Pi^2*HPL[{1, 2, 1, 4, 1}, -x] - 75296*HPL[{1, 2, 1, 4, 3}, -x] - 
   60176*HPL[{1, 2, 1, 5, 2}, -x] - 35344*HPL[{1, 2, 1, 6, 1}, -x] - 
   (21266*Pi^4*HPL[{1, 2, 2, 1, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{1, 2, 2, 1, 3}, -x])/3 - 
   60176*HPL[{1, 2, 2, 1, 5}, -x] - (129416*Pi^2*HPL[{1, 2, 2, 2, 2}, -x])/
    3 - 109088*HPL[{1, 2, 2, 2, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 2, 2, 3, 1}, -x])/3 - 
   126256*HPL[{1, 2, 2, 3, 3}, -x] - 109088*HPL[{1, 2, 2, 4, 2}, -x] - 
   60176*HPL[{1, 2, 2, 5, 1}, -x] - (113848*Pi^2*HPL[{1, 2, 3, 1, 2}, -x])/
    3 - 75296*HPL[{1, 2, 3, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 2, 3, 2, 1}, -x])/3 - 
   126256*HPL[{1, 2, 3, 2, 3}, -x] - 126256*HPL[{1, 2, 3, 3, 2}, -x] - 
   75296*HPL[{1, 2, 3, 4, 1}, -x] - 20608*Pi^2*HPL[{1, 2, 4, 1, 1}, -x] - 
   75296*HPL[{1, 2, 4, 1, 3}, -x] - 109088*HPL[{1, 2, 4, 2, 2}, -x] - 
   75296*HPL[{1, 2, 4, 3, 1}, -x] - 60176*HPL[{1, 2, 5, 1, 2}, -x] - 
   60176*HPL[{1, 2, 5, 2, 1}, -x] - 35344*HPL[{1, 2, 6, 1, 1}, -x] - 
   (88672*Pi^4*HPL[{1, 3, 1, 1, 1}, -x])/15 - 
   23104*Pi^2*HPL[{1, 3, 1, 1, 3}, -x] - 42624*HPL[{1, 3, 1, 1, 5}, -x] - 
   (113848*Pi^2*HPL[{1, 3, 1, 2, 2}, -x])/3 - 
   75296*HPL[{1, 3, 1, 2, 4}, -x] - 23104*Pi^2*HPL[{1, 3, 1, 3, 1}, -x] - 
   87680*HPL[{1, 3, 1, 3, 3}, -x] - 75296*HPL[{1, 3, 1, 4, 2}, -x] - 
   42624*HPL[{1, 3, 1, 5, 1}, -x] - (113848*Pi^2*HPL[{1, 3, 2, 1, 2}, -x])/
    3 - 75296*HPL[{1, 3, 2, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{1, 3, 2, 2, 1}, -x])/3 - 
   126256*HPL[{1, 3, 2, 2, 3}, -x] - 126256*HPL[{1, 3, 2, 3, 2}, -x] - 
   75296*HPL[{1, 3, 2, 4, 1}, -x] - 23104*Pi^2*HPL[{1, 3, 3, 1, 1}, -x] - 
   87680*HPL[{1, 3, 3, 1, 3}, -x] - 126256*HPL[{1, 3, 3, 2, 2}, -x] - 
   87680*HPL[{1, 3, 3, 3, 1}, -x] - 75296*HPL[{1, 3, 4, 1, 2}, -x] - 
   75296*HPL[{1, 3, 4, 2, 1}, -x] - 42624*HPL[{1, 3, 5, 1, 1}, -x] - 
   20608*Pi^2*HPL[{1, 4, 1, 1, 2}, -x] - 44752*HPL[{1, 4, 1, 1, 4}, -x] - 
   20608*Pi^2*HPL[{1, 4, 1, 2, 1}, -x] - 75296*HPL[{1, 4, 1, 2, 3}, -x] - 
   75296*HPL[{1, 4, 1, 3, 2}, -x] - 44752*HPL[{1, 4, 1, 4, 1}, -x] - 
   20608*Pi^2*HPL[{1, 4, 2, 1, 1}, -x] - 75296*HPL[{1, 4, 2, 1, 3}, -x] - 
   109088*HPL[{1, 4, 2, 2, 2}, -x] - 75296*HPL[{1, 4, 2, 3, 1}, -x] - 
   75296*HPL[{1, 4, 3, 1, 2}, -x] - 75296*HPL[{1, 4, 3, 2, 1}, -x] - 
   44752*HPL[{1, 4, 4, 1, 1}, -x] - 11712*Pi^2*HPL[{1, 5, 1, 1, 1}, -x] - 
   42624*HPL[{1, 5, 1, 1, 3}, -x] - 60176*HPL[{1, 5, 1, 2, 2}, -x] - 
   42624*HPL[{1, 5, 1, 3, 1}, -x] - 60176*HPL[{1, 5, 2, 1, 2}, -x] - 
   60176*HPL[{1, 5, 2, 2, 1}, -x] - 42624*HPL[{1, 5, 3, 1, 1}, -x] - 
   35344*HPL[{1, 6, 1, 1, 2}, -x] - 35344*HPL[{1, 6, 1, 2, 1}, -x] - 
   35344*HPL[{1, 6, 2, 1, 1}, -x] - 23040*HPL[{1, 7, 1, 1, 1}, -x] - 
   (21266*Pi^4*HPL[{2, 1, 1, 1, 2}, -x])/45 - 
   20608*Pi^2*HPL[{2, 1, 1, 1, 4}, -x] - 35344*HPL[{2, 1, 1, 1, 6}, -x] - 
   (21266*Pi^4*HPL[{2, 1, 1, 2, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{2, 1, 1, 2, 3}, -x])/3 - 
   60176*HPL[{2, 1, 1, 2, 5}, -x] - (113848*Pi^2*HPL[{2, 1, 1, 3, 2}, -x])/
    3 - 75296*HPL[{2, 1, 1, 3, 4}, -x] - 
   20608*Pi^2*HPL[{2, 1, 1, 4, 1}, -x] - 75296*HPL[{2, 1, 1, 4, 3}, -x] - 
   60176*HPL[{2, 1, 1, 5, 2}, -x] - 35344*HPL[{2, 1, 1, 6, 1}, -x] - 
   (21266*Pi^4*HPL[{2, 1, 2, 1, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{2, 1, 2, 1, 3}, -x])/3 - 
   60176*HPL[{2, 1, 2, 1, 5}, -x] - (129416*Pi^2*HPL[{2, 1, 2, 2, 2}, -x])/
    3 - 109088*HPL[{2, 1, 2, 2, 4}, -x] - 
   (113848*Pi^2*HPL[{2, 1, 2, 3, 1}, -x])/3 - 
   126256*HPL[{2, 1, 2, 3, 3}, -x] - 109088*HPL[{2, 1, 2, 4, 2}, -x] - 
   60176*HPL[{2, 1, 2, 5, 1}, -x] - (113848*Pi^2*HPL[{2, 1, 3, 1, 2}, -x])/
    3 - 75296*HPL[{2, 1, 3, 1, 4}, -x] - 
   (113848*Pi^2*HPL[{2, 1, 3, 2, 1}, -x])/3 - 
   126256*HPL[{2, 1, 3, 2, 3}, -x] - 126256*HPL[{2, 1, 3, 3, 2}, -x] - 
   75296*HPL[{2, 1, 3, 4, 1}, -x] - 20608*Pi^2*HPL[{2, 1, 4, 1, 1}, -x] - 
   75296*HPL[{2, 1, 4, 1, 3}, -x] - 109088*HPL[{2, 1, 4, 2, 2}, -x] - 
   75296*HPL[{2, 1, 4, 3, 1}, -x] - 60176*HPL[{2, 1, 5, 1, 2}, -x] - 
   60176*HPL[{2, 1, 5, 2, 1}, -x] - 35344*HPL[{2, 1, 6, 1, 1}, -x] - 
   (21266*Pi^4*HPL[{2, 2, 1, 1, 1}, -x])/45 - 
   (113848*Pi^2*HPL[{2, 2, 1, 1, 3}, -x])/3 - 
   60176*HPL[{2, 2, 1, 1, 5}, -x] - (129416*Pi^2*HPL[{2, 2, 1, 2, 2}, -x])/
    3 - 109088*HPL[{2, 2, 1, 2, 4}, -x] - 
   (113848*Pi^2*HPL[{2, 2, 1, 3, 1}, -x])/3 - 
   126256*HPL[{2, 2, 1, 3, 3}, -x] - 109088*HPL[{2, 2, 1, 4, 2}, -x] - 
   60176*HPL[{2, 2, 1, 5, 1}, -x] - (129416*Pi^2*HPL[{2, 2, 2, 1, 2}, -x])/
    3 - 109088*HPL[{2, 2, 2, 1, 4}, -x] - 
   (129416*Pi^2*HPL[{2, 2, 2, 2, 1}, -x])/3 - 
   191392*HPL[{2, 2, 2, 2, 3}, -x] - 191392*HPL[{2, 2, 2, 3, 2}, -x] - 
   109088*HPL[{2, 2, 2, 4, 1}, -x] - (113848*Pi^2*HPL[{2, 2, 3, 1, 1}, -x])/
    3 - 126256*HPL[{2, 2, 3, 1, 3}, -x] - 191392*HPL[{2, 2, 3, 2, 2}, -x] - 
   126256*HPL[{2, 2, 3, 3, 1}, -x] - 109088*HPL[{2, 2, 4, 1, 2}, -x] - 
   109088*HPL[{2, 2, 4, 2, 1}, -x] - 60176*HPL[{2, 2, 5, 1, 1}, -x] - 
   (113848*Pi^2*HPL[{2, 3, 1, 1, 2}, -x])/3 - 
   75296*HPL[{2, 3, 1, 1, 4}, -x] - (113848*Pi^2*HPL[{2, 3, 1, 2, 1}, -x])/
    3 - 126256*HPL[{2, 3, 1, 2, 3}, -x] - 126256*HPL[{2, 3, 1, 3, 2}, -x] - 
   75296*HPL[{2, 3, 1, 4, 1}, -x] - (113848*Pi^2*HPL[{2, 3, 2, 1, 1}, -x])/
    3 - 126256*HPL[{2, 3, 2, 1, 3}, -x] - 191392*HPL[{2, 3, 2, 2, 2}, -x] - 
   126256*HPL[{2, 3, 2, 3, 1}, -x] - 126256*HPL[{2, 3, 3, 1, 2}, -x] - 
   126256*HPL[{2, 3, 3, 2, 1}, -x] - 75296*HPL[{2, 3, 4, 1, 1}, -x] - 
   20608*Pi^2*HPL[{2, 4, 1, 1, 1}, -x] - 75296*HPL[{2, 4, 1, 1, 3}, -x] - 
   109088*HPL[{2, 4, 1, 2, 2}, -x] - 75296*HPL[{2, 4, 1, 3, 1}, -x] - 
   109088*HPL[{2, 4, 2, 1, 2}, -x] - 109088*HPL[{2, 4, 2, 2, 1}, -x] - 
   75296*HPL[{2, 4, 3, 1, 1}, -x] - 60176*HPL[{2, 5, 1, 1, 2}, -x] - 
   60176*HPL[{2, 5, 1, 2, 1}, -x] - 60176*HPL[{2, 5, 2, 1, 1}, -x] - 
   35344*HPL[{2, 6, 1, 1, 1}, -x] - (88672*Pi^4*HPL[{3, 1, 1, 1, 1}, -x])/
    15 - 23104*Pi^2*HPL[{3, 1, 1, 1, 3}, -x] - 
   42624*HPL[{3, 1, 1, 1, 5}, -x] - (113848*Pi^2*HPL[{3, 1, 1, 2, 2}, -x])/
    3 - 75296*HPL[{3, 1, 1, 2, 4}, -x] - 
   23104*Pi^2*HPL[{3, 1, 1, 3, 1}, -x] - 87680*HPL[{3, 1, 1, 3, 3}, -x] - 
   75296*HPL[{3, 1, 1, 4, 2}, -x] - 42624*HPL[{3, 1, 1, 5, 1}, -x] - 
   (113848*Pi^2*HPL[{3, 1, 2, 1, 2}, -x])/3 - 
   75296*HPL[{3, 1, 2, 1, 4}, -x] - (113848*Pi^2*HPL[{3, 1, 2, 2, 1}, -x])/
    3 - 126256*HPL[{3, 1, 2, 2, 3}, -x] - 126256*HPL[{3, 1, 2, 3, 2}, -x] - 
   75296*HPL[{3, 1, 2, 4, 1}, -x] - 23104*Pi^2*HPL[{3, 1, 3, 1, 1}, -x] - 
   87680*HPL[{3, 1, 3, 1, 3}, -x] - 126256*HPL[{3, 1, 3, 2, 2}, -x] - 
   87680*HPL[{3, 1, 3, 3, 1}, -x] - 75296*HPL[{3, 1, 4, 1, 2}, -x] - 
   75296*HPL[{3, 1, 4, 2, 1}, -x] - 42624*HPL[{3, 1, 5, 1, 1}, -x] - 
   (113848*Pi^2*HPL[{3, 2, 1, 1, 2}, -x])/3 - 
   75296*HPL[{3, 2, 1, 1, 4}, -x] - (113848*Pi^2*HPL[{3, 2, 1, 2, 1}, -x])/
    3 - 126256*HPL[{3, 2, 1, 2, 3}, -x] - 126256*HPL[{3, 2, 1, 3, 2}, -x] - 
   75296*HPL[{3, 2, 1, 4, 1}, -x] - (113848*Pi^2*HPL[{3, 2, 2, 1, 1}, -x])/
    3 - 126256*HPL[{3, 2, 2, 1, 3}, -x] - 191392*HPL[{3, 2, 2, 2, 2}, -x] - 
   126256*HPL[{3, 2, 2, 3, 1}, -x] - 126256*HPL[{3, 2, 3, 1, 2}, -x] - 
   126256*HPL[{3, 2, 3, 2, 1}, -x] - 75296*HPL[{3, 2, 4, 1, 1}, -x] - 
   23104*Pi^2*HPL[{3, 3, 1, 1, 1}, -x] - 87680*HPL[{3, 3, 1, 1, 3}, -x] - 
   126256*HPL[{3, 3, 1, 2, 2}, -x] - 87680*HPL[{3, 3, 1, 3, 1}, -x] - 
   126256*HPL[{3, 3, 2, 1, 2}, -x] - 126256*HPL[{3, 3, 2, 2, 1}, -x] - 
   87680*HPL[{3, 3, 3, 1, 1}, -x] - 75296*HPL[{3, 4, 1, 1, 2}, -x] - 
   75296*HPL[{3, 4, 1, 2, 1}, -x] - 75296*HPL[{3, 4, 2, 1, 1}, -x] - 
   42624*HPL[{3, 5, 1, 1, 1}, -x] - 20608*Pi^2*HPL[{4, 1, 1, 1, 2}, -x] - 
   44752*HPL[{4, 1, 1, 1, 4}, -x] - 20608*Pi^2*HPL[{4, 1, 1, 2, 1}, -x] - 
   75296*HPL[{4, 1, 1, 2, 3}, -x] - 75296*HPL[{4, 1, 1, 3, 2}, -x] - 
   44752*HPL[{4, 1, 1, 4, 1}, -x] - 20608*Pi^2*HPL[{4, 1, 2, 1, 1}, -x] - 
   75296*HPL[{4, 1, 2, 1, 3}, -x] - 109088*HPL[{4, 1, 2, 2, 2}, -x] - 
   75296*HPL[{4, 1, 2, 3, 1}, -x] - 75296*HPL[{4, 1, 3, 1, 2}, -x] - 
   75296*HPL[{4, 1, 3, 2, 1}, -x] - 44752*HPL[{4, 1, 4, 1, 1}, -x] - 
   20608*Pi^2*HPL[{4, 2, 1, 1, 1}, -x] - 75296*HPL[{4, 2, 1, 1, 3}, -x] - 
   109088*HPL[{4, 2, 1, 2, 2}, -x] - 75296*HPL[{4, 2, 1, 3, 1}, -x] - 
   109088*HPL[{4, 2, 2, 1, 2}, -x] - 109088*HPL[{4, 2, 2, 2, 1}, -x] - 
   75296*HPL[{4, 2, 3, 1, 1}, -x] - 75296*HPL[{4, 3, 1, 1, 2}, -x] - 
   75296*HPL[{4, 3, 1, 2, 1}, -x] - 75296*HPL[{4, 3, 2, 1, 1}, -x] - 
   44752*HPL[{4, 4, 1, 1, 1}, -x] - 11712*Pi^2*HPL[{5, 1, 1, 1, 1}, -x] - 
   42624*HPL[{5, 1, 1, 1, 3}, -x] - 60176*HPL[{5, 1, 1, 2, 2}, -x] - 
   42624*HPL[{5, 1, 1, 3, 1}, -x] - 60176*HPL[{5, 1, 2, 1, 2}, -x] - 
   60176*HPL[{5, 1, 2, 2, 1}, -x] - 42624*HPL[{5, 1, 3, 1, 1}, -x] - 
   60176*HPL[{5, 2, 1, 1, 2}, -x] - 60176*HPL[{5, 2, 1, 2, 1}, -x] - 
   60176*HPL[{5, 2, 2, 1, 1}, -x] - 42624*HPL[{5, 3, 1, 1, 1}, -x] - 
   35344*HPL[{6, 1, 1, 1, 2}, -x] - 35344*HPL[{6, 1, 1, 2, 1}, -x] - 
   35344*HPL[{6, 1, 2, 1, 1}, -x] - 35344*HPL[{6, 2, 1, 1, 1}, -x] - 
   23040*HPL[{7, 1, 1, 1, 1}, -x] + (180616*Pi^4*HPL[{1, 1, 1, 1, 1, 2}, -x])/
    15 - 43008*Pi^2*HPL[{1, 1, 1, 1, 1, 4}, -x] - 
   86592*HPL[{1, 1, 1, 1, 1, 6}, -x] + 
   (180616*Pi^4*HPL[{1, 1, 1, 1, 2, 1}, -x])/15 - 
   (270784*Pi^2*HPL[{1, 1, 1, 1, 2, 3}, -x])/3 - 
   145088*HPL[{1, 1, 1, 1, 2, 5}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 1, 3, 2}, -x])/3 - 
   181888*HPL[{1, 1, 1, 1, 3, 4}, -x] - 
   43008*Pi^2*HPL[{1, 1, 1, 1, 4, 1}, -x] - 
   181888*HPL[{1, 1, 1, 1, 4, 3}, -x] - 145088*HPL[{1, 1, 1, 1, 5, 2}, -x] - 
   86592*HPL[{1, 1, 1, 1, 6, 1}, -x] + 
   (180616*Pi^4*HPL[{1, 1, 1, 2, 1, 1}, -x])/15 - 
   (270784*Pi^2*HPL[{1, 1, 1, 2, 1, 3}, -x])/3 - 
   145088*HPL[{1, 1, 1, 2, 1, 5}, -x] - 
   76240*Pi^2*HPL[{1, 1, 1, 2, 2, 2}, -x] - 
   256256*HPL[{1, 1, 1, 2, 2, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 2, 3, 1}, -x])/3 - 
   293056*HPL[{1, 1, 1, 2, 3, 3}, -x] - 256256*HPL[{1, 1, 1, 2, 4, 2}, -x] - 
   145088*HPL[{1, 1, 1, 2, 5, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 3, 1, 2}, -x])/3 - 
   181888*HPL[{1, 1, 1, 3, 1, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 1, 3, 2, 1}, -x])/3 - 
   293056*HPL[{1, 1, 1, 3, 2, 3}, -x] - 293056*HPL[{1, 1, 1, 3, 3, 2}, -x] - 
   181888*HPL[{1, 1, 1, 3, 4, 1}, -x] - 
   43008*Pi^2*HPL[{1, 1, 1, 4, 1, 1}, -x] - 
   181888*HPL[{1, 1, 1, 4, 1, 3}, -x] - 256256*HPL[{1, 1, 1, 4, 2, 2}, -x] - 
   181888*HPL[{1, 1, 1, 4, 3, 1}, -x] - 145088*HPL[{1, 1, 1, 5, 1, 2}, -x] - 
   145088*HPL[{1, 1, 1, 5, 2, 1}, -x] - 86592*HPL[{1, 1, 1, 6, 1, 1}, -x] + 
   (180616*Pi^4*HPL[{1, 1, 2, 1, 1, 1}, -x])/15 - 
   (270784*Pi^2*HPL[{1, 1, 2, 1, 1, 3}, -x])/3 - 
   145088*HPL[{1, 1, 2, 1, 1, 5}, -x] - 
   76240*Pi^2*HPL[{1, 1, 2, 1, 2, 2}, -x] - 
   256256*HPL[{1, 1, 2, 1, 2, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 2, 1, 3, 1}, -x])/3 - 
   293056*HPL[{1, 1, 2, 1, 3, 3}, -x] - 256256*HPL[{1, 1, 2, 1, 4, 2}, -x] - 
   145088*HPL[{1, 1, 2, 1, 5, 1}, -x] - 
   76240*Pi^2*HPL[{1, 1, 2, 2, 1, 2}, -x] - 
   256256*HPL[{1, 1, 2, 2, 1, 4}, -x] - 
   76240*Pi^2*HPL[{1, 1, 2, 2, 2, 1}, -x] - 
   451552*HPL[{1, 1, 2, 2, 2, 3}, -x] - 451552*HPL[{1, 1, 2, 2, 3, 2}, -x] - 
   256256*HPL[{1, 1, 2, 2, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 2, 3, 1, 1}, -x])/3 - 
   293056*HPL[{1, 1, 2, 3, 1, 3}, -x] - 451552*HPL[{1, 1, 2, 3, 2, 2}, -x] - 
   293056*HPL[{1, 1, 2, 3, 3, 1}, -x] - 256256*HPL[{1, 1, 2, 4, 1, 2}, -x] - 
   256256*HPL[{1, 1, 2, 4, 2, 1}, -x] - 145088*HPL[{1, 1, 2, 5, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 3, 1, 1, 2}, -x])/3 - 
   181888*HPL[{1, 1, 3, 1, 1, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 3, 1, 2, 1}, -x])/3 - 
   293056*HPL[{1, 1, 3, 1, 2, 3}, -x] - 293056*HPL[{1, 1, 3, 1, 3, 2}, -x] - 
   181888*HPL[{1, 1, 3, 1, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 1, 3, 2, 1, 1}, -x])/3 - 
   293056*HPL[{1, 1, 3, 2, 1, 3}, -x] - 451552*HPL[{1, 1, 3, 2, 2, 2}, -x] - 
   293056*HPL[{1, 1, 3, 2, 3, 1}, -x] - 293056*HPL[{1, 1, 3, 3, 1, 2}, -x] - 
   293056*HPL[{1, 1, 3, 3, 2, 1}, -x] - 181888*HPL[{1, 1, 3, 4, 1, 1}, -x] - 
   43008*Pi^2*HPL[{1, 1, 4, 1, 1, 1}, -x] - 
   181888*HPL[{1, 1, 4, 1, 1, 3}, -x] - 256256*HPL[{1, 1, 4, 1, 2, 2}, -x] - 
   181888*HPL[{1, 1, 4, 1, 3, 1}, -x] - 256256*HPL[{1, 1, 4, 2, 1, 2}, -x] - 
   256256*HPL[{1, 1, 4, 2, 2, 1}, -x] - 181888*HPL[{1, 1, 4, 3, 1, 1}, -x] - 
   145088*HPL[{1, 1, 5, 1, 1, 2}, -x] - 145088*HPL[{1, 1, 5, 1, 2, 1}, -x] - 
   145088*HPL[{1, 1, 5, 2, 1, 1}, -x] - 86592*HPL[{1, 1, 6, 1, 1, 1}, -x] + 
   (180616*Pi^4*HPL[{1, 2, 1, 1, 1, 1}, -x])/15 - 
   (270784*Pi^2*HPL[{1, 2, 1, 1, 1, 3}, -x])/3 - 
   145088*HPL[{1, 2, 1, 1, 1, 5}, -x] - 
   76240*Pi^2*HPL[{1, 2, 1, 1, 2, 2}, -x] - 
   256256*HPL[{1, 2, 1, 1, 2, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 2, 1, 1, 3, 1}, -x])/3 - 
   293056*HPL[{1, 2, 1, 1, 3, 3}, -x] - 256256*HPL[{1, 2, 1, 1, 4, 2}, -x] - 
   145088*HPL[{1, 2, 1, 1, 5, 1}, -x] - 
   76240*Pi^2*HPL[{1, 2, 1, 2, 1, 2}, -x] - 
   256256*HPL[{1, 2, 1, 2, 1, 4}, -x] - 
   76240*Pi^2*HPL[{1, 2, 1, 2, 2, 1}, -x] - 
   451552*HPL[{1, 2, 1, 2, 2, 3}, -x] - 451552*HPL[{1, 2, 1, 2, 3, 2}, -x] - 
   256256*HPL[{1, 2, 1, 2, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 2, 1, 3, 1, 1}, -x])/3 - 
   293056*HPL[{1, 2, 1, 3, 1, 3}, -x] - 451552*HPL[{1, 2, 1, 3, 2, 2}, -x] - 
   293056*HPL[{1, 2, 1, 3, 3, 1}, -x] - 256256*HPL[{1, 2, 1, 4, 1, 2}, -x] - 
   256256*HPL[{1, 2, 1, 4, 2, 1}, -x] - 145088*HPL[{1, 2, 1, 5, 1, 1}, -x] - 
   76240*Pi^2*HPL[{1, 2, 2, 1, 1, 2}, -x] - 
   256256*HPL[{1, 2, 2, 1, 1, 4}, -x] - 
   76240*Pi^2*HPL[{1, 2, 2, 1, 2, 1}, -x] - 
   451552*HPL[{1, 2, 2, 1, 2, 3}, -x] - 451552*HPL[{1, 2, 2, 1, 3, 2}, -x] - 
   256256*HPL[{1, 2, 2, 1, 4, 1}, -x] - 
   76240*Pi^2*HPL[{1, 2, 2, 2, 1, 1}, -x] - 
   451552*HPL[{1, 2, 2, 2, 1, 3}, -x] - 610048*HPL[{1, 2, 2, 2, 2, 2}, -x] - 
   451552*HPL[{1, 2, 2, 2, 3, 1}, -x] - 451552*HPL[{1, 2, 2, 3, 1, 2}, -x] - 
   451552*HPL[{1, 2, 2, 3, 2, 1}, -x] - 256256*HPL[{1, 2, 2, 4, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 2, 3, 1, 1, 1}, -x])/3 - 
   293056*HPL[{1, 2, 3, 1, 1, 3}, -x] - 451552*HPL[{1, 2, 3, 1, 2, 2}, -x] - 
   293056*HPL[{1, 2, 3, 1, 3, 1}, -x] - 451552*HPL[{1, 2, 3, 2, 1, 2}, -x] - 
   451552*HPL[{1, 2, 3, 2, 2, 1}, -x] - 293056*HPL[{1, 2, 3, 3, 1, 1}, -x] - 
   256256*HPL[{1, 2, 4, 1, 1, 2}, -x] - 256256*HPL[{1, 2, 4, 1, 2, 1}, -x] - 
   256256*HPL[{1, 2, 4, 2, 1, 1}, -x] - 145088*HPL[{1, 2, 5, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 3, 1, 1, 1, 2}, -x])/3 - 
   181888*HPL[{1, 3, 1, 1, 1, 4}, -x] - 
   (270784*Pi^2*HPL[{1, 3, 1, 1, 2, 1}, -x])/3 - 
   293056*HPL[{1, 3, 1, 1, 2, 3}, -x] - 293056*HPL[{1, 3, 1, 1, 3, 2}, -x] - 
   181888*HPL[{1, 3, 1, 1, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 3, 1, 2, 1, 1}, -x])/3 - 
   293056*HPL[{1, 3, 1, 2, 1, 3}, -x] - 451552*HPL[{1, 3, 1, 2, 2, 2}, -x] - 
   293056*HPL[{1, 3, 1, 2, 3, 1}, -x] - 293056*HPL[{1, 3, 1, 3, 1, 2}, -x] - 
   293056*HPL[{1, 3, 1, 3, 2, 1}, -x] - 181888*HPL[{1, 3, 1, 4, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{1, 3, 2, 1, 1, 1}, -x])/3 - 
   293056*HPL[{1, 3, 2, 1, 1, 3}, -x] - 451552*HPL[{1, 3, 2, 1, 2, 2}, -x] - 
   293056*HPL[{1, 3, 2, 1, 3, 1}, -x] - 451552*HPL[{1, 3, 2, 2, 1, 2}, -x] - 
   451552*HPL[{1, 3, 2, 2, 2, 1}, -x] - 293056*HPL[{1, 3, 2, 3, 1, 1}, -x] - 
   293056*HPL[{1, 3, 3, 1, 1, 2}, -x] - 293056*HPL[{1, 3, 3, 1, 2, 1}, -x] - 
   293056*HPL[{1, 3, 3, 2, 1, 1}, -x] - 181888*HPL[{1, 3, 4, 1, 1, 1}, -x] - 
   43008*Pi^2*HPL[{1, 4, 1, 1, 1, 1}, -x] - 
   181888*HPL[{1, 4, 1, 1, 1, 3}, -x] - 256256*HPL[{1, 4, 1, 1, 2, 2}, -x] - 
   181888*HPL[{1, 4, 1, 1, 3, 1}, -x] - 256256*HPL[{1, 4, 1, 2, 1, 2}, -x] - 
   256256*HPL[{1, 4, 1, 2, 2, 1}, -x] - 181888*HPL[{1, 4, 1, 3, 1, 1}, -x] - 
   256256*HPL[{1, 4, 2, 1, 1, 2}, -x] - 256256*HPL[{1, 4, 2, 1, 2, 1}, -x] - 
   256256*HPL[{1, 4, 2, 2, 1, 1}, -x] - 181888*HPL[{1, 4, 3, 1, 1, 1}, -x] - 
   145088*HPL[{1, 5, 1, 1, 1, 2}, -x] - 145088*HPL[{1, 5, 1, 1, 2, 1}, -x] - 
   145088*HPL[{1, 5, 1, 2, 1, 1}, -x] - 145088*HPL[{1, 5, 2, 1, 1, 1}, -x] - 
   86592*HPL[{1, 6, 1, 1, 1, 1}, -x] + 
   (180616*Pi^4*HPL[{2, 1, 1, 1, 1, 1}, -x])/15 - 
   (270784*Pi^2*HPL[{2, 1, 1, 1, 1, 3}, -x])/3 - 
   145088*HPL[{2, 1, 1, 1, 1, 5}, -x] - 
   76240*Pi^2*HPL[{2, 1, 1, 1, 2, 2}, -x] - 
   256256*HPL[{2, 1, 1, 1, 2, 4}, -x] - 
   (270784*Pi^2*HPL[{2, 1, 1, 1, 3, 1}, -x])/3 - 
   293056*HPL[{2, 1, 1, 1, 3, 3}, -x] - 256256*HPL[{2, 1, 1, 1, 4, 2}, -x] - 
   145088*HPL[{2, 1, 1, 1, 5, 1}, -x] - 
   76240*Pi^2*HPL[{2, 1, 1, 2, 1, 2}, -x] - 
   256256*HPL[{2, 1, 1, 2, 1, 4}, -x] - 
   76240*Pi^2*HPL[{2, 1, 1, 2, 2, 1}, -x] - 
   451552*HPL[{2, 1, 1, 2, 2, 3}, -x] - 451552*HPL[{2, 1, 1, 2, 3, 2}, -x] - 
   256256*HPL[{2, 1, 1, 2, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{2, 1, 1, 3, 1, 1}, -x])/3 - 
   293056*HPL[{2, 1, 1, 3, 1, 3}, -x] - 451552*HPL[{2, 1, 1, 3, 2, 2}, -x] - 
   293056*HPL[{2, 1, 1, 3, 3, 1}, -x] - 256256*HPL[{2, 1, 1, 4, 1, 2}, -x] - 
   256256*HPL[{2, 1, 1, 4, 2, 1}, -x] - 145088*HPL[{2, 1, 1, 5, 1, 1}, -x] - 
   76240*Pi^2*HPL[{2, 1, 2, 1, 1, 2}, -x] - 
   256256*HPL[{2, 1, 2, 1, 1, 4}, -x] - 
   76240*Pi^2*HPL[{2, 1, 2, 1, 2, 1}, -x] - 
   451552*HPL[{2, 1, 2, 1, 2, 3}, -x] - 451552*HPL[{2, 1, 2, 1, 3, 2}, -x] - 
   256256*HPL[{2, 1, 2, 1, 4, 1}, -x] - 
   76240*Pi^2*HPL[{2, 1, 2, 2, 1, 1}, -x] - 
   451552*HPL[{2, 1, 2, 2, 1, 3}, -x] - 610048*HPL[{2, 1, 2, 2, 2, 2}, -x] - 
   451552*HPL[{2, 1, 2, 2, 3, 1}, -x] - 451552*HPL[{2, 1, 2, 3, 1, 2}, -x] - 
   451552*HPL[{2, 1, 2, 3, 2, 1}, -x] - 256256*HPL[{2, 1, 2, 4, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{2, 1, 3, 1, 1, 1}, -x])/3 - 
   293056*HPL[{2, 1, 3, 1, 1, 3}, -x] - 451552*HPL[{2, 1, 3, 1, 2, 2}, -x] - 
   293056*HPL[{2, 1, 3, 1, 3, 1}, -x] - 451552*HPL[{2, 1, 3, 2, 1, 2}, -x] - 
   451552*HPL[{2, 1, 3, 2, 2, 1}, -x] - 293056*HPL[{2, 1, 3, 3, 1, 1}, -x] - 
   256256*HPL[{2, 1, 4, 1, 1, 2}, -x] - 256256*HPL[{2, 1, 4, 1, 2, 1}, -x] - 
   256256*HPL[{2, 1, 4, 2, 1, 1}, -x] - 145088*HPL[{2, 1, 5, 1, 1, 1}, -x] - 
   76240*Pi^2*HPL[{2, 2, 1, 1, 1, 2}, -x] - 
   256256*HPL[{2, 2, 1, 1, 1, 4}, -x] - 
   76240*Pi^2*HPL[{2, 2, 1, 1, 2, 1}, -x] - 
   451552*HPL[{2, 2, 1, 1, 2, 3}, -x] - 451552*HPL[{2, 2, 1, 1, 3, 2}, -x] - 
   256256*HPL[{2, 2, 1, 1, 4, 1}, -x] - 
   76240*Pi^2*HPL[{2, 2, 1, 2, 1, 1}, -x] - 
   451552*HPL[{2, 2, 1, 2, 1, 3}, -x] - 610048*HPL[{2, 2, 1, 2, 2, 2}, -x] - 
   451552*HPL[{2, 2, 1, 2, 3, 1}, -x] - 451552*HPL[{2, 2, 1, 3, 1, 2}, -x] - 
   451552*HPL[{2, 2, 1, 3, 2, 1}, -x] - 256256*HPL[{2, 2, 1, 4, 1, 1}, -x] - 
   76240*Pi^2*HPL[{2, 2, 2, 1, 1, 1}, -x] - 
   451552*HPL[{2, 2, 2, 1, 1, 3}, -x] - 610048*HPL[{2, 2, 2, 1, 2, 2}, -x] - 
   451552*HPL[{2, 2, 2, 1, 3, 1}, -x] - 610048*HPL[{2, 2, 2, 2, 1, 2}, -x] - 
   610048*HPL[{2, 2, 2, 2, 2, 1}, -x] - 451552*HPL[{2, 2, 2, 3, 1, 1}, -x] - 
   451552*HPL[{2, 2, 3, 1, 1, 2}, -x] - 451552*HPL[{2, 2, 3, 1, 2, 1}, -x] - 
   451552*HPL[{2, 2, 3, 2, 1, 1}, -x] - 256256*HPL[{2, 2, 4, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{2, 3, 1, 1, 1, 1}, -x])/3 - 
   293056*HPL[{2, 3, 1, 1, 1, 3}, -x] - 451552*HPL[{2, 3, 1, 1, 2, 2}, -x] - 
   293056*HPL[{2, 3, 1, 1, 3, 1}, -x] - 451552*HPL[{2, 3, 1, 2, 1, 2}, -x] - 
   451552*HPL[{2, 3, 1, 2, 2, 1}, -x] - 293056*HPL[{2, 3, 1, 3, 1, 1}, -x] - 
   451552*HPL[{2, 3, 2, 1, 1, 2}, -x] - 451552*HPL[{2, 3, 2, 1, 2, 1}, -x] - 
   451552*HPL[{2, 3, 2, 2, 1, 1}, -x] - 293056*HPL[{2, 3, 3, 1, 1, 1}, -x] - 
   256256*HPL[{2, 4, 1, 1, 1, 2}, -x] - 256256*HPL[{2, 4, 1, 1, 2, 1}, -x] - 
   256256*HPL[{2, 4, 1, 2, 1, 1}, -x] - 256256*HPL[{2, 4, 2, 1, 1, 1}, -x] - 
   145088*HPL[{2, 5, 1, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{3, 1, 1, 1, 1, 2}, -x])/3 - 
   181888*HPL[{3, 1, 1, 1, 1, 4}, -x] - 
   (270784*Pi^2*HPL[{3, 1, 1, 1, 2, 1}, -x])/3 - 
   293056*HPL[{3, 1, 1, 1, 2, 3}, -x] - 293056*HPL[{3, 1, 1, 1, 3, 2}, -x] - 
   181888*HPL[{3, 1, 1, 1, 4, 1}, -x] - 
   (270784*Pi^2*HPL[{3, 1, 1, 2, 1, 1}, -x])/3 - 
   293056*HPL[{3, 1, 1, 2, 1, 3}, -x] - 451552*HPL[{3, 1, 1, 2, 2, 2}, -x] - 
   293056*HPL[{3, 1, 1, 2, 3, 1}, -x] - 293056*HPL[{3, 1, 1, 3, 1, 2}, -x] - 
   293056*HPL[{3, 1, 1, 3, 2, 1}, -x] - 181888*HPL[{3, 1, 1, 4, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{3, 1, 2, 1, 1, 1}, -x])/3 - 
   293056*HPL[{3, 1, 2, 1, 1, 3}, -x] - 451552*HPL[{3, 1, 2, 1, 2, 2}, -x] - 
   293056*HPL[{3, 1, 2, 1, 3, 1}, -x] - 451552*HPL[{3, 1, 2, 2, 1, 2}, -x] - 
   451552*HPL[{3, 1, 2, 2, 2, 1}, -x] - 293056*HPL[{3, 1, 2, 3, 1, 1}, -x] - 
   293056*HPL[{3, 1, 3, 1, 1, 2}, -x] - 293056*HPL[{3, 1, 3, 1, 2, 1}, -x] - 
   293056*HPL[{3, 1, 3, 2, 1, 1}, -x] - 181888*HPL[{3, 1, 4, 1, 1, 1}, -x] - 
   (270784*Pi^2*HPL[{3, 2, 1, 1, 1, 1}, -x])/3 - 
   293056*HPL[{3, 2, 1, 1, 1, 3}, -x] - 451552*HPL[{3, 2, 1, 1, 2, 2}, -x] - 
   293056*HPL[{3, 2, 1, 1, 3, 1}, -x] - 451552*HPL[{3, 2, 1, 2, 1, 2}, -x] - 
   451552*HPL[{3, 2, 1, 2, 2, 1}, -x] - 293056*HPL[{3, 2, 1, 3, 1, 1}, -x] - 
   451552*HPL[{3, 2, 2, 1, 1, 2}, -x] - 451552*HPL[{3, 2, 2, 1, 2, 1}, -x] - 
   451552*HPL[{3, 2, 2, 2, 1, 1}, -x] - 293056*HPL[{3, 2, 3, 1, 1, 1}, -x] - 
   293056*HPL[{3, 3, 1, 1, 1, 2}, -x] - 293056*HPL[{3, 3, 1, 1, 2, 1}, -x] - 
   293056*HPL[{3, 3, 1, 2, 1, 1}, -x] - 293056*HPL[{3, 3, 2, 1, 1, 1}, -x] - 
   181888*HPL[{3, 4, 1, 1, 1, 1}, -x] - 
   43008*Pi^2*HPL[{4, 1, 1, 1, 1, 1}, -x] - 
   181888*HPL[{4, 1, 1, 1, 1, 3}, -x] - 256256*HPL[{4, 1, 1, 1, 2, 2}, -x] - 
   181888*HPL[{4, 1, 1, 1, 3, 1}, -x] - 256256*HPL[{4, 1, 1, 2, 1, 2}, -x] - 
   256256*HPL[{4, 1, 1, 2, 2, 1}, -x] - 181888*HPL[{4, 1, 1, 3, 1, 1}, -x] - 
   256256*HPL[{4, 1, 2, 1, 1, 2}, -x] - 256256*HPL[{4, 1, 2, 1, 2, 1}, -x] - 
   256256*HPL[{4, 1, 2, 2, 1, 1}, -x] - 181888*HPL[{4, 1, 3, 1, 1, 1}, -x] - 
   256256*HPL[{4, 2, 1, 1, 1, 2}, -x] - 256256*HPL[{4, 2, 1, 1, 2, 1}, -x] - 
   256256*HPL[{4, 2, 1, 2, 1, 1}, -x] - 256256*HPL[{4, 2, 2, 1, 1, 1}, -x] - 
   181888*HPL[{4, 3, 1, 1, 1, 1}, -x] - 145088*HPL[{5, 1, 1, 1, 1, 2}, -x] - 
   145088*HPL[{5, 1, 1, 1, 2, 1}, -x] - 145088*HPL[{5, 1, 1, 2, 1, 1}, -x] - 
   145088*HPL[{5, 1, 2, 1, 1, 1}, -x] - 145088*HPL[{5, 2, 1, 1, 1, 1}, -x] - 
   86592*HPL[{6, 1, 1, 1, 1, 1}, -x] + 
   (267008*Pi^4*HPL[{1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   232960*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 3}, -x] - 
   317184*HPL[{1, 1, 1, 1, 1, 1, 5}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 2}, -x] - 
   558720*HPL[{1, 1, 1, 1, 1, 2, 4}, -x] - 
   232960*Pi^2*HPL[{1, 1, 1, 1, 1, 3, 1}, -x] - 
   632320*HPL[{1, 1, 1, 1, 1, 3, 3}, -x] - 
   558720*HPL[{1, 1, 1, 1, 1, 4, 2}, -x] - 
   317184*HPL[{1, 1, 1, 1, 1, 5, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 2}, -x] - 
   558720*HPL[{1, 1, 1, 1, 2, 1, 4}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 1, 2, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 2, 2, 3}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 2, 3, 2}, -x] - 
   558720*HPL[{1, 1, 1, 1, 2, 4, 1}, -x] - 
   232960*Pi^2*HPL[{1, 1, 1, 1, 3, 1, 1}, -x] - 
   632320*HPL[{1, 1, 1, 1, 3, 1, 3}, -x] - 
   1043200*HPL[{1, 1, 1, 1, 3, 2, 2}, -x] - 
   632320*HPL[{1, 1, 1, 1, 3, 3, 1}, -x] - 
   558720*HPL[{1, 1, 1, 1, 4, 1, 2}, -x] - 
   558720*HPL[{1, 1, 1, 1, 4, 2, 1}, -x] - 
   317184*HPL[{1, 1, 1, 1, 5, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 2}, -x] - 
   558720*HPL[{1, 1, 1, 2, 1, 1, 4}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 2, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 1, 2, 3}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 1, 3, 2}, -x] - 
   558720*HPL[{1, 1, 1, 2, 1, 4, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 1, 2, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 2, 1, 3}, -x] - 
   1285824*HPL[{1, 1, 1, 2, 2, 2, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 2, 3, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 3, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 2, 3, 2, 1}, -x] - 
   558720*HPL[{1, 1, 1, 2, 4, 1, 1}, -x] - 
   232960*Pi^2*HPL[{1, 1, 1, 3, 1, 1, 1}, -x] - 
   632320*HPL[{1, 1, 1, 3, 1, 1, 3}, -x] - 
   1043200*HPL[{1, 1, 1, 3, 1, 2, 2}, -x] - 
   632320*HPL[{1, 1, 1, 3, 1, 3, 1}, -x] - 
   1043200*HPL[{1, 1, 1, 3, 2, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 1, 3, 2, 2, 1}, -x] - 
   632320*HPL[{1, 1, 1, 3, 3, 1, 1}, -x] - 
   558720*HPL[{1, 1, 1, 4, 1, 1, 2}, -x] - 
   558720*HPL[{1, 1, 1, 4, 1, 2, 1}, -x] - 
   558720*HPL[{1, 1, 1, 4, 2, 1, 1}, -x] - 
   317184*HPL[{1, 1, 1, 5, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 2}, -x] - 
   558720*HPL[{1, 1, 2, 1, 1, 1, 4}, -x] - 
   82240*Pi^2*HPL[{1, 1, 2, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 1, 2, 3}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 1, 3, 2}, -x] - 
   558720*HPL[{1, 1, 2, 1, 1, 4, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 2, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 2, 1, 3}, -x] - 
   1285824*HPL[{1, 1, 2, 1, 2, 2, 2}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 2, 3, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 3, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 2, 1, 3, 2, 1}, -x] - 
   558720*HPL[{1, 1, 2, 1, 4, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 1, 2, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 2, 1, 1, 3}, -x] - 
   1285824*HPL[{1, 1, 2, 2, 1, 2, 2}, -x] - 
   1043200*HPL[{1, 1, 2, 2, 1, 3, 1}, -x] - 
   1285824*HPL[{1, 1, 2, 2, 2, 1, 2}, -x] - 
   1285824*HPL[{1, 1, 2, 2, 2, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 2, 3, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 3, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 2, 3, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 2, 3, 2, 1, 1}, -x] - 
   558720*HPL[{1, 1, 2, 4, 1, 1, 1}, -x] - 
   232960*Pi^2*HPL[{1, 1, 3, 1, 1, 1, 1}, -x] - 
   632320*HPL[{1, 1, 3, 1, 1, 1, 3}, -x] - 
   1043200*HPL[{1, 1, 3, 1, 1, 2, 2}, -x] - 
   632320*HPL[{1, 1, 3, 1, 1, 3, 1}, -x] - 
   1043200*HPL[{1, 1, 3, 1, 2, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 3, 1, 2, 2, 1}, -x] - 
   632320*HPL[{1, 1, 3, 1, 3, 1, 1}, -x] - 
   1043200*HPL[{1, 1, 3, 2, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 1, 3, 2, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 1, 3, 2, 2, 1, 1}, -x] - 
   632320*HPL[{1, 1, 3, 3, 1, 1, 1}, -x] - 
   558720*HPL[{1, 1, 4, 1, 1, 1, 2}, -x] - 
   558720*HPL[{1, 1, 4, 1, 1, 2, 1}, -x] - 
   558720*HPL[{1, 1, 4, 1, 2, 1, 1}, -x] - 
   558720*HPL[{1, 1, 4, 2, 1, 1, 1}, -x] - 
   317184*HPL[{1, 1, 5, 1, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 2}, -x] - 
   558720*HPL[{1, 2, 1, 1, 1, 1, 4}, -x] - 
   82240*Pi^2*HPL[{1, 2, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 1, 2, 3}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 1, 3, 2}, -x] - 
   558720*HPL[{1, 2, 1, 1, 1, 4, 1}, -x] - 
   82240*Pi^2*HPL[{1, 2, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 2, 1, 3}, -x] - 
   1285824*HPL[{1, 2, 1, 1, 2, 2, 2}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 2, 3, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 3, 1, 2}, -x] - 
   1043200*HPL[{1, 2, 1, 1, 3, 2, 1}, -x] - 
   558720*HPL[{1, 2, 1, 1, 4, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 2, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 2, 1, 1, 3}, -x] - 
   1285824*HPL[{1, 2, 1, 2, 1, 2, 2}, -x] - 
   1043200*HPL[{1, 2, 1, 2, 1, 3, 1}, -x] - 
   1285824*HPL[{1, 2, 1, 2, 2, 1, 2}, -x] - 
   1285824*HPL[{1, 2, 1, 2, 2, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 2, 3, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 3, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 2, 1, 3, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 1, 3, 2, 1, 1}, -x] - 
   558720*HPL[{1, 2, 1, 4, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{1, 2, 2, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 2, 1, 1, 1, 3}, -x] - 
   1285824*HPL[{1, 2, 2, 1, 1, 2, 2}, -x] - 
   1043200*HPL[{1, 2, 2, 1, 1, 3, 1}, -x] - 
   1285824*HPL[{1, 2, 2, 1, 2, 1, 2}, -x] - 
   1285824*HPL[{1, 2, 2, 1, 2, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 2, 1, 3, 1, 1}, -x] - 
   1285824*HPL[{1, 2, 2, 2, 1, 1, 2}, -x] - 
   1285824*HPL[{1, 2, 2, 2, 1, 2, 1}, -x] - 
   1285824*HPL[{1, 2, 2, 2, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 2, 3, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 3, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 2, 3, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 2, 3, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 2, 3, 2, 1, 1, 1}, -x] - 
   558720*HPL[{1, 2, 4, 1, 1, 1, 1}, -x] - 
   232960*Pi^2*HPL[{1, 3, 1, 1, 1, 1, 1}, -x] - 
   632320*HPL[{1, 3, 1, 1, 1, 1, 3}, -x] - 
   1043200*HPL[{1, 3, 1, 1, 1, 2, 2}, -x] - 
   632320*HPL[{1, 3, 1, 1, 1, 3, 1}, -x] - 
   1043200*HPL[{1, 3, 1, 1, 2, 1, 2}, -x] - 
   1043200*HPL[{1, 3, 1, 1, 2, 2, 1}, -x] - 
   632320*HPL[{1, 3, 1, 1, 3, 1, 1}, -x] - 
   1043200*HPL[{1, 3, 1, 2, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 3, 1, 2, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 3, 1, 2, 2, 1, 1}, -x] - 
   632320*HPL[{1, 3, 1, 3, 1, 1, 1}, -x] - 
   1043200*HPL[{1, 3, 2, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{1, 3, 2, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{1, 3, 2, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{1, 3, 2, 2, 1, 1, 1}, -x] - 
   632320*HPL[{1, 3, 3, 1, 1, 1, 1}, -x] - 
   558720*HPL[{1, 4, 1, 1, 1, 1, 2}, -x] - 
   558720*HPL[{1, 4, 1, 1, 1, 2, 1}, -x] - 
   558720*HPL[{1, 4, 1, 1, 2, 1, 1}, -x] - 
   558720*HPL[{1, 4, 1, 2, 1, 1, 1}, -x] - 
   558720*HPL[{1, 4, 2, 1, 1, 1, 1}, -x] - 
   317184*HPL[{1, 5, 1, 1, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 2}, -x] - 
   558720*HPL[{2, 1, 1, 1, 1, 1, 4}, -x] - 
   82240*Pi^2*HPL[{2, 1, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 1, 2, 3}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 1, 3, 2}, -x] - 
   558720*HPL[{2, 1, 1, 1, 1, 4, 1}, -x] - 
   82240*Pi^2*HPL[{2, 1, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 2, 1, 3}, -x] - 
   1285824*HPL[{2, 1, 1, 1, 2, 2, 2}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 2, 3, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 3, 1, 2}, -x] - 
   1043200*HPL[{2, 1, 1, 1, 3, 2, 1}, -x] - 
   558720*HPL[{2, 1, 1, 1, 4, 1, 1}, -x] - 
   82240*Pi^2*HPL[{2, 1, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 2, 1, 1, 3}, -x] - 
   1285824*HPL[{2, 1, 1, 2, 1, 2, 2}, -x] - 
   1043200*HPL[{2, 1, 1, 2, 1, 3, 1}, -x] - 
   1285824*HPL[{2, 1, 1, 2, 2, 1, 2}, -x] - 
   1285824*HPL[{2, 1, 1, 2, 2, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 2, 3, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 3, 1, 1, 2}, -x] - 
   1043200*HPL[{2, 1, 1, 3, 1, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 1, 3, 2, 1, 1}, -x] - 
   558720*HPL[{2, 1, 1, 4, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{2, 1, 2, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 2, 1, 1, 1, 3}, -x] - 
   1285824*HPL[{2, 1, 2, 1, 1, 2, 2}, -x] - 
   1043200*HPL[{2, 1, 2, 1, 1, 3, 1}, -x] - 
   1285824*HPL[{2, 1, 2, 1, 2, 1, 2}, -x] - 
   1285824*HPL[{2, 1, 2, 1, 2, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 2, 1, 3, 1, 1}, -x] - 
   1285824*HPL[{2, 1, 2, 2, 1, 1, 2}, -x] - 
   1285824*HPL[{2, 1, 2, 2, 1, 2, 1}, -x] - 
   1285824*HPL[{2, 1, 2, 2, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 2, 3, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 3, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{2, 1, 3, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{2, 1, 3, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 1, 3, 2, 1, 1, 1}, -x] - 
   558720*HPL[{2, 1, 4, 1, 1, 1, 1}, -x] - 
   82240*Pi^2*HPL[{2, 2, 1, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 2, 1, 1, 1, 1, 3}, -x] - 
   1285824*HPL[{2, 2, 1, 1, 1, 2, 2}, -x] - 
   1043200*HPL[{2, 2, 1, 1, 1, 3, 1}, -x] - 
   1285824*HPL[{2, 2, 1, 1, 2, 1, 2}, -x] - 
   1285824*HPL[{2, 2, 1, 1, 2, 2, 1}, -x] - 
   1043200*HPL[{2, 2, 1, 1, 3, 1, 1}, -x] - 
   1285824*HPL[{2, 2, 1, 2, 1, 1, 2}, -x] - 
   1285824*HPL[{2, 2, 1, 2, 1, 2, 1}, -x] - 
   1285824*HPL[{2, 2, 1, 2, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 2, 1, 3, 1, 1, 1}, -x] - 
   1285824*HPL[{2, 2, 2, 1, 1, 1, 2}, -x] - 
   1285824*HPL[{2, 2, 2, 1, 1, 2, 1}, -x] - 
   1285824*HPL[{2, 2, 2, 1, 2, 1, 1}, -x] - 
   1285824*HPL[{2, 2, 2, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 2, 3, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 3, 1, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{2, 3, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{2, 3, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{2, 3, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{2, 3, 2, 1, 1, 1, 1}, -x] - 
   558720*HPL[{2, 4, 1, 1, 1, 1, 1}, -x] - 
   232960*Pi^2*HPL[{3, 1, 1, 1, 1, 1, 1}, -x] - 
   632320*HPL[{3, 1, 1, 1, 1, 1, 3}, -x] - 
   1043200*HPL[{3, 1, 1, 1, 1, 2, 2}, -x] - 
   632320*HPL[{3, 1, 1, 1, 1, 3, 1}, -x] - 
   1043200*HPL[{3, 1, 1, 1, 2, 1, 2}, -x] - 
   1043200*HPL[{3, 1, 1, 1, 2, 2, 1}, -x] - 
   632320*HPL[{3, 1, 1, 1, 3, 1, 1}, -x] - 
   1043200*HPL[{3, 1, 1, 2, 1, 1, 2}, -x] - 
   1043200*HPL[{3, 1, 1, 2, 1, 2, 1}, -x] - 
   1043200*HPL[{3, 1, 1, 2, 2, 1, 1}, -x] - 
   632320*HPL[{3, 1, 1, 3, 1, 1, 1}, -x] - 
   1043200*HPL[{3, 1, 2, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{3, 1, 2, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{3, 1, 2, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{3, 1, 2, 2, 1, 1, 1}, -x] - 
   632320*HPL[{3, 1, 3, 1, 1, 1, 1}, -x] - 
   1043200*HPL[{3, 2, 1, 1, 1, 1, 2}, -x] - 
   1043200*HPL[{3, 2, 1, 1, 1, 2, 1}, -x] - 
   1043200*HPL[{3, 2, 1, 1, 2, 1, 1}, -x] - 
   1043200*HPL[{3, 2, 1, 2, 1, 1, 1}, -x] - 
   1043200*HPL[{3, 2, 2, 1, 1, 1, 1}, -x] - 
   632320*HPL[{3, 3, 1, 1, 1, 1, 1}, -x] - 
   558720*HPL[{4, 1, 1, 1, 1, 1, 2}, -x] - 
   558720*HPL[{4, 1, 1, 1, 1, 2, 1}, -x] - 
   558720*HPL[{4, 1, 1, 1, 2, 1, 1}, -x] - 
   558720*HPL[{4, 1, 1, 2, 1, 1, 1}, -x] - 
   558720*HPL[{4, 1, 2, 1, 1, 1, 1}, -x] - 
   558720*HPL[{4, 2, 1, 1, 1, 1, 1}, -x] - 
   317184*HPL[{5, 1, 1, 1, 1, 1, 1}, -x] + 
   219520*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   1182720*HPL[{1, 1, 1, 1, 1, 1, 1, 4}, -x] + 
   219520*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 1, 2, 3}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 1, 3, 2}, -x] - 
   1182720*HPL[{1, 1, 1, 1, 1, 1, 4, 1}, -x] + 
   219520*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 2, 1, 3}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 2, 2, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 2, 3, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 3, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 1, 3, 2, 1}, -x] - 
   1182720*HPL[{1, 1, 1, 1, 1, 4, 1, 1}, -x] + 
   219520*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 1, 1, 3}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 1, 2, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 1, 3, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 2, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 2, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 2, 3, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 3, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 3, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 1, 3, 2, 1, 1}, -x] - 
   1182720*HPL[{1, 1, 1, 1, 4, 1, 1, 1}, -x] + 
   219520*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 1, 1, 3}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 1, 2, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 1, 3, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 2, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 2, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 1, 3, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 2, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 2, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 2, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 2, 3, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 3, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 1, 3, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 3, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 1, 3, 2, 1, 1, 1}, -x] - 
   1182720*HPL[{1, 1, 1, 4, 1, 1, 1, 1}, -x] + 
   219520*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 1, 1, 3}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 1, 2, 2}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 1, 3, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 2, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 2, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 1, 3, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 2, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 2, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 2, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 1, 3, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 2, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 2, 2, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 2, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 2, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 2, 3, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 3, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 1, 3, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 1, 3, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 3, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 1, 3, 2, 1, 1, 1, 1}, -x] - 
   1182720*HPL[{1, 1, 4, 1, 1, 1, 1, 1}, -x] + 
   219520*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 1, 1, 3}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 1, 2, 2}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 1, 3, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 2, 1, 2}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 2, 2, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 1, 3, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 2, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 2, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 2, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 1, 3, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 2, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 2, 1, 2, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 2, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 2, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 1, 3, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 2, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 2, 2, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 2, 2, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 2, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 2, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 2, 3, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 3, 1, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{1, 3, 1, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{1, 3, 1, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{1, 3, 1, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 3, 1, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{1, 3, 2, 1, 1, 1, 1, 1}, -x] - 
   1182720*HPL[{1, 4, 1, 1, 1, 1, 1, 1}, -x] + 
   219520*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 1, 1, 3}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 1, 2, 2}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 1, 3, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 2, 1, 2}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 2, 2, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 1, 3, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 2, 1, 1, 2}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 2, 1, 2, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 2, 2, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 1, 3, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 2, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{2, 1, 1, 2, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 2, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 2, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 1, 3, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 2, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{2, 1, 2, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{2, 1, 2, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 2, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 2, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 1, 3, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 2, 1, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{2, 2, 1, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{2, 2, 1, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{2, 2, 1, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 2, 1, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 2, 2, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{2, 3, 1, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{3, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   2499840*HPL[{3, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   2499840*HPL[{3, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   2499840*HPL[{3, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   2499840*HPL[{3, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{3, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   2499840*HPL[{3, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   1182720*HPL[{4, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   2419200*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   6451200*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 3}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 2}, -x] - 
   6451200*HPL[{1, 1, 1, 1, 1, 1, 1, 3, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 2}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 1, 2, 2, 1}, -x] - 
   6451200*HPL[{1, 1, 1, 1, 1, 1, 3, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 2}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 2, 1, 2, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 1, 2, 2, 1, 1}, -x] - 
   6451200*HPL[{1, 1, 1, 1, 1, 3, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 2}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 2, 1, 1, 2, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 2, 1, 2, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 1, 2, 2, 1, 1, 1}, -x] - 
   6451200*HPL[{1, 1, 1, 1, 3, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 2}, -x] - 
   3816960*HPL[{1, 1, 1, 2, 1, 1, 1, 2, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 2, 1, 1, 2, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 2, 1, 2, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 1, 2, 2, 1, 1, 1, 1}, -x] - 
   6451200*HPL[{1, 1, 1, 3, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 2}, -x] - 
   3816960*HPL[{1, 1, 2, 1, 1, 1, 1, 2, 1}, -x] - 
   3816960*HPL[{1, 1, 2, 1, 1, 1, 2, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 2, 1, 1, 2, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 2, 1, 2, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 1, 2, 2, 1, 1, 1, 1, 1}, -x] - 
   6451200*HPL[{1, 1, 3, 1, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   3816960*HPL[{1, 2, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   3816960*HPL[{1, 2, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   3816960*HPL[{1, 2, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 2, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 2, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{1, 2, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   6451200*HPL[{1, 3, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   3816960*HPL[{2, 1, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   3816960*HPL[{2, 1, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   3816960*HPL[{2, 1, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   3816960*HPL[{2, 1, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{2, 1, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{2, 1, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   3816960*HPL[{2, 2, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   6451200*HPL[{3, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   42577920*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   (5281889*Pi^10*Log[x])/2494800 + (2278313*Pi^8*HPL[{2}, -x]*Log[x])/
    226800 + (1931*Pi^6*HPL[{4}, -x]*Log[x])/315 + 
   (3427*Pi^4*HPL[{6}, -x]*Log[x])/90 + (248*Pi^2*HPL[{8}, -x]*Log[x])/3 - 
   6536*HPL[{10}, -x]*Log[x] + (755383*Pi^8*HPL[{1, 1}, -x]*Log[x])/16200 + 
   (6889*Pi^6*HPL[{1, 3}, -x]*Log[x])/1890 + 
   (2207*Pi^4*HPL[{1, 5}, -x]*Log[x])/45 + 272*Pi^2*HPL[{1, 7}, -x]*Log[x] - 
   3000*HPL[{1, 9}, -x]*Log[x] + (140017*Pi^6*HPL[{2, 2}, -x]*Log[x])/1890 + 
   (2059*Pi^4*HPL[{2, 4}, -x]*Log[x])/45 + (1036*Pi^2*HPL[{2, 6}, -x]*Log[x])/
    3 - 2612*HPL[{2, 8}, -x]*Log[x] + (6889*Pi^6*HPL[{3, 1}, -x]*Log[x])/
    1890 + (437*Pi^4*HPL[{3, 3}, -x]*Log[x])/9 + 
   (1076*Pi^2*HPL[{3, 5}, -x]*Log[x])/3 - 2680*HPL[{3, 7}, -x]*Log[x] + 
   (2059*Pi^4*HPL[{4, 2}, -x]*Log[x])/45 + (1096*Pi^2*HPL[{4, 4}, -x]*Log[x])/
    3 - 2660*HPL[{4, 6}, -x]*Log[x] + (2207*Pi^4*HPL[{5, 1}, -x]*Log[x])/45 + 
   (1076*Pi^2*HPL[{5, 3}, -x]*Log[x])/3 - 2656*HPL[{5, 5}, -x]*Log[x] + 
   (1036*Pi^2*HPL[{6, 2}, -x]*Log[x])/3 - 2660*HPL[{6, 4}, -x]*Log[x] + 
   272*Pi^2*HPL[{7, 1}, -x]*Log[x] - 2680*HPL[{7, 3}, -x]*Log[x] - 
   2612*HPL[{8, 2}, -x]*Log[x] - 3000*HPL[{9, 1}, -x]*Log[x] + 
   (548459*Pi^6*HPL[{1, 1, 2}, -x]*Log[x])/1890 + 
   (214*Pi^4*HPL[{1, 1, 4}, -x]*Log[x])/3 + 
   (2156*Pi^2*HPL[{1, 1, 6}, -x]*Log[x])/3 + 2472*HPL[{1, 1, 8}, -x]*Log[x] + 
   (548459*Pi^6*HPL[{1, 2, 1}, -x]*Log[x])/1890 + 
   (128*Pi^4*HPL[{1, 2, 3}, -x]*Log[x])/9 + 624*Pi^2*HPL[{1, 2, 5}, -x]*
    Log[x] + 1816*HPL[{1, 2, 7}, -x]*Log[x] + 
   (128*Pi^4*HPL[{1, 3, 2}, -x]*Log[x])/9 + 528*Pi^2*HPL[{1, 3, 4}, -x]*
    Log[x] + 2000*HPL[{1, 3, 6}, -x]*Log[x] + 
   (214*Pi^4*HPL[{1, 4, 1}, -x]*Log[x])/3 + 528*Pi^2*HPL[{1, 4, 3}, -x]*
    Log[x] + 2088*HPL[{1, 4, 5}, -x]*Log[x] + 624*Pi^2*HPL[{1, 5, 2}, -x]*
    Log[x] + 2088*HPL[{1, 5, 4}, -x]*Log[x] + 
   (2156*Pi^2*HPL[{1, 6, 1}, -x]*Log[x])/3 + 2000*HPL[{1, 6, 3}, -x]*Log[x] + 
   1816*HPL[{1, 7, 2}, -x]*Log[x] + 2472*HPL[{1, 8, 1}, -x]*Log[x] + 
   (548459*Pi^6*HPL[{2, 1, 1}, -x]*Log[x])/1890 + 
   (128*Pi^4*HPL[{2, 1, 3}, -x]*Log[x])/9 + 624*Pi^2*HPL[{2, 1, 5}, -x]*
    Log[x] + 1816*HPL[{2, 1, 7}, -x]*Log[x] + 
   (49931*Pi^4*HPL[{2, 2, 2}, -x]*Log[x])/90 + 424*Pi^2*HPL[{2, 2, 4}, -x]*
    Log[x] + 2108*HPL[{2, 2, 6}, -x]*Log[x] + 
   (128*Pi^4*HPL[{2, 3, 1}, -x]*Log[x])/9 + 
   (1228*Pi^2*HPL[{2, 3, 3}, -x]*Log[x])/3 + 2232*HPL[{2, 3, 5}, -x]*Log[x] + 
   424*Pi^2*HPL[{2, 4, 2}, -x]*Log[x] + 2292*HPL[{2, 4, 4}, -x]*Log[x] + 
   624*Pi^2*HPL[{2, 5, 1}, -x]*Log[x] + 2232*HPL[{2, 5, 3}, -x]*Log[x] + 
   2108*HPL[{2, 6, 2}, -x]*Log[x] + 1816*HPL[{2, 7, 1}, -x]*Log[x] + 
   (128*Pi^4*HPL[{3, 1, 2}, -x]*Log[x])/9 + 528*Pi^2*HPL[{3, 1, 4}, -x]*
    Log[x] + 2000*HPL[{3, 1, 6}, -x]*Log[x] + 
   (128*Pi^4*HPL[{3, 2, 1}, -x]*Log[x])/9 + 
   (1228*Pi^2*HPL[{3, 2, 3}, -x]*Log[x])/3 + 2232*HPL[{3, 2, 5}, -x]*Log[x] + 
   (1228*Pi^2*HPL[{3, 3, 2}, -x]*Log[x])/3 + 2240*HPL[{3, 3, 4}, -x]*Log[x] + 
   528*Pi^2*HPL[{3, 4, 1}, -x]*Log[x] + 2240*HPL[{3, 4, 3}, -x]*Log[x] + 
   2232*HPL[{3, 5, 2}, -x]*Log[x] + 2000*HPL[{3, 6, 1}, -x]*Log[x] + 
   (214*Pi^4*HPL[{4, 1, 1}, -x]*Log[x])/3 + 528*Pi^2*HPL[{4, 1, 3}, -x]*
    Log[x] + 2088*HPL[{4, 1, 5}, -x]*Log[x] + 424*Pi^2*HPL[{4, 2, 2}, -x]*
    Log[x] + 2292*HPL[{4, 2, 4}, -x]*Log[x] + 528*Pi^2*HPL[{4, 3, 1}, -x]*
    Log[x] + 2240*HPL[{4, 3, 3}, -x]*Log[x] + 2292*HPL[{4, 4, 2}, -x]*
    Log[x] + 2088*HPL[{4, 5, 1}, -x]*Log[x] + 624*Pi^2*HPL[{5, 1, 2}, -x]*
    Log[x] + 2088*HPL[{5, 1, 4}, -x]*Log[x] + 624*Pi^2*HPL[{5, 2, 1}, -x]*
    Log[x] + 2232*HPL[{5, 2, 3}, -x]*Log[x] + 2232*HPL[{5, 3, 2}, -x]*
    Log[x] + 2088*HPL[{5, 4, 1}, -x]*Log[x] + 
   (2156*Pi^2*HPL[{6, 1, 1}, -x]*Log[x])/3 + 2000*HPL[{6, 1, 3}, -x]*Log[x] + 
   2108*HPL[{6, 2, 2}, -x]*Log[x] + 2000*HPL[{6, 3, 1}, -x]*Log[x] + 
   1816*HPL[{7, 1, 2}, -x]*Log[x] + 1816*HPL[{7, 2, 1}, -x]*Log[x] + 
   2472*HPL[{8, 1, 1}, -x]*Log[x] + (1208372*Pi^6*HPL[{1, 1, 1, 1}, -x]*
     Log[x])/945 - (5296*Pi^4*HPL[{1, 1, 1, 3}, -x]*Log[x])/45 + 
   (2368*Pi^2*HPL[{1, 1, 1, 5}, -x]*Log[x])/3 + 6144*HPL[{1, 1, 1, 7}, -x]*
    Log[x] + (97273*Pi^4*HPL[{1, 1, 2, 2}, -x]*Log[x])/45 + 
   (1256*Pi^2*HPL[{1, 1, 2, 4}, -x]*Log[x])/3 + 7672*HPL[{1, 1, 2, 6}, -x]*
    Log[x] - (5296*Pi^4*HPL[{1, 1, 3, 1}, -x]*Log[x])/45 + 
   (1408*Pi^2*HPL[{1, 1, 3, 3}, -x]*Log[x])/3 + 7968*HPL[{1, 1, 3, 5}, -x]*
    Log[x] + (1256*Pi^2*HPL[{1, 1, 4, 2}, -x]*Log[x])/3 + 
   8104*HPL[{1, 1, 4, 4}, -x]*Log[x] + 
   (2368*Pi^2*HPL[{1, 1, 5, 1}, -x]*Log[x])/3 + 7968*HPL[{1, 1, 5, 3}, -x]*
    Log[x] + 7672*HPL[{1, 1, 6, 2}, -x]*Log[x] + 6144*HPL[{1, 1, 7, 1}, -x]*
    Log[x] + (97273*Pi^4*HPL[{1, 2, 1, 2}, -x]*Log[x])/45 + 
   (1256*Pi^2*HPL[{1, 2, 1, 4}, -x]*Log[x])/3 + 7672*HPL[{1, 2, 1, 6}, -x]*
    Log[x] + (97273*Pi^4*HPL[{1, 2, 2, 1}, -x]*Log[x])/45 - 
   (580*Pi^2*HPL[{1, 2, 2, 3}, -x]*Log[x])/3 + 7784*HPL[{1, 2, 2, 5}, -x]*
    Log[x] - (580*Pi^2*HPL[{1, 2, 3, 2}, -x]*Log[x])/3 + 
   7168*HPL[{1, 2, 3, 4}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{1, 2, 4, 1}, -x]*Log[x])/3 + 7168*HPL[{1, 2, 4, 3}, -x]*
    Log[x] + 7784*HPL[{1, 2, 5, 2}, -x]*Log[x] + 7672*HPL[{1, 2, 6, 1}, -x]*
    Log[x] - (5296*Pi^4*HPL[{1, 3, 1, 1}, -x]*Log[x])/45 + 
   (1408*Pi^2*HPL[{1, 3, 1, 3}, -x]*Log[x])/3 + 7968*HPL[{1, 3, 1, 5}, -x]*
    Log[x] - (580*Pi^2*HPL[{1, 3, 2, 2}, -x]*Log[x])/3 + 
   7168*HPL[{1, 3, 2, 4}, -x]*Log[x] + 
   (1408*Pi^2*HPL[{1, 3, 3, 1}, -x]*Log[x])/3 + 6720*HPL[{1, 3, 3, 3}, -x]*
    Log[x] + 7168*HPL[{1, 3, 4, 2}, -x]*Log[x] + 7968*HPL[{1, 3, 5, 1}, -x]*
    Log[x] + (1256*Pi^2*HPL[{1, 4, 1, 2}, -x]*Log[x])/3 + 
   8104*HPL[{1, 4, 1, 4}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{1, 4, 2, 1}, -x]*Log[x])/3 + 7168*HPL[{1, 4, 2, 3}, -x]*
    Log[x] + 7168*HPL[{1, 4, 3, 2}, -x]*Log[x] + 8104*HPL[{1, 4, 4, 1}, -x]*
    Log[x] + (2368*Pi^2*HPL[{1, 5, 1, 1}, -x]*Log[x])/3 + 
   7968*HPL[{1, 5, 1, 3}, -x]*Log[x] + 7784*HPL[{1, 5, 2, 2}, -x]*Log[x] + 
   7968*HPL[{1, 5, 3, 1}, -x]*Log[x] + 7672*HPL[{1, 6, 1, 2}, -x]*Log[x] + 
   7672*HPL[{1, 6, 2, 1}, -x]*Log[x] + 6144*HPL[{1, 7, 1, 1}, -x]*Log[x] + 
   (97273*Pi^4*HPL[{2, 1, 1, 2}, -x]*Log[x])/45 + 
   (1256*Pi^2*HPL[{2, 1, 1, 4}, -x]*Log[x])/3 + 7672*HPL[{2, 1, 1, 6}, -x]*
    Log[x] + (97273*Pi^4*HPL[{2, 1, 2, 1}, -x]*Log[x])/45 - 
   (580*Pi^2*HPL[{2, 1, 2, 3}, -x]*Log[x])/3 + 7784*HPL[{2, 1, 2, 5}, -x]*
    Log[x] - (580*Pi^2*HPL[{2, 1, 3, 2}, -x]*Log[x])/3 + 
   7168*HPL[{2, 1, 3, 4}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{2, 1, 4, 1}, -x]*Log[x])/3 + 7168*HPL[{2, 1, 4, 3}, -x]*
    Log[x] + 7784*HPL[{2, 1, 5, 2}, -x]*Log[x] + 7672*HPL[{2, 1, 6, 1}, -x]*
    Log[x] + (97273*Pi^4*HPL[{2, 2, 1, 1}, -x]*Log[x])/45 - 
   (580*Pi^2*HPL[{2, 2, 1, 3}, -x]*Log[x])/3 + 7784*HPL[{2, 2, 1, 5}, -x]*
    Log[x] + 3368*Pi^2*HPL[{2, 2, 2, 2}, -x]*Log[x] + 
   6040*HPL[{2, 2, 2, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{2, 2, 3, 1}, -x]*Log[x])/3 + 5592*HPL[{2, 2, 3, 3}, -x]*
    Log[x] + 6040*HPL[{2, 2, 4, 2}, -x]*Log[x] + 7784*HPL[{2, 2, 5, 1}, -x]*
    Log[x] - (580*Pi^2*HPL[{2, 3, 1, 2}, -x]*Log[x])/3 + 
   7168*HPL[{2, 3, 1, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{2, 3, 2, 1}, -x]*Log[x])/3 + 5592*HPL[{2, 3, 2, 3}, -x]*
    Log[x] + 5592*HPL[{2, 3, 3, 2}, -x]*Log[x] + 7168*HPL[{2, 3, 4, 1}, -x]*
    Log[x] + (1256*Pi^2*HPL[{2, 4, 1, 1}, -x]*Log[x])/3 + 
   7168*HPL[{2, 4, 1, 3}, -x]*Log[x] + 6040*HPL[{2, 4, 2, 2}, -x]*Log[x] + 
   7168*HPL[{2, 4, 3, 1}, -x]*Log[x] + 7784*HPL[{2, 5, 1, 2}, -x]*Log[x] + 
   7784*HPL[{2, 5, 2, 1}, -x]*Log[x] + 7672*HPL[{2, 6, 1, 1}, -x]*Log[x] - 
   (5296*Pi^4*HPL[{3, 1, 1, 1}, -x]*Log[x])/45 + 
   (1408*Pi^2*HPL[{3, 1, 1, 3}, -x]*Log[x])/3 + 7968*HPL[{3, 1, 1, 5}, -x]*
    Log[x] - (580*Pi^2*HPL[{3, 1, 2, 2}, -x]*Log[x])/3 + 
   7168*HPL[{3, 1, 2, 4}, -x]*Log[x] + 
   (1408*Pi^2*HPL[{3, 1, 3, 1}, -x]*Log[x])/3 + 6720*HPL[{3, 1, 3, 3}, -x]*
    Log[x] + 7168*HPL[{3, 1, 4, 2}, -x]*Log[x] + 7968*HPL[{3, 1, 5, 1}, -x]*
    Log[x] - (580*Pi^2*HPL[{3, 2, 1, 2}, -x]*Log[x])/3 + 
   7168*HPL[{3, 2, 1, 4}, -x]*Log[x] - 
   (580*Pi^2*HPL[{3, 2, 2, 1}, -x]*Log[x])/3 + 5592*HPL[{3, 2, 2, 3}, -x]*
    Log[x] + 5592*HPL[{3, 2, 3, 2}, -x]*Log[x] + 7168*HPL[{3, 2, 4, 1}, -x]*
    Log[x] + (1408*Pi^2*HPL[{3, 3, 1, 1}, -x]*Log[x])/3 + 
   6720*HPL[{3, 3, 1, 3}, -x]*Log[x] + 5592*HPL[{3, 3, 2, 2}, -x]*Log[x] + 
   6720*HPL[{3, 3, 3, 1}, -x]*Log[x] + 7168*HPL[{3, 4, 1, 2}, -x]*Log[x] + 
   7168*HPL[{3, 4, 2, 1}, -x]*Log[x] + 7968*HPL[{3, 5, 1, 1}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{4, 1, 1, 2}, -x]*Log[x])/3 + 8104*HPL[{4, 1, 1, 4}, -x]*
    Log[x] + (1256*Pi^2*HPL[{4, 1, 2, 1}, -x]*Log[x])/3 + 
   7168*HPL[{4, 1, 2, 3}, -x]*Log[x] + 7168*HPL[{4, 1, 3, 2}, -x]*Log[x] + 
   8104*HPL[{4, 1, 4, 1}, -x]*Log[x] + 
   (1256*Pi^2*HPL[{4, 2, 1, 1}, -x]*Log[x])/3 + 7168*HPL[{4, 2, 1, 3}, -x]*
    Log[x] + 6040*HPL[{4, 2, 2, 2}, -x]*Log[x] + 7168*HPL[{4, 2, 3, 1}, -x]*
    Log[x] + 7168*HPL[{4, 3, 1, 2}, -x]*Log[x] + 7168*HPL[{4, 3, 2, 1}, -x]*
    Log[x] + 8104*HPL[{4, 4, 1, 1}, -x]*Log[x] + 
   (2368*Pi^2*HPL[{5, 1, 1, 1}, -x]*Log[x])/3 + 7968*HPL[{5, 1, 1, 3}, -x]*
    Log[x] + 7784*HPL[{5, 1, 2, 2}, -x]*Log[x] + 7968*HPL[{5, 1, 3, 1}, -x]*
    Log[x] + 7784*HPL[{5, 2, 1, 2}, -x]*Log[x] + 7784*HPL[{5, 2, 2, 1}, -x]*
    Log[x] + 7968*HPL[{5, 3, 1, 1}, -x]*Log[x] + 7672*HPL[{6, 1, 1, 2}, -x]*
    Log[x] + 7672*HPL[{6, 1, 2, 1}, -x]*Log[x] + 7672*HPL[{6, 2, 1, 1}, -x]*
    Log[x] + 6144*HPL[{7, 1, 1, 1}, -x]*Log[x] + 
   (79696*Pi^4*HPL[{1, 1, 1, 1, 2}, -x]*Log[x])/9 + 
   (1024*Pi^2*HPL[{1, 1, 1, 1, 4}, -x]*Log[x])/3 + 
   15104*HPL[{1, 1, 1, 1, 6}, -x]*Log[x] + 
   (79696*Pi^4*HPL[{1, 1, 1, 2, 1}, -x]*Log[x])/9 - 
   (5216*Pi^2*HPL[{1, 1, 1, 2, 3}, -x]*Log[x])/3 + 
   13440*HPL[{1, 1, 1, 2, 5}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 1, 3, 2}, -x]*Log[x])/3 + 
   11136*HPL[{1, 1, 1, 3, 4}, -x]*Log[x] + 
   (1024*Pi^2*HPL[{1, 1, 1, 4, 1}, -x]*Log[x])/3 + 
   11136*HPL[{1, 1, 1, 4, 3}, -x]*Log[x] + 13440*HPL[{1, 1, 1, 5, 2}, -x]*
    Log[x] + 15104*HPL[{1, 1, 1, 6, 1}, -x]*Log[x] + 
   (79696*Pi^4*HPL[{1, 1, 2, 1, 1}, -x]*Log[x])/9 - 
   (5216*Pi^2*HPL[{1, 1, 2, 1, 3}, -x]*Log[x])/3 + 
   13440*HPL[{1, 1, 2, 1, 5}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 1, 2, 2, 2}, -x]*Log[x])/3 + 
   8496*HPL[{1, 1, 2, 2, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 2, 3, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 1, 2, 3, 3}, -x]*Log[x] + 8496*HPL[{1, 1, 2, 4, 2}, -x]*
    Log[x] + 13440*HPL[{1, 1, 2, 5, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 3, 1, 2}, -x]*Log[x])/3 + 
   11136*HPL[{1, 1, 3, 1, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 1, 3, 2, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 1, 3, 2, 3}, -x]*Log[x] + 7744*HPL[{1, 1, 3, 3, 2}, -x]*
    Log[x] + 11136*HPL[{1, 1, 3, 4, 1}, -x]*Log[x] + 
   (1024*Pi^2*HPL[{1, 1, 4, 1, 1}, -x]*Log[x])/3 + 
   11136*HPL[{1, 1, 4, 1, 3}, -x]*Log[x] + 8496*HPL[{1, 1, 4, 2, 2}, -x]*
    Log[x] + 11136*HPL[{1, 1, 4, 3, 1}, -x]*Log[x] + 
   13440*HPL[{1, 1, 5, 1, 2}, -x]*Log[x] + 13440*HPL[{1, 1, 5, 2, 1}, -x]*
    Log[x] + 15104*HPL[{1, 1, 6, 1, 1}, -x]*Log[x] + 
   (79696*Pi^4*HPL[{1, 2, 1, 1, 1}, -x]*Log[x])/9 - 
   (5216*Pi^2*HPL[{1, 2, 1, 1, 3}, -x]*Log[x])/3 + 
   13440*HPL[{1, 2, 1, 1, 5}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 2, 1, 2, 2}, -x]*Log[x])/3 + 
   8496*HPL[{1, 2, 1, 2, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 2, 1, 3, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 2, 1, 3, 3}, -x]*Log[x] + 8496*HPL[{1, 2, 1, 4, 2}, -x]*
    Log[x] + 13440*HPL[{1, 2, 1, 5, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 2, 2, 1, 2}, -x]*Log[x])/3 + 
   8496*HPL[{1, 2, 2, 1, 4}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{1, 2, 2, 2, 1}, -x]*Log[x])/3 + 
   1664*HPL[{1, 2, 2, 2, 3}, -x]*Log[x] + 1664*HPL[{1, 2, 2, 3, 2}, -x]*
    Log[x] + 8496*HPL[{1, 2, 2, 4, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 2, 3, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 2, 3, 1, 3}, -x]*Log[x] + 1664*HPL[{1, 2, 3, 2, 2}, -x]*
    Log[x] + 7744*HPL[{1, 2, 3, 3, 1}, -x]*Log[x] + 
   8496*HPL[{1, 2, 4, 1, 2}, -x]*Log[x] + 8496*HPL[{1, 2, 4, 2, 1}, -x]*
    Log[x] + 13440*HPL[{1, 2, 5, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 3, 1, 1, 2}, -x]*Log[x])/3 + 
   11136*HPL[{1, 3, 1, 1, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 3, 1, 2, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 3, 1, 2, 3}, -x]*Log[x] + 7744*HPL[{1, 3, 1, 3, 2}, -x]*
    Log[x] + 11136*HPL[{1, 3, 1, 4, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{1, 3, 2, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{1, 3, 2, 1, 3}, -x]*Log[x] + 1664*HPL[{1, 3, 2, 2, 2}, -x]*
    Log[x] + 7744*HPL[{1, 3, 2, 3, 1}, -x]*Log[x] + 
   7744*HPL[{1, 3, 3, 1, 2}, -x]*Log[x] + 7744*HPL[{1, 3, 3, 2, 1}, -x]*
    Log[x] + 11136*HPL[{1, 3, 4, 1, 1}, -x]*Log[x] + 
   (1024*Pi^2*HPL[{1, 4, 1, 1, 1}, -x]*Log[x])/3 + 
   11136*HPL[{1, 4, 1, 1, 3}, -x]*Log[x] + 8496*HPL[{1, 4, 1, 2, 2}, -x]*
    Log[x] + 11136*HPL[{1, 4, 1, 3, 1}, -x]*Log[x] + 
   8496*HPL[{1, 4, 2, 1, 2}, -x]*Log[x] + 8496*HPL[{1, 4, 2, 2, 1}, -x]*
    Log[x] + 11136*HPL[{1, 4, 3, 1, 1}, -x]*Log[x] + 
   13440*HPL[{1, 5, 1, 1, 2}, -x]*Log[x] + 13440*HPL[{1, 5, 1, 2, 1}, -x]*
    Log[x] + 13440*HPL[{1, 5, 2, 1, 1}, -x]*Log[x] + 
   15104*HPL[{1, 6, 1, 1, 1}, -x]*Log[x] + 
   (79696*Pi^4*HPL[{2, 1, 1, 1, 1}, -x]*Log[x])/9 - 
   (5216*Pi^2*HPL[{2, 1, 1, 1, 3}, -x]*Log[x])/3 + 
   13440*HPL[{2, 1, 1, 1, 5}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 1, 1, 2, 2}, -x]*Log[x])/3 + 
   8496*HPL[{2, 1, 1, 2, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{2, 1, 1, 3, 1}, -x]*Log[x])/3 + 
   7744*HPL[{2, 1, 1, 3, 3}, -x]*Log[x] + 8496*HPL[{2, 1, 1, 4, 2}, -x]*
    Log[x] + 13440*HPL[{2, 1, 1, 5, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 1, 2, 1, 2}, -x]*Log[x])/3 + 
   8496*HPL[{2, 1, 2, 1, 4}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 1, 2, 2, 1}, -x]*Log[x])/3 + 
   1664*HPL[{2, 1, 2, 2, 3}, -x]*Log[x] + 1664*HPL[{2, 1, 2, 3, 2}, -x]*
    Log[x] + 8496*HPL[{2, 1, 2, 4, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{2, 1, 3, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{2, 1, 3, 1, 3}, -x]*Log[x] + 1664*HPL[{2, 1, 3, 2, 2}, -x]*
    Log[x] + 7744*HPL[{2, 1, 3, 3, 1}, -x]*Log[x] + 
   8496*HPL[{2, 1, 4, 1, 2}, -x]*Log[x] + 8496*HPL[{2, 1, 4, 2, 1}, -x]*
    Log[x] + 13440*HPL[{2, 1, 5, 1, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 2, 1, 1, 2}, -x]*Log[x])/3 + 
   8496*HPL[{2, 2, 1, 1, 4}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 2, 1, 2, 1}, -x]*Log[x])/3 + 
   1664*HPL[{2, 2, 1, 2, 3}, -x]*Log[x] + 1664*HPL[{2, 2, 1, 3, 2}, -x]*
    Log[x] + 8496*HPL[{2, 2, 1, 4, 1}, -x]*Log[x] + 
   (41296*Pi^2*HPL[{2, 2, 2, 1, 1}, -x]*Log[x])/3 + 
   1664*HPL[{2, 2, 2, 1, 3}, -x]*Log[x] + 14896*HPL[{2, 2, 2, 2, 2}, -x]*
    Log[x] + 1664*HPL[{2, 2, 2, 3, 1}, -x]*Log[x] + 
   1664*HPL[{2, 2, 3, 1, 2}, -x]*Log[x] + 1664*HPL[{2, 2, 3, 2, 1}, -x]*
    Log[x] + 8496*HPL[{2, 2, 4, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{2, 3, 1, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{2, 3, 1, 1, 3}, -x]*Log[x] + 1664*HPL[{2, 3, 1, 2, 2}, -x]*
    Log[x] + 7744*HPL[{2, 3, 1, 3, 1}, -x]*Log[x] + 
   1664*HPL[{2, 3, 2, 1, 2}, -x]*Log[x] + 1664*HPL[{2, 3, 2, 2, 1}, -x]*
    Log[x] + 7744*HPL[{2, 3, 3, 1, 1}, -x]*Log[x] + 
   8496*HPL[{2, 4, 1, 1, 2}, -x]*Log[x] + 8496*HPL[{2, 4, 1, 2, 1}, -x]*
    Log[x] + 8496*HPL[{2, 4, 2, 1, 1}, -x]*Log[x] + 
   13440*HPL[{2, 5, 1, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{3, 1, 1, 1, 2}, -x]*Log[x])/3 + 
   11136*HPL[{3, 1, 1, 1, 4}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{3, 1, 1, 2, 1}, -x]*Log[x])/3 + 
   7744*HPL[{3, 1, 1, 2, 3}, -x]*Log[x] + 7744*HPL[{3, 1, 1, 3, 2}, -x]*
    Log[x] + 11136*HPL[{3, 1, 1, 4, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{3, 1, 2, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{3, 1, 2, 1, 3}, -x]*Log[x] + 1664*HPL[{3, 1, 2, 2, 2}, -x]*
    Log[x] + 7744*HPL[{3, 1, 2, 3, 1}, -x]*Log[x] + 
   7744*HPL[{3, 1, 3, 1, 2}, -x]*Log[x] + 7744*HPL[{3, 1, 3, 2, 1}, -x]*
    Log[x] + 11136*HPL[{3, 1, 4, 1, 1}, -x]*Log[x] - 
   (5216*Pi^2*HPL[{3, 2, 1, 1, 1}, -x]*Log[x])/3 + 
   7744*HPL[{3, 2, 1, 1, 3}, -x]*Log[x] + 1664*HPL[{3, 2, 1, 2, 2}, -x]*
    Log[x] + 7744*HPL[{3, 2, 1, 3, 1}, -x]*Log[x] + 
   1664*HPL[{3, 2, 2, 1, 2}, -x]*Log[x] + 1664*HPL[{3, 2, 2, 2, 1}, -x]*
    Log[x] + 7744*HPL[{3, 2, 3, 1, 1}, -x]*Log[x] + 
   7744*HPL[{3, 3, 1, 1, 2}, -x]*Log[x] + 7744*HPL[{3, 3, 1, 2, 1}, -x]*
    Log[x] + 7744*HPL[{3, 3, 2, 1, 1}, -x]*Log[x] + 
   11136*HPL[{3, 4, 1, 1, 1}, -x]*Log[x] + 
   (1024*Pi^2*HPL[{4, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   11136*HPL[{4, 1, 1, 1, 3}, -x]*Log[x] + 8496*HPL[{4, 1, 1, 2, 2}, -x]*
    Log[x] + 11136*HPL[{4, 1, 1, 3, 1}, -x]*Log[x] + 
   8496*HPL[{4, 1, 2, 1, 2}, -x]*Log[x] + 8496*HPL[{4, 1, 2, 2, 1}, -x]*
    Log[x] + 11136*HPL[{4, 1, 3, 1, 1}, -x]*Log[x] + 
   8496*HPL[{4, 2, 1, 1, 2}, -x]*Log[x] + 8496*HPL[{4, 2, 1, 2, 1}, -x]*
    Log[x] + 8496*HPL[{4, 2, 2, 1, 1}, -x]*Log[x] + 
   11136*HPL[{4, 3, 1, 1, 1}, -x]*Log[x] + 13440*HPL[{5, 1, 1, 1, 2}, -x]*
    Log[x] + 13440*HPL[{5, 1, 1, 2, 1}, -x]*Log[x] + 
   13440*HPL[{5, 1, 2, 1, 1}, -x]*Log[x] + 13440*HPL[{5, 2, 1, 1, 1}, -x]*
    Log[x] + 15104*HPL[{6, 1, 1, 1, 1}, -x]*Log[x] + 
   (573104*Pi^4*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x])/15 - 
   (23296*Pi^2*HPL[{1, 1, 1, 1, 1, 3}, -x]*Log[x])/3 + 
   16896*HPL[{1, 1, 1, 1, 1, 5}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 1, 1, 2, 2}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 1, 1, 2, 4}, -x]*Log[x] - 
   (23296*Pi^2*HPL[{1, 1, 1, 1, 3, 1}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 1, 1, 3, 3}, -x]*Log[x] + 6528*HPL[{1, 1, 1, 1, 4, 2}, -x]*
    Log[x] + 16896*HPL[{1, 1, 1, 1, 5, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 1, 2, 1, 2}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 1, 2, 1, 4}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 1, 2, 2, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 1, 1, 2, 2, 3}, -x]*Log[x] - 
   11008*HPL[{1, 1, 1, 2, 3, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 2, 4, 1}, -x]*Log[x] - 
   (23296*Pi^2*HPL[{1, 1, 1, 3, 1, 1}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 1, 3, 1, 3}, -x]*Log[x] - 
   11008*HPL[{1, 1, 1, 3, 2, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 1, 3, 3, 1}, -x]*Log[x] + 6528*HPL[{1, 1, 1, 4, 1, 2}, -x]*
    Log[x] + 6528*HPL[{1, 1, 1, 4, 2, 1}, -x]*Log[x] + 
   16896*HPL[{1, 1, 1, 5, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 2, 1, 1, 2}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 2, 1, 1, 4}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 2, 1, 2, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 1, 2, 1, 2, 3}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 1, 3, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 2, 1, 4, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 1, 2, 2, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 1, 2, 2, 1, 3}, -x]*Log[x] + 
   55584*HPL[{1, 1, 2, 2, 2, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 2, 3, 1}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 3, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 2, 3, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 2, 4, 1, 1}, -x]*Log[x] - 
   (23296*Pi^2*HPL[{1, 1, 3, 1, 1, 1}, -x]*Log[x])/3 + 
   6528*HPL[{1, 1, 3, 1, 1, 3}, -x]*Log[x] - 
   11008*HPL[{1, 1, 3, 1, 2, 2}, -x]*Log[x] + 
   6528*HPL[{1, 1, 3, 1, 3, 1}, -x]*Log[x] - 
   11008*HPL[{1, 1, 3, 2, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 1, 3, 2, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 3, 3, 1, 1}, -x]*Log[x] + 6528*HPL[{1, 1, 4, 1, 1, 2}, -x]*
    Log[x] + 6528*HPL[{1, 1, 4, 1, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 1, 4, 2, 1, 1}, -x]*Log[x] + 
   16896*HPL[{1, 1, 5, 1, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 2, 1, 1, 1, 2}, -x]*Log[x])/3 + 
   6528*HPL[{1, 2, 1, 1, 1, 4}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 2, 1, 1, 2, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 2, 1, 1, 2, 3}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 1, 3, 2}, -x]*Log[x] + 
   6528*HPL[{1, 2, 1, 1, 4, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 2, 1, 2, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 2, 1, 2, 1, 3}, -x]*Log[x] + 
   55584*HPL[{1, 2, 1, 2, 2, 2}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 2, 3, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 3, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 2, 1, 3, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 2, 1, 4, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{1, 2, 2, 1, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{1, 2, 2, 1, 1, 3}, -x]*Log[x] + 
   55584*HPL[{1, 2, 2, 1, 2, 2}, -x]*Log[x] - 
   11008*HPL[{1, 2, 2, 1, 3, 1}, -x]*Log[x] + 
   55584*HPL[{1, 2, 2, 2, 1, 2}, -x]*Log[x] + 
   55584*HPL[{1, 2, 2, 2, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 2, 3, 1, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 3, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 2, 3, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 2, 3, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 2, 4, 1, 1, 1}, -x]*Log[x] - 
   (23296*Pi^2*HPL[{1, 3, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   6528*HPL[{1, 3, 1, 1, 1, 3}, -x]*Log[x] - 
   11008*HPL[{1, 3, 1, 1, 2, 2}, -x]*Log[x] + 
   6528*HPL[{1, 3, 1, 1, 3, 1}, -x]*Log[x] - 
   11008*HPL[{1, 3, 1, 2, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 3, 1, 2, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 3, 1, 3, 1, 1}, -x]*Log[x] - 
   11008*HPL[{1, 3, 2, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{1, 3, 2, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{1, 3, 2, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{1, 3, 3, 1, 1, 1}, -x]*Log[x] + 6528*HPL[{1, 4, 1, 1, 1, 2}, -x]*
    Log[x] + 6528*HPL[{1, 4, 1, 1, 2, 1}, -x]*Log[x] + 
   6528*HPL[{1, 4, 1, 2, 1, 1}, -x]*Log[x] + 6528*HPL[{1, 4, 2, 1, 1, 1}, -x]*
    Log[x] + 16896*HPL[{1, 5, 1, 1, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{2, 1, 1, 1, 1, 2}, -x]*Log[x])/3 + 
   6528*HPL[{2, 1, 1, 1, 1, 4}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{2, 1, 1, 1, 2, 1}, -x]*Log[x])/3 - 
   11008*HPL[{2, 1, 1, 1, 2, 3}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 1, 3, 2}, -x]*Log[x] + 
   6528*HPL[{2, 1, 1, 1, 4, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{2, 1, 1, 2, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{2, 1, 1, 2, 1, 3}, -x]*Log[x] + 
   55584*HPL[{2, 1, 1, 2, 2, 2}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 2, 3, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 3, 1, 2}, -x]*Log[x] - 
   11008*HPL[{2, 1, 1, 3, 2, 1}, -x]*Log[x] + 
   6528*HPL[{2, 1, 1, 4, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{2, 1, 2, 1, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{2, 1, 2, 1, 1, 3}, -x]*Log[x] + 
   55584*HPL[{2, 1, 2, 1, 2, 2}, -x]*Log[x] - 
   11008*HPL[{2, 1, 2, 1, 3, 1}, -x]*Log[x] + 
   55584*HPL[{2, 1, 2, 2, 1, 2}, -x]*Log[x] + 
   55584*HPL[{2, 1, 2, 2, 2, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 2, 3, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 3, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{2, 1, 3, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{2, 1, 3, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{2, 1, 4, 1, 1, 1}, -x]*Log[x] + 
   (175424*Pi^2*HPL[{2, 2, 1, 1, 1, 1}, -x]*Log[x])/3 - 
   11008*HPL[{2, 2, 1, 1, 1, 3}, -x]*Log[x] + 
   55584*HPL[{2, 2, 1, 1, 2, 2}, -x]*Log[x] - 
   11008*HPL[{2, 2, 1, 1, 3, 1}, -x]*Log[x] + 
   55584*HPL[{2, 2, 1, 2, 1, 2}, -x]*Log[x] + 
   55584*HPL[{2, 2, 1, 2, 2, 1}, -x]*Log[x] - 
   11008*HPL[{2, 2, 1, 3, 1, 1}, -x]*Log[x] + 
   55584*HPL[{2, 2, 2, 1, 1, 2}, -x]*Log[x] + 
   55584*HPL[{2, 2, 2, 1, 2, 1}, -x]*Log[x] + 
   55584*HPL[{2, 2, 2, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 2, 3, 1, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 3, 1, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{2, 3, 1, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{2, 3, 1, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{2, 3, 2, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{2, 4, 1, 1, 1, 1}, -x]*Log[x] - 
   (23296*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   6528*HPL[{3, 1, 1, 1, 1, 3}, -x]*Log[x] - 
   11008*HPL[{3, 1, 1, 1, 2, 2}, -x]*Log[x] + 
   6528*HPL[{3, 1, 1, 1, 3, 1}, -x]*Log[x] - 
   11008*HPL[{3, 1, 1, 2, 1, 2}, -x]*Log[x] - 
   11008*HPL[{3, 1, 1, 2, 2, 1}, -x]*Log[x] + 
   6528*HPL[{3, 1, 1, 3, 1, 1}, -x]*Log[x] - 
   11008*HPL[{3, 1, 2, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{3, 1, 2, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{3, 1, 2, 2, 1, 1}, -x]*Log[x] + 
   6528*HPL[{3, 1, 3, 1, 1, 1}, -x]*Log[x] - 
   11008*HPL[{3, 2, 1, 1, 1, 2}, -x]*Log[x] - 
   11008*HPL[{3, 2, 1, 1, 2, 1}, -x]*Log[x] - 
   11008*HPL[{3, 2, 1, 2, 1, 1}, -x]*Log[x] - 
   11008*HPL[{3, 2, 2, 1, 1, 1}, -x]*Log[x] + 
   6528*HPL[{3, 3, 1, 1, 1, 1}, -x]*Log[x] + 6528*HPL[{4, 1, 1, 1, 1, 2}, -x]*
    Log[x] + 6528*HPL[{4, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   6528*HPL[{4, 1, 1, 2, 1, 1}, -x]*Log[x] + 6528*HPL[{4, 1, 2, 1, 1, 1}, -x]*
    Log[x] + 6528*HPL[{4, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   16896*HPL[{5, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 1, 2, 3}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 1, 3, 2}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 2, 1, 3}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 1, 2, 2, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 2, 3, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 3, 1, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 1, 3, 2, 1}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 2, 1, 1, 3}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 2, 1, 2, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 2, 1, 3, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 2, 2, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 1, 1, 2, 2, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 2, 3, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 3, 1, 1, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 3, 1, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 1, 3, 2, 1, 1}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 2, 1, 1, 1, 3}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 1, 1, 2, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 2, 1, 1, 3, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 1, 2, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 1, 2, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 2, 1, 3, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 2, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 2, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{1, 1, 2, 2, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 2, 3, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 3, 1, 1, 1, 2}, -x]*Log[x] - 
   55680*HPL[{1, 1, 3, 1, 1, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 3, 1, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 1, 3, 2, 1, 1, 1}, -x]*Log[x] + 
   248640*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 2, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 1, 1, 2, 2}, -x]*Log[x] - 
   55680*HPL[{1, 2, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 1, 2, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 1, 2, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 2, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 2, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 2, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 2, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 2, 1, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{1, 2, 2, 1, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   245760*HPL[{1, 2, 2, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 2, 3, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 3, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   55680*HPL[{1, 3, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   55680*HPL[{1, 3, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 3, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{1, 3, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   248640*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{2, 1, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 1, 1, 2, 2}, -x]*Log[x] - 
   55680*HPL[{2, 1, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 1, 2, 1, 2}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 1, 2, 2, 1}, -x]*Log[x] - 
   55680*HPL[{2, 1, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 2, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 2, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{2, 1, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 2, 1, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{2, 1, 2, 1, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 1, 2, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{2, 1, 3, 1, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 2, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   245760*HPL[{2, 2, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   245760*HPL[{2, 2, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 2, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   245760*HPL[{2, 2, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{2, 3, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{3, 1, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   55680*HPL[{3, 1, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   55680*HPL[{3, 1, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   55680*HPL[{3, 1, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{3, 1, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   55680*HPL[{3, 2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1075200*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 1, 1, 2, 2}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 1, 2, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 1, 2, 2, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 2, 1, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 2, 1, 2, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 2, 1, 1, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 2, 1, 1, 2, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 1, 2, 2, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 1, 3, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 2, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 2, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 2, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 2, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 1, 2, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 1, 3, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{1, 2, 2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{1, 3, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   1102080*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   215040*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   4838400*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   21288960*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   (344783*Pi^8*HPL[{1}, -x]*Log[x]^2)/50400 + 
   (433*Pi^6*HPL[{3}, -x]*Log[x]^2)/252 - (169*Pi^4*HPL[{5}, -x]*Log[x]^2)/
    60 - (112*Pi^2*HPL[{7}, -x]*Log[x]^2)/3 - 84*HPL[{9}, -x]*Log[x]^2 + 
   (326149*Pi^6*HPL[{1, 2}, -x]*Log[x]^2)/7560 + 
   (491*Pi^4*HPL[{1, 4}, -x]*Log[x]^2)/45 - 
   (53*Pi^2*HPL[{1, 6}, -x]*Log[x]^2)/3 - 218*HPL[{1, 8}, -x]*Log[x]^2 + 
   (326149*Pi^6*HPL[{2, 1}, -x]*Log[x]^2)/7560 + 
   (1181*Pi^4*HPL[{2, 3}, -x]*Log[x]^2)/45 - 7*Pi^2*HPL[{2, 5}, -x]*
    Log[x]^2 - 236*HPL[{2, 7}, -x]*Log[x]^2 + 
   (1181*Pi^4*HPL[{3, 2}, -x]*Log[x]^2)/45 - 
   (10*Pi^2*HPL[{3, 4}, -x]*Log[x]^2)/3 - 232*HPL[{3, 6}, -x]*Log[x]^2 + 
   (491*Pi^4*HPL[{4, 1}, -x]*Log[x]^2)/45 - 
   (10*Pi^2*HPL[{4, 3}, -x]*Log[x]^2)/3 - 238*HPL[{4, 5}, -x]*Log[x]^2 - 
   7*Pi^2*HPL[{5, 2}, -x]*Log[x]^2 - 238*HPL[{5, 4}, -x]*Log[x]^2 - 
   (53*Pi^2*HPL[{6, 1}, -x]*Log[x]^2)/3 - 232*HPL[{6, 3}, -x]*Log[x]^2 - 
   236*HPL[{7, 2}, -x]*Log[x]^2 - 218*HPL[{8, 1}, -x]*Log[x]^2 + 
   (168362*Pi^6*HPL[{1, 1, 1}, -x]*Log[x]^2)/945 + 
   (3169*Pi^4*HPL[{1, 1, 3}, -x]*Log[x]^2)/45 + 24*Pi^2*HPL[{1, 1, 5}, -x]*
    Log[x]^2 - 504*HPL[{1, 1, 7}, -x]*Log[x]^2 + 
   (21989*Pi^4*HPL[{1, 2, 2}, -x]*Log[x]^2)/60 + 
   (350*Pi^2*HPL[{1, 2, 4}, -x]*Log[x]^2)/3 - 258*HPL[{1, 2, 6}, -x]*
    Log[x]^2 + (3169*Pi^4*HPL[{1, 3, 1}, -x]*Log[x]^2)/45 + 
   (508*Pi^2*HPL[{1, 3, 3}, -x]*Log[x]^2)/3 - 240*HPL[{1, 3, 5}, -x]*
    Log[x]^2 + (350*Pi^2*HPL[{1, 4, 2}, -x]*Log[x]^2)/3 - 
   234*HPL[{1, 4, 4}, -x]*Log[x]^2 + 24*Pi^2*HPL[{1, 5, 1}, -x]*Log[x]^2 - 
   240*HPL[{1, 5, 3}, -x]*Log[x]^2 - 258*HPL[{1, 6, 2}, -x]*Log[x]^2 - 
   504*HPL[{1, 7, 1}, -x]*Log[x]^2 + (21989*Pi^4*HPL[{2, 1, 2}, -x]*Log[x]^2)/
    60 + (350*Pi^2*HPL[{2, 1, 4}, -x]*Log[x]^2)/3 - 
   258*HPL[{2, 1, 6}, -x]*Log[x]^2 + (21989*Pi^4*HPL[{2, 2, 1}, -x]*Log[x]^2)/
    60 + (938*Pi^2*HPL[{2, 2, 3}, -x]*Log[x]^2)/3 - 
   90*HPL[{2, 2, 5}, -x]*Log[x]^2 + (938*Pi^2*HPL[{2, 3, 2}, -x]*Log[x]^2)/
    3 - 60*HPL[{2, 3, 4}, -x]*Log[x]^2 + 
   (350*Pi^2*HPL[{2, 4, 1}, -x]*Log[x]^2)/3 - 60*HPL[{2, 4, 3}, -x]*
    Log[x]^2 - 90*HPL[{2, 5, 2}, -x]*Log[x]^2 - 258*HPL[{2, 6, 1}, -x]*
    Log[x]^2 + (3169*Pi^4*HPL[{3, 1, 1}, -x]*Log[x]^2)/45 + 
   (508*Pi^2*HPL[{3, 1, 3}, -x]*Log[x]^2)/3 - 240*HPL[{3, 1, 5}, -x]*
    Log[x]^2 + (938*Pi^2*HPL[{3, 2, 2}, -x]*Log[x]^2)/3 - 
   60*HPL[{3, 2, 4}, -x]*Log[x]^2 + (508*Pi^2*HPL[{3, 3, 1}, -x]*Log[x]^2)/
    3 - 60*HPL[{3, 4, 2}, -x]*Log[x]^2 - 240*HPL[{3, 5, 1}, -x]*Log[x]^2 + 
   (350*Pi^2*HPL[{4, 1, 2}, -x]*Log[x]^2)/3 - 234*HPL[{4, 1, 4}, -x]*
    Log[x]^2 + (350*Pi^2*HPL[{4, 2, 1}, -x]*Log[x]^2)/3 - 
   60*HPL[{4, 2, 3}, -x]*Log[x]^2 - 60*HPL[{4, 3, 2}, -x]*Log[x]^2 - 
   234*HPL[{4, 4, 1}, -x]*Log[x]^2 + 24*Pi^2*HPL[{5, 1, 1}, -x]*Log[x]^2 - 
   240*HPL[{5, 1, 3}, -x]*Log[x]^2 - 90*HPL[{5, 2, 2}, -x]*Log[x]^2 - 
   240*HPL[{5, 3, 1}, -x]*Log[x]^2 - 258*HPL[{6, 1, 2}, -x]*Log[x]^2 - 
   258*HPL[{6, 2, 1}, -x]*Log[x]^2 - 504*HPL[{7, 1, 1}, -x]*Log[x]^2 + 
   (58621*Pi^4*HPL[{1, 1, 1, 2}, -x]*Log[x]^2)/45 + 
   (1136*Pi^2*HPL[{1, 1, 1, 4}, -x]*Log[x]^2)/3 - 
   72*HPL[{1, 1, 1, 6}, -x]*Log[x]^2 + 
   (58621*Pi^4*HPL[{1, 1, 2, 1}, -x]*Log[x]^2)/45 + 
   (2516*Pi^2*HPL[{1, 1, 2, 3}, -x]*Log[x]^2)/3 + 
   144*HPL[{1, 1, 2, 5}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 1, 3, 2}, -x]*Log[x]^2)/3 + 
   208*HPL[{1, 1, 3, 4}, -x]*Log[x]^2 + 
   (1136*Pi^2*HPL[{1, 1, 4, 1}, -x]*Log[x]^2)/3 + 
   208*HPL[{1, 1, 4, 3}, -x]*Log[x]^2 + 144*HPL[{1, 1, 5, 2}, -x]*Log[x]^2 - 
   72*HPL[{1, 1, 6, 1}, -x]*Log[x]^2 + 
   (58621*Pi^4*HPL[{1, 2, 1, 1}, -x]*Log[x]^2)/45 + 
   (2516*Pi^2*HPL[{1, 2, 1, 3}, -x]*Log[x]^2)/3 + 
   144*HPL[{1, 2, 1, 5}, -x]*Log[x]^2 + 3094*Pi^2*HPL[{1, 2, 2, 2}, -x]*
    Log[x]^2 + 728*HPL[{1, 2, 2, 4}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 2, 3, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{1, 2, 3, 3}, -x]*Log[x]^2 + 728*HPL[{1, 2, 4, 2}, -x]*Log[x]^2 + 
   144*HPL[{1, 2, 5, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 3, 1, 2}, -x]*Log[x]^2)/3 + 
   208*HPL[{1, 3, 1, 4}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{1, 3, 2, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{1, 3, 2, 3}, -x]*Log[x]^2 + 1096*HPL[{1, 3, 3, 2}, -x]*
    Log[x]^2 + 208*HPL[{1, 3, 4, 1}, -x]*Log[x]^2 + 
   (1136*Pi^2*HPL[{1, 4, 1, 1}, -x]*Log[x]^2)/3 + 
   208*HPL[{1, 4, 1, 3}, -x]*Log[x]^2 + 728*HPL[{1, 4, 2, 2}, -x]*Log[x]^2 + 
   208*HPL[{1, 4, 3, 1}, -x]*Log[x]^2 + 144*HPL[{1, 5, 1, 2}, -x]*Log[x]^2 + 
   144*HPL[{1, 5, 2, 1}, -x]*Log[x]^2 - 72*HPL[{1, 6, 1, 1}, -x]*Log[x]^2 + 
   (58621*Pi^4*HPL[{2, 1, 1, 1}, -x]*Log[x]^2)/45 + 
   (2516*Pi^2*HPL[{2, 1, 1, 3}, -x]*Log[x]^2)/3 + 
   144*HPL[{2, 1, 1, 5}, -x]*Log[x]^2 + 3094*Pi^2*HPL[{2, 1, 2, 2}, -x]*
    Log[x]^2 + 728*HPL[{2, 1, 2, 4}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{2, 1, 3, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{2, 1, 3, 3}, -x]*Log[x]^2 + 728*HPL[{2, 1, 4, 2}, -x]*Log[x]^2 + 
   144*HPL[{2, 1, 5, 1}, -x]*Log[x]^2 + 3094*Pi^2*HPL[{2, 2, 1, 2}, -x]*
    Log[x]^2 + 728*HPL[{2, 2, 1, 4}, -x]*Log[x]^2 + 
   3094*Pi^2*HPL[{2, 2, 2, 1}, -x]*Log[x]^2 + 2232*HPL[{2, 2, 2, 3}, -x]*
    Log[x]^2 + 2232*HPL[{2, 2, 3, 2}, -x]*Log[x]^2 + 
   728*HPL[{2, 2, 4, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{2, 3, 1, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{2, 3, 1, 3}, -x]*Log[x]^2 + 2232*HPL[{2, 3, 2, 2}, -x]*
    Log[x]^2 + 1096*HPL[{2, 3, 3, 1}, -x]*Log[x]^2 + 
   728*HPL[{2, 4, 1, 2}, -x]*Log[x]^2 + 728*HPL[{2, 4, 2, 1}, -x]*Log[x]^2 + 
   144*HPL[{2, 5, 1, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{3, 1, 1, 2}, -x]*Log[x]^2)/3 + 
   208*HPL[{3, 1, 1, 4}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{3, 1, 2, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{3, 1, 2, 3}, -x]*Log[x]^2 + 1096*HPL[{3, 1, 3, 2}, -x]*
    Log[x]^2 + 208*HPL[{3, 1, 4, 1}, -x]*Log[x]^2 + 
   (2516*Pi^2*HPL[{3, 2, 1, 1}, -x]*Log[x]^2)/3 + 
   1096*HPL[{3, 2, 1, 3}, -x]*Log[x]^2 + 2232*HPL[{3, 2, 2, 2}, -x]*
    Log[x]^2 + 1096*HPL[{3, 2, 3, 1}, -x]*Log[x]^2 + 
   1096*HPL[{3, 3, 1, 2}, -x]*Log[x]^2 + 1096*HPL[{3, 3, 2, 1}, -x]*
    Log[x]^2 + 208*HPL[{3, 4, 1, 1}, -x]*Log[x]^2 + 
   (1136*Pi^2*HPL[{4, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   208*HPL[{4, 1, 1, 3}, -x]*Log[x]^2 + 728*HPL[{4, 1, 2, 2}, -x]*Log[x]^2 + 
   208*HPL[{4, 1, 3, 1}, -x]*Log[x]^2 + 728*HPL[{4, 2, 1, 2}, -x]*Log[x]^2 + 
   728*HPL[{4, 2, 2, 1}, -x]*Log[x]^2 + 208*HPL[{4, 3, 1, 1}, -x]*Log[x]^2 + 
   144*HPL[{5, 1, 1, 2}, -x]*Log[x]^2 + 144*HPL[{5, 1, 2, 1}, -x]*Log[x]^2 + 
   144*HPL[{5, 2, 1, 1}, -x]*Log[x]^2 - 72*HPL[{6, 1, 1, 1}, -x]*Log[x]^2 + 
   (225508*Pi^4*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^2)/45 + 
   (6304*Pi^2*HPL[{1, 1, 1, 1, 3}, -x]*Log[x]^2)/3 + 
   864*HPL[{1, 1, 1, 1, 5}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 1, 1, 2, 2}, -x]*Log[x]^2)/3 + 
   2448*HPL[{1, 1, 1, 2, 4}, -x]*Log[x]^2 + 
   (6304*Pi^2*HPL[{1, 1, 1, 3, 1}, -x]*Log[x]^2)/3 + 
   3488*HPL[{1, 1, 1, 3, 3}, -x]*Log[x]^2 + 2448*HPL[{1, 1, 1, 4, 2}, -x]*
    Log[x]^2 + 864*HPL[{1, 1, 1, 5, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 1, 2, 1, 2}, -x]*Log[x]^2)/3 + 
   2448*HPL[{1, 1, 2, 1, 4}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 1, 2, 2, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{1, 1, 2, 2, 3}, -x]*Log[x]^2 + 6200*HPL[{1, 1, 2, 3, 2}, -x]*
    Log[x]^2 + 2448*HPL[{1, 1, 2, 4, 1}, -x]*Log[x]^2 + 
   (6304*Pi^2*HPL[{1, 1, 3, 1, 1}, -x]*Log[x]^2)/3 + 
   3488*HPL[{1, 1, 3, 1, 3}, -x]*Log[x]^2 + 6200*HPL[{1, 1, 3, 2, 2}, -x]*
    Log[x]^2 + 3488*HPL[{1, 1, 3, 3, 1}, -x]*Log[x]^2 + 
   2448*HPL[{1, 1, 4, 1, 2}, -x]*Log[x]^2 + 2448*HPL[{1, 1, 4, 2, 1}, -x]*
    Log[x]^2 + 864*HPL[{1, 1, 5, 1, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 2, 1, 1, 2}, -x]*Log[x]^2)/3 + 
   2448*HPL[{1, 2, 1, 1, 4}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 2, 1, 2, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{1, 2, 1, 2, 3}, -x]*Log[x]^2 + 6200*HPL[{1, 2, 1, 3, 2}, -x]*
    Log[x]^2 + 2448*HPL[{1, 2, 1, 4, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{1, 2, 2, 1, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{1, 2, 2, 1, 3}, -x]*Log[x]^2 + 18568*HPL[{1, 2, 2, 2, 2}, -x]*
    Log[x]^2 + 6200*HPL[{1, 2, 2, 3, 1}, -x]*Log[x]^2 + 
   6200*HPL[{1, 2, 3, 1, 2}, -x]*Log[x]^2 + 6200*HPL[{1, 2, 3, 2, 1}, -x]*
    Log[x]^2 + 2448*HPL[{1, 2, 4, 1, 1}, -x]*Log[x]^2 + 
   (6304*Pi^2*HPL[{1, 3, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   3488*HPL[{1, 3, 1, 1, 3}, -x]*Log[x]^2 + 6200*HPL[{1, 3, 1, 2, 2}, -x]*
    Log[x]^2 + 3488*HPL[{1, 3, 1, 3, 1}, -x]*Log[x]^2 + 
   6200*HPL[{1, 3, 2, 1, 2}, -x]*Log[x]^2 + 6200*HPL[{1, 3, 2, 2, 1}, -x]*
    Log[x]^2 + 3488*HPL[{1, 3, 3, 1, 1}, -x]*Log[x]^2 + 
   2448*HPL[{1, 4, 1, 1, 2}, -x]*Log[x]^2 + 2448*HPL[{1, 4, 1, 2, 1}, -x]*
    Log[x]^2 + 2448*HPL[{1, 4, 2, 1, 1}, -x]*Log[x]^2 + 
   864*HPL[{1, 5, 1, 1, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{2, 1, 1, 1, 2}, -x]*Log[x]^2)/3 + 
   2448*HPL[{2, 1, 1, 1, 4}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{2, 1, 1, 2, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{2, 1, 1, 2, 3}, -x]*Log[x]^2 + 6200*HPL[{2, 1, 1, 3, 2}, -x]*
    Log[x]^2 + 2448*HPL[{2, 1, 1, 4, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{2, 1, 2, 1, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{2, 1, 2, 1, 3}, -x]*Log[x]^2 + 18568*HPL[{2, 1, 2, 2, 2}, -x]*
    Log[x]^2 + 6200*HPL[{2, 1, 2, 3, 1}, -x]*Log[x]^2 + 
   6200*HPL[{2, 1, 3, 1, 2}, -x]*Log[x]^2 + 6200*HPL[{2, 1, 3, 2, 1}, -x]*
    Log[x]^2 + 2448*HPL[{2, 1, 4, 1, 1}, -x]*Log[x]^2 + 
   (30668*Pi^2*HPL[{2, 2, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   6200*HPL[{2, 2, 1, 1, 3}, -x]*Log[x]^2 + 18568*HPL[{2, 2, 1, 2, 2}, -x]*
    Log[x]^2 + 6200*HPL[{2, 2, 1, 3, 1}, -x]*Log[x]^2 + 
   18568*HPL[{2, 2, 2, 1, 2}, -x]*Log[x]^2 + 18568*HPL[{2, 2, 2, 2, 1}, -x]*
    Log[x]^2 + 6200*HPL[{2, 2, 3, 1, 1}, -x]*Log[x]^2 + 
   6200*HPL[{2, 3, 1, 1, 2}, -x]*Log[x]^2 + 6200*HPL[{2, 3, 1, 2, 1}, -x]*
    Log[x]^2 + 6200*HPL[{2, 3, 2, 1, 1}, -x]*Log[x]^2 + 
   2448*HPL[{2, 4, 1, 1, 1}, -x]*Log[x]^2 + 
   (6304*Pi^2*HPL[{3, 1, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   3488*HPL[{3, 1, 1, 1, 3}, -x]*Log[x]^2 + 6200*HPL[{3, 1, 1, 2, 2}, -x]*
    Log[x]^2 + 3488*HPL[{3, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   6200*HPL[{3, 1, 2, 1, 2}, -x]*Log[x]^2 + 6200*HPL[{3, 1, 2, 2, 1}, -x]*
    Log[x]^2 + 3488*HPL[{3, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   6200*HPL[{3, 2, 1, 1, 2}, -x]*Log[x]^2 + 6200*HPL[{3, 2, 1, 2, 1}, -x]*
    Log[x]^2 + 6200*HPL[{3, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   3488*HPL[{3, 3, 1, 1, 1}, -x]*Log[x]^2 + 2448*HPL[{4, 1, 1, 1, 2}, -x]*
    Log[x]^2 + 2448*HPL[{4, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   2448*HPL[{4, 1, 2, 1, 1}, -x]*Log[x]^2 + 2448*HPL[{4, 2, 1, 1, 1}, -x]*
    Log[x]^2 + 864*HPL[{5, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   7296*HPL[{1, 1, 1, 1, 1, 4}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 1, 2, 3}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 1, 3, 2}, -x]*Log[x]^2 + 
   7296*HPL[{1, 1, 1, 1, 4, 1}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 2, 1, 3}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 1, 2, 2, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 2, 3, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 3, 1, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 1, 3, 2, 1}, -x]*Log[x]^2 + 
   7296*HPL[{1, 1, 1, 4, 1, 1}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 2, 1, 1, 3}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 2, 1, 2, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 2, 1, 3, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 2, 2, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{1, 1, 2, 2, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 2, 3, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 3, 1, 1, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 3, 1, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 1, 3, 2, 1, 1}, -x]*Log[x]^2 + 
   7296*HPL[{1, 1, 4, 1, 1, 1}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 2, 1, 1, 1, 3}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 1, 1, 2, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 2, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 1, 2, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 2, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 2, 1, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   58320*HPL[{1, 2, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 2, 3, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 3, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   16256*HPL[{1, 3, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 3, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{1, 3, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   7296*HPL[{1, 4, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   35536*Pi^2*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{2, 1, 1, 1, 1, 3}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 1, 1, 2, 2}, -x]*Log[x]^2 + 
   16256*HPL[{2, 1, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 1, 2, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{2, 1, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 2, 1, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 1, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{2, 1, 3, 1, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 2, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   58320*HPL[{2, 2, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 2, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   58320*HPL[{2, 2, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{2, 3, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{3, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   16256*HPL[{3, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   16256*HPL[{3, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{3, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   16256*HPL[{3, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   7296*HPL[{4, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   132160*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   40320*HPL[{1, 1, 1, 1, 1, 1, 3}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 1, 1, 2, 2}, -x]*Log[x]^2 + 
   40320*HPL[{1, 1, 1, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 1, 2, 1, 2}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   40320*HPL[{1, 1, 1, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 2, 1, 1, 2}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 1, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   40320*HPL[{1, 1, 1, 3, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 2, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 2, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 2, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 1, 2, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   40320*HPL[{1, 1, 3, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 2, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   191040*HPL[{1, 2, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 2, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 2, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{1, 2, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   40320*HPL[{1, 3, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{2, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   191040*HPL[{2, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   191040*HPL[{2, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{2, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{2, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   191040*HPL[{2, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   40320*HPL[{3, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   658560*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   2419200*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   (217387*Pi^8*Log[x]^3)/680400 + (49709*Pi^6*HPL[{2}, -x]*Log[x]^3)/22680 - 
   (2*Pi^4*HPL[{4}, -x]*Log[x]^3)/15 + (4*Pi^2*HPL[{6}, -x]*Log[x]^3)/3 + 
   (88*HPL[{8}, -x]*Log[x]^3)/3 + (15197*Pi^6*HPL[{1, 1}, -x]*Log[x]^3)/
    1620 + (539*Pi^4*HPL[{1, 3}, -x]*Log[x]^3)/270 - 
   (34*Pi^2*HPL[{1, 5}, -x]*Log[x]^3)/9 + (20*HPL[{1, 7}, -x]*Log[x]^3)/3 + 
   (2303*Pi^4*HPL[{2, 2}, -x]*Log[x]^3)/135 - 
   (4*Pi^2*HPL[{2, 4}, -x]*Log[x]^3)/3 + 8*HPL[{2, 6}, -x]*Log[x]^3 + 
   (539*Pi^4*HPL[{3, 1}, -x]*Log[x]^3)/270 + 
   (4*Pi^2*HPL[{3, 3}, -x]*Log[x]^3)/3 + 8*HPL[{3, 5}, -x]*Log[x]^3 - 
   (4*Pi^2*HPL[{4, 2}, -x]*Log[x]^3)/3 + 8*HPL[{4, 4}, -x]*Log[x]^3 - 
   (34*Pi^2*HPL[{5, 1}, -x]*Log[x]^3)/9 + 8*HPL[{5, 3}, -x]*Log[x]^3 + 
   8*HPL[{6, 2}, -x]*Log[x]^3 + (20*HPL[{7, 1}, -x]*Log[x]^3)/3 + 
   (974*Pi^4*HPL[{1, 1, 2}, -x]*Log[x]^3)/15 - 
   (4*Pi^2*HPL[{1, 1, 4}, -x]*Log[x]^3)/3 - 8*HPL[{1, 1, 6}, -x]*Log[x]^3 + 
   (974*Pi^4*HPL[{1, 2, 1}, -x]*Log[x]^3)/15 + 
   (214*Pi^2*HPL[{1, 2, 3}, -x]*Log[x]^3)/9 - 20*HPL[{1, 2, 5}, -x]*
    Log[x]^3 + (214*Pi^2*HPL[{1, 3, 2}, -x]*Log[x]^3)/9 - 
   16*HPL[{1, 3, 4}, -x]*Log[x]^3 - (4*Pi^2*HPL[{1, 4, 1}, -x]*Log[x]^3)/3 - 
   16*HPL[{1, 4, 3}, -x]*Log[x]^3 - 20*HPL[{1, 5, 2}, -x]*Log[x]^3 - 
   8*HPL[{1, 6, 1}, -x]*Log[x]^3 + (974*Pi^4*HPL[{2, 1, 1}, -x]*Log[x]^3)/
    15 + (214*Pi^2*HPL[{2, 1, 3}, -x]*Log[x]^3)/9 - 
   20*HPL[{2, 1, 5}, -x]*Log[x]^3 + (1205*Pi^2*HPL[{2, 2, 2}, -x]*Log[x]^3)/
    9 - (32*HPL[{2, 2, 4}, -x]*Log[x]^3)/3 + 
   (214*Pi^2*HPL[{2, 3, 1}, -x]*Log[x]^3)/9 + 8*HPL[{2, 3, 3}, -x]*Log[x]^3 - 
   (32*HPL[{2, 4, 2}, -x]*Log[x]^3)/3 - 20*HPL[{2, 5, 1}, -x]*Log[x]^3 + 
   (214*Pi^2*HPL[{3, 1, 2}, -x]*Log[x]^3)/9 - 16*HPL[{3, 1, 4}, -x]*
    Log[x]^3 + (214*Pi^2*HPL[{3, 2, 1}, -x]*Log[x]^3)/9 + 
   8*HPL[{3, 2, 3}, -x]*Log[x]^3 + 8*HPL[{3, 3, 2}, -x]*Log[x]^3 - 
   16*HPL[{3, 4, 1}, -x]*Log[x]^3 - (4*Pi^2*HPL[{4, 1, 1}, -x]*Log[x]^3)/3 - 
   16*HPL[{4, 1, 3}, -x]*Log[x]^3 - (32*HPL[{4, 2, 2}, -x]*Log[x]^3)/3 - 
   16*HPL[{4, 3, 1}, -x]*Log[x]^3 - 20*HPL[{5, 1, 2}, -x]*Log[x]^3 - 
   20*HPL[{5, 2, 1}, -x]*Log[x]^3 - 8*HPL[{6, 1, 1}, -x]*Log[x]^3 + 
   (34936*Pi^4*HPL[{1, 1, 1, 1}, -x]*Log[x]^3)/135 + 
   (688*Pi^2*HPL[{1, 1, 1, 3}, -x]*Log[x]^3)/9 - 
   64*HPL[{1, 1, 1, 5}, -x]*Log[x]^3 + 
   (4226*Pi^2*HPL[{1, 1, 2, 2}, -x]*Log[x]^3)/9 - 
   (56*HPL[{1, 1, 2, 4}, -x]*Log[x]^3)/3 + 
   (688*Pi^2*HPL[{1, 1, 3, 1}, -x]*Log[x]^3)/9 + 
   32*HPL[{1, 1, 3, 3}, -x]*Log[x]^3 - (56*HPL[{1, 1, 4, 2}, -x]*Log[x]^3)/
    3 - 64*HPL[{1, 1, 5, 1}, -x]*Log[x]^3 + 
   (4226*Pi^2*HPL[{1, 2, 1, 2}, -x]*Log[x]^3)/9 - 
   (56*HPL[{1, 2, 1, 4}, -x]*Log[x]^3)/3 + 
   (4226*Pi^2*HPL[{1, 2, 2, 1}, -x]*Log[x]^3)/9 + 
   (452*HPL[{1, 2, 2, 3}, -x]*Log[x]^3)/3 + 
   (452*HPL[{1, 2, 3, 2}, -x]*Log[x]^3)/3 - 
   (56*HPL[{1, 2, 4, 1}, -x]*Log[x]^3)/3 + 
   (688*Pi^2*HPL[{1, 3, 1, 1}, -x]*Log[x]^3)/9 + 
   32*HPL[{1, 3, 1, 3}, -x]*Log[x]^3 + (452*HPL[{1, 3, 2, 2}, -x]*Log[x]^3)/
    3 + 32*HPL[{1, 3, 3, 1}, -x]*Log[x]^3 - 
   (56*HPL[{1, 4, 1, 2}, -x]*Log[x]^3)/3 - 
   (56*HPL[{1, 4, 2, 1}, -x]*Log[x]^3)/3 - 64*HPL[{1, 5, 1, 1}, -x]*
    Log[x]^3 + (4226*Pi^2*HPL[{2, 1, 1, 2}, -x]*Log[x]^3)/9 - 
   (56*HPL[{2, 1, 1, 4}, -x]*Log[x]^3)/3 + 
   (4226*Pi^2*HPL[{2, 1, 2, 1}, -x]*Log[x]^3)/9 + 
   (452*HPL[{2, 1, 2, 3}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 1, 3, 2}, -x]*Log[x]^3)/3 - 
   (56*HPL[{2, 1, 4, 1}, -x]*Log[x]^3)/3 + 
   (4226*Pi^2*HPL[{2, 2, 1, 1}, -x]*Log[x]^3)/9 + 
   (452*HPL[{2, 2, 1, 3}, -x]*Log[x]^3)/3 + 
   (2104*HPL[{2, 2, 2, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 2, 3, 1}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 3, 1, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{2, 3, 2, 1}, -x]*Log[x]^3)/3 - 
   (56*HPL[{2, 4, 1, 1}, -x]*Log[x]^3)/3 + 
   (688*Pi^2*HPL[{3, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   32*HPL[{3, 1, 1, 3}, -x]*Log[x]^3 + (452*HPL[{3, 1, 2, 2}, -x]*Log[x]^3)/
    3 + 32*HPL[{3, 1, 3, 1}, -x]*Log[x]^3 + 
   (452*HPL[{3, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (452*HPL[{3, 2, 2, 1}, -x]*Log[x]^3)/3 + 32*HPL[{3, 3, 1, 1}, -x]*
    Log[x]^3 - (56*HPL[{4, 1, 1, 2}, -x]*Log[x]^3)/3 - 
   (56*HPL[{4, 1, 2, 1}, -x]*Log[x]^3)/3 - 
   (56*HPL[{4, 2, 1, 1}, -x]*Log[x]^3)/3 - 64*HPL[{5, 1, 1, 1}, -x]*
    Log[x]^3 + (15280*Pi^2*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^3)/9 + 
   (64*HPL[{1, 1, 1, 1, 4}, -x]*Log[x]^3)/3 + 
   (15280*Pi^2*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^3)/9 + 
   (1472*HPL[{1, 1, 1, 2, 3}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 1, 3, 2}, -x]*Log[x]^3)/3 + 
   (64*HPL[{1, 1, 1, 4, 1}, -x]*Log[x]^3)/3 + 
   (15280*Pi^2*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^3)/9 + 
   (1472*HPL[{1, 1, 2, 1, 3}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 1, 2, 2, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 2, 3, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 3, 1, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 1, 3, 2, 1}, -x]*Log[x]^3)/3 + 
   (64*HPL[{1, 1, 4, 1, 1}, -x]*Log[x]^3)/3 + 
   (15280*Pi^2*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   (1472*HPL[{1, 2, 1, 1, 3}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 2, 1, 2, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 2, 1, 3, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 2, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{1, 2, 2, 2, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 2, 3, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 3, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 3, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{1, 3, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (64*HPL[{1, 4, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (15280*Pi^2*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   (1472*HPL[{2, 1, 1, 1, 3}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 1, 1, 2, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{2, 1, 1, 3, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 1, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 1, 2, 2, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{2, 1, 3, 1, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 2, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 2, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (7168*HPL[{2, 2, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{2, 3, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{3, 1, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{3, 1, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{3, 1, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (1472*HPL[{3, 2, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (64*HPL[{4, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (19264*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{1, 1, 1, 1, 1, 3}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 1, 1, 2, 2}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{1, 1, 1, 1, 3, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 1, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 1, 2, 2, 1}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{1, 1, 1, 3, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 2, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 2, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 1, 2, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{1, 1, 3, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 2, 1, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 2, 1, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 2, 1, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{1, 2, 2, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{1, 3, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{2, 1, 1, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{2, 1, 1, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{2, 1, 1, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{2, 1, 2, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (24704*HPL[{2, 2, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (4544*HPL[{3, 1, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   29120*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^3 + 
   29120*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^3 + 
   29120*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^3 + 
   29120*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^3 + 
   29120*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   29120*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   29120*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   107520*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   (207*Pi^6*HPL[{1}, -x]*Log[x]^4)/1120 + (7*Pi^4*HPL[{3}, -x]*Log[x]^4)/
    540 - (2*HPL[{7}, -x]*Log[x]^4)/3 + (491*Pi^4*HPL[{1, 2}, -x]*Log[x]^4)/
    360 - (Pi^2*HPL[{1, 4}, -x]*Log[x]^4)/9 + (2*HPL[{1, 6}, -x]*Log[x]^4)/
    3 + (491*Pi^4*HPL[{2, 1}, -x]*Log[x]^4)/360 + 
   (Pi^2*HPL[{2, 3}, -x]*Log[x]^4)/9 + (Pi^2*HPL[{3, 2}, -x]*Log[x]^4)/9 - 
   (Pi^2*HPL[{4, 1}, -x]*Log[x]^4)/9 + (2*HPL[{6, 1}, -x]*Log[x]^4)/3 + 
   (611*Pi^4*HPL[{1, 1, 1}, -x]*Log[x]^4)/108 + 
   (4*Pi^2*HPL[{1, 1, 3}, -x]*Log[x]^4)/9 + 
   (313*Pi^2*HPL[{1, 2, 2}, -x]*Log[x]^4)/36 - 
   (2*HPL[{1, 2, 4}, -x]*Log[x]^4)/3 + (4*Pi^2*HPL[{1, 3, 1}, -x]*Log[x]^4)/
    9 - (2*HPL[{1, 4, 2}, -x]*Log[x]^4)/3 + 
   (313*Pi^2*HPL[{2, 1, 2}, -x]*Log[x]^4)/36 - 
   (2*HPL[{2, 1, 4}, -x]*Log[x]^4)/3 + (313*Pi^2*HPL[{2, 2, 1}, -x]*Log[x]^4)/
    36 + (2*HPL[{2, 2, 3}, -x]*Log[x]^4)/3 + (2*HPL[{2, 3, 2}, -x]*Log[x]^4)/
    3 - (2*HPL[{2, 4, 1}, -x]*Log[x]^4)/3 + 
   (4*Pi^2*HPL[{3, 1, 1}, -x]*Log[x]^4)/9 + (2*HPL[{3, 2, 2}, -x]*Log[x]^4)/
    3 - (2*HPL[{4, 1, 2}, -x]*Log[x]^4)/3 - (2*HPL[{4, 2, 1}, -x]*Log[x]^4)/
    3 + (104*Pi^2*HPL[{1, 1, 1, 2}, -x]*Log[x]^4)/3 - 
   (8*HPL[{1, 1, 1, 4}, -x]*Log[x]^4)/3 + 
   (104*Pi^2*HPL[{1, 1, 2, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{1, 1, 2, 3}, -x]*Log[x]^4)/3 + (8*HPL[{1, 1, 3, 2}, -x]*Log[x]^4)/
    3 - (8*HPL[{1, 1, 4, 1}, -x]*Log[x]^4)/3 + 
   (104*Pi^2*HPL[{1, 2, 1, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{1, 2, 1, 3}, -x]*Log[x]^4)/3 + 39*HPL[{1, 2, 2, 2}, -x]*Log[x]^4 + 
   (8*HPL[{1, 2, 3, 1}, -x]*Log[x]^4)/3 + (8*HPL[{1, 3, 1, 2}, -x]*Log[x]^4)/
    3 + (8*HPL[{1, 3, 2, 1}, -x]*Log[x]^4)/3 - 
   (8*HPL[{1, 4, 1, 1}, -x]*Log[x]^4)/3 + 
   (104*Pi^2*HPL[{2, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{2, 1, 1, 3}, -x]*Log[x]^4)/3 + 39*HPL[{2, 1, 2, 2}, -x]*Log[x]^4 + 
   (8*HPL[{2, 1, 3, 1}, -x]*Log[x]^4)/3 + 39*HPL[{2, 2, 1, 2}, -x]*Log[x]^4 + 
   39*HPL[{2, 2, 2, 1}, -x]*Log[x]^4 + (8*HPL[{2, 3, 1, 1}, -x]*Log[x]^4)/3 + 
   (8*HPL[{3, 1, 1, 2}, -x]*Log[x]^4)/3 + (8*HPL[{3, 1, 2, 1}, -x]*Log[x]^4)/
    3 + (8*HPL[{3, 2, 1, 1}, -x]*Log[x]^4)/3 - 
   (8*HPL[{4, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (1264*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^4)/9 + 
   (32*HPL[{1, 1, 1, 1, 3}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 1, 1, 2, 2}, -x]*Log[x]^4)/3 + 
   (32*HPL[{1, 1, 1, 3, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 1, 2, 1, 2}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 1, 2, 2, 1}, -x]*Log[x]^4)/3 + 
   (32*HPL[{1, 1, 3, 1, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 2, 1, 1, 2}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 2, 1, 2, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{1, 2, 2, 1, 1}, -x]*Log[x]^4)/3 + 
   (32*HPL[{1, 3, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{2, 1, 1, 1, 2}, -x]*Log[x]^4)/3 + 
   (442*HPL[{2, 1, 1, 2, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{2, 1, 2, 1, 1}, -x]*Log[x]^4)/3 + 
   (442*HPL[{2, 2, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (32*HPL[{3, 1, 1, 1, 1}, -x]*Log[x]^4)/3 + 568*HPL[{1, 1, 1, 1, 1, 2}, -x]*
    Log[x]^4 + 568*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x]^4 + 
   568*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x]^4 + 568*HPL[{1, 1, 2, 1, 1, 1}, -x]*
    Log[x]^4 + 568*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x]^4 + 
   568*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x]^4 + 
   2240*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^4 + 
   (157*Pi^6*Log[x]^5)/113400 + (121*Pi^4*HPL[{2}, -x]*Log[x]^5)/10800 + 
   (83*Pi^4*HPL[{1, 1}, -x]*Log[x]^5)/1800 + 
   (7*Pi^2*HPL[{2, 2}, -x]*Log[x]^5)/90 + 
   (29*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]^5)/90 + 
   (29*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]^5)/90 + 
   (29*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]^5)/90 + (3*HPL[{2, 2, 2}, -x]*Log[x]^5)/
    10 + (4*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]^5)/3 + 
   (19*HPL[{1, 1, 2, 2}, -x]*Log[x]^5)/15 + 
   (19*HPL[{1, 2, 1, 2}, -x]*Log[x]^5)/15 + 
   (19*HPL[{1, 2, 2, 1}, -x]*Log[x]^5)/15 + 
   (19*HPL[{2, 1, 1, 2}, -x]*Log[x]^5)/15 + 
   (19*HPL[{2, 1, 2, 1}, -x]*Log[x]^5)/15 + 
   (19*HPL[{2, 2, 1, 1}, -x]*Log[x]^5)/15 + 
   (16*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^5)/3 + 
   (16*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^5)/3 + 
   (16*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^5)/3 + 
   (16*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^5)/3 + 
   (16*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^5)/3 + 
   (112*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^5)/5 + 
   (7*Pi^4*HPL[{1}, -x]*Log[x]^6)/64800 + (Pi^2*HPL[{1, 2}, -x]*Log[x]^6)/
    1080 + (Pi^2*HPL[{2, 1}, -x]*Log[x]^6)/1080 + 
   (Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^6)/270 + (HPL[{1, 2, 2}, -x]*Log[x]^6)/
    180 + (HPL[{2, 1, 2}, -x]*Log[x]^6)/180 + (HPL[{2, 2, 1}, -x]*Log[x]^6)/
    180 + (HPL[{1, 1, 1, 2}, -x]*Log[x]^6)/45 + 
   (HPL[{1, 1, 2, 1}, -x]*Log[x]^6)/45 + (HPL[{1, 2, 1, 1}, -x]*Log[x]^6)/
    45 + (HPL[{2, 1, 1, 1}, -x]*Log[x]^6)/45 + 
   (4*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^6)/45 - (374779*Pi^8*Zeta[3])/226800 - 
   (108343*Pi^6*HPL[{2}, -x]*Zeta[3])/3780 - (854*Pi^4*HPL[{4}, -x]*Zeta[3])/
    45 - 110*Pi^2*HPL[{6}, -x]*Zeta[3] - 2828*HPL[{8}, -x]*Zeta[3] - 
   (103141*Pi^6*HPL[{1, 1}, -x]*Zeta[3])/945 - 
   (3638*Pi^4*HPL[{1, 3}, -x]*Zeta[3])/45 - 
   (448*Pi^2*HPL[{1, 5}, -x]*Zeta[3])/3 - 1696*HPL[{1, 7}, -x]*Zeta[3] - 
   (6931*Pi^4*HPL[{2, 2}, -x]*Zeta[3])/18 - 
   (884*Pi^2*HPL[{2, 4}, -x]*Zeta[3])/3 - 2188*HPL[{2, 6}, -x]*Zeta[3] - 
   (3638*Pi^4*HPL[{3, 1}, -x]*Zeta[3])/45 - 
   (1136*Pi^2*HPL[{3, 3}, -x]*Zeta[3])/3 - 2352*HPL[{3, 5}, -x]*Zeta[3] - 
   (884*Pi^2*HPL[{4, 2}, -x]*Zeta[3])/3 - 2396*HPL[{4, 4}, -x]*Zeta[3] - 
   (448*Pi^2*HPL[{5, 1}, -x]*Zeta[3])/3 - 2352*HPL[{5, 3}, -x]*Zeta[3] - 
   2188*HPL[{6, 2}, -x]*Zeta[3] - 1696*HPL[{7, 1}, -x]*Zeta[3] - 
   (59612*Pi^4*HPL[{1, 1, 2}, -x]*Zeta[3])/45 - 
   (2128*Pi^2*HPL[{1, 1, 4}, -x]*Zeta[3])/3 - 1632*HPL[{1, 1, 6}, -x]*
    Zeta[3] - (59612*Pi^4*HPL[{1, 2, 1}, -x]*Zeta[3])/45 - 
   (4144*Pi^2*HPL[{1, 2, 3}, -x]*Zeta[3])/3 - 2256*HPL[{1, 2, 5}, -x]*
    Zeta[3] - (4144*Pi^2*HPL[{1, 3, 2}, -x]*Zeta[3])/3 - 
   2400*HPL[{1, 3, 4}, -x]*Zeta[3] - (2128*Pi^2*HPL[{1, 4, 1}, -x]*Zeta[3])/
    3 - 2400*HPL[{1, 4, 3}, -x]*Zeta[3] - 2256*HPL[{1, 5, 2}, -x]*Zeta[3] - 
   1632*HPL[{1, 6, 1}, -x]*Zeta[3] - (59612*Pi^4*HPL[{2, 1, 1}, -x]*Zeta[3])/
    45 - (4144*Pi^2*HPL[{2, 1, 3}, -x]*Zeta[3])/3 - 
   2256*HPL[{2, 1, 5}, -x]*Zeta[3] - (14036*Pi^2*HPL[{2, 2, 2}, -x]*Zeta[3])/
    3 - 3664*HPL[{2, 2, 4}, -x]*Zeta[3] - 
   (4144*Pi^2*HPL[{2, 3, 1}, -x]*Zeta[3])/3 - 4416*HPL[{2, 3, 3}, -x]*
    Zeta[3] - 3664*HPL[{2, 4, 2}, -x]*Zeta[3] - 2256*HPL[{2, 5, 1}, -x]*
    Zeta[3] - (4144*Pi^2*HPL[{3, 1, 2}, -x]*Zeta[3])/3 - 
   2400*HPL[{3, 1, 4}, -x]*Zeta[3] - (4144*Pi^2*HPL[{3, 2, 1}, -x]*Zeta[3])/
    3 - 4416*HPL[{3, 2, 3}, -x]*Zeta[3] - 4416*HPL[{3, 3, 2}, -x]*Zeta[3] - 
   2400*HPL[{3, 4, 1}, -x]*Zeta[3] - (2128*Pi^2*HPL[{4, 1, 1}, -x]*Zeta[3])/
    3 - 2400*HPL[{4, 1, 3}, -x]*Zeta[3] - 3664*HPL[{4, 2, 2}, -x]*Zeta[3] - 
   2400*HPL[{4, 3, 1}, -x]*Zeta[3] - 2256*HPL[{5, 1, 2}, -x]*Zeta[3] - 
   2256*HPL[{5, 2, 1}, -x]*Zeta[3] - 1632*HPL[{6, 1, 1}, -x]*Zeta[3] - 
   (73832*Pi^4*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (9728*Pi^2*HPL[{1, 1, 1, 3}, -x]*Zeta[3])/3 - 2880*HPL[{1, 1, 1, 5}, -x]*
    Zeta[3] - (45128*Pi^2*HPL[{1, 1, 2, 2}, -x]*Zeta[3])/3 - 
   6912*HPL[{1, 1, 2, 4}, -x]*Zeta[3] - 
   (9728*Pi^2*HPL[{1, 1, 3, 1}, -x]*Zeta[3])/3 - 9024*HPL[{1, 1, 3, 3}, -x]*
    Zeta[3] - 6912*HPL[{1, 1, 4, 2}, -x]*Zeta[3] - 
   2880*HPL[{1, 1, 5, 1}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{1, 2, 1, 2}, -x]*Zeta[3])/3 - 
   6912*HPL[{1, 2, 1, 4}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{1, 2, 2, 1}, -x]*Zeta[3])/3 - 
   14672*HPL[{1, 2, 2, 3}, -x]*Zeta[3] - 14672*HPL[{1, 2, 3, 2}, -x]*
    Zeta[3] - 6912*HPL[{1, 2, 4, 1}, -x]*Zeta[3] - 
   (9728*Pi^2*HPL[{1, 3, 1, 1}, -x]*Zeta[3])/3 - 9024*HPL[{1, 3, 1, 3}, -x]*
    Zeta[3] - 14672*HPL[{1, 3, 2, 2}, -x]*Zeta[3] - 
   9024*HPL[{1, 3, 3, 1}, -x]*Zeta[3] - 6912*HPL[{1, 4, 1, 2}, -x]*Zeta[3] - 
   6912*HPL[{1, 4, 2, 1}, -x]*Zeta[3] - 2880*HPL[{1, 5, 1, 1}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{2, 1, 1, 2}, -x]*Zeta[3])/3 - 
   6912*HPL[{2, 1, 1, 4}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{2, 1, 2, 1}, -x]*Zeta[3])/3 - 
   14672*HPL[{2, 1, 2, 3}, -x]*Zeta[3] - 14672*HPL[{2, 1, 3, 2}, -x]*
    Zeta[3] - 6912*HPL[{2, 1, 4, 1}, -x]*Zeta[3] - 
   (45128*Pi^2*HPL[{2, 2, 1, 1}, -x]*Zeta[3])/3 - 
   14672*HPL[{2, 2, 1, 3}, -x]*Zeta[3] - 39632*HPL[{2, 2, 2, 2}, -x]*
    Zeta[3] - 14672*HPL[{2, 2, 3, 1}, -x]*Zeta[3] - 
   14672*HPL[{2, 3, 1, 2}, -x]*Zeta[3] - 14672*HPL[{2, 3, 2, 1}, -x]*
    Zeta[3] - 6912*HPL[{2, 4, 1, 1}, -x]*Zeta[3] - 
   (9728*Pi^2*HPL[{3, 1, 1, 1}, -x]*Zeta[3])/3 - 9024*HPL[{3, 1, 1, 3}, -x]*
    Zeta[3] - 14672*HPL[{3, 1, 2, 2}, -x]*Zeta[3] - 
   9024*HPL[{3, 1, 3, 1}, -x]*Zeta[3] - 14672*HPL[{3, 2, 1, 2}, -x]*Zeta[3] - 
   14672*HPL[{3, 2, 2, 1}, -x]*Zeta[3] - 9024*HPL[{3, 3, 1, 1}, -x]*Zeta[3] - 
   6912*HPL[{4, 1, 1, 2}, -x]*Zeta[3] - 6912*HPL[{4, 1, 2, 1}, -x]*Zeta[3] - 
   6912*HPL[{4, 2, 1, 1}, -x]*Zeta[3] - 2880*HPL[{5, 1, 1, 1}, -x]*Zeta[3] - 
   (154016*Pi^2*HPL[{1, 1, 1, 1, 2}, -x]*Zeta[3])/3 - 
   18432*HPL[{1, 1, 1, 1, 4}, -x]*Zeta[3] - 
   (154016*Pi^2*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[3])/3 - 
   35584*HPL[{1, 1, 1, 2, 3}, -x]*Zeta[3] - 35584*HPL[{1, 1, 1, 3, 2}, -x]*
    Zeta[3] - 18432*HPL[{1, 1, 1, 4, 1}, -x]*Zeta[3] - 
   (154016*Pi^2*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[3])/3 - 
   35584*HPL[{1, 1, 2, 1, 3}, -x]*Zeta[3] - 119712*HPL[{1, 1, 2, 2, 2}, -x]*
    Zeta[3] - 35584*HPL[{1, 1, 2, 3, 1}, -x]*Zeta[3] - 
   35584*HPL[{1, 1, 3, 1, 2}, -x]*Zeta[3] - 35584*HPL[{1, 1, 3, 2, 1}, -x]*
    Zeta[3] - 18432*HPL[{1, 1, 4, 1, 1}, -x]*Zeta[3] - 
   (154016*Pi^2*HPL[{1, 2, 1, 1, 1}, -x]*Zeta[3])/3 - 
   35584*HPL[{1, 2, 1, 1, 3}, -x]*Zeta[3] - 119712*HPL[{1, 2, 1, 2, 2}, -x]*
    Zeta[3] - 35584*HPL[{1, 2, 1, 3, 1}, -x]*Zeta[3] - 
   119712*HPL[{1, 2, 2, 1, 2}, -x]*Zeta[3] - 119712*HPL[{1, 2, 2, 2, 1}, -x]*
    Zeta[3] - 35584*HPL[{1, 2, 3, 1, 1}, -x]*Zeta[3] - 
   35584*HPL[{1, 3, 1, 1, 2}, -x]*Zeta[3] - 35584*HPL[{1, 3, 1, 2, 1}, -x]*
    Zeta[3] - 35584*HPL[{1, 3, 2, 1, 1}, -x]*Zeta[3] - 
   18432*HPL[{1, 4, 1, 1, 1}, -x]*Zeta[3] - 
   (154016*Pi^2*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   35584*HPL[{2, 1, 1, 1, 3}, -x]*Zeta[3] - 119712*HPL[{2, 1, 1, 2, 2}, -x]*
    Zeta[3] - 35584*HPL[{2, 1, 1, 3, 1}, -x]*Zeta[3] - 
   119712*HPL[{2, 1, 2, 1, 2}, -x]*Zeta[3] - 119712*HPL[{2, 1, 2, 2, 1}, -x]*
    Zeta[3] - 35584*HPL[{2, 1, 3, 1, 1}, -x]*Zeta[3] - 
   119712*HPL[{2, 2, 1, 1, 2}, -x]*Zeta[3] - 119712*HPL[{2, 2, 1, 2, 1}, -x]*
    Zeta[3] - 119712*HPL[{2, 2, 2, 1, 1}, -x]*Zeta[3] - 
   35584*HPL[{2, 3, 1, 1, 1}, -x]*Zeta[3] - 35584*HPL[{3, 1, 1, 1, 2}, -x]*
    Zeta[3] - 35584*HPL[{3, 1, 1, 2, 1}, -x]*Zeta[3] - 
   35584*HPL[{3, 1, 2, 1, 1}, -x]*Zeta[3] - 35584*HPL[{3, 2, 1, 1, 1}, -x]*
    Zeta[3] - 18432*HPL[{4, 1, 1, 1, 1}, -x]*Zeta[3] - 
   188160*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   84480*HPL[{1, 1, 1, 1, 1, 3}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 1, 1, 2, 2}, -x]*Zeta[3] - 
   84480*HPL[{1, 1, 1, 1, 3, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 1, 2, 1, 2}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 1, 2, 2, 1}, -x]*Zeta[3] - 
   84480*HPL[{1, 1, 1, 3, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 2, 1, 1, 2}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 2, 1, 2, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 1, 2, 2, 1, 1}, -x]*Zeta[3] - 
   84480*HPL[{1, 1, 3, 1, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 2, 1, 1, 1, 2}, -x]*Zeta[3] - 
   385920*HPL[{1, 2, 1, 1, 2, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 2, 1, 2, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{1, 2, 2, 1, 1, 1}, -x]*Zeta[3] - 
   84480*HPL[{1, 3, 1, 1, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{2, 1, 1, 1, 1, 2}, -x]*Zeta[3] - 
   385920*HPL[{2, 1, 1, 1, 2, 1}, -x]*Zeta[3] - 
   385920*HPL[{2, 1, 1, 2, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{2, 1, 2, 1, 1, 1}, -x]*Zeta[3] - 
   385920*HPL[{2, 2, 1, 1, 1, 1}, -x]*Zeta[3] - 
   84480*HPL[{3, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   1317120*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Zeta[3] - 
   1317120*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Zeta[3] - 
   1317120*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Zeta[3] - 
   1317120*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Zeta[3] - 
   1317120*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Zeta[3] - 
   1317120*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   1317120*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   4838400*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (2011*Pi^6*HPL[{1}, -x]*Log[x]*Zeta[3])/210 - 
   (329*Pi^4*HPL[{3}, -x]*Log[x]*Zeta[3])/45 + 
   (232*Pi^2*HPL[{5}, -x]*Log[x]*Zeta[3])/3 + 1584*HPL[{7}, -x]*Log[x]*
    Zeta[3] - (7858*Pi^4*HPL[{1, 2}, -x]*Log[x]*Zeta[3])/45 + 
   (40*Pi^2*HPL[{1, 4}, -x]*Log[x]*Zeta[3])/3 + 1376*HPL[{1, 6}, -x]*Log[x]*
    Zeta[3] - (7858*Pi^4*HPL[{2, 1}, -x]*Log[x]*Zeta[3])/45 - 
   (280*Pi^2*HPL[{2, 3}, -x]*Log[x]*Zeta[3])/3 + 1480*HPL[{2, 5}, -x]*Log[x]*
    Zeta[3] - (280*Pi^2*HPL[{3, 2}, -x]*Log[x]*Zeta[3])/3 + 
   1504*HPL[{3, 4}, -x]*Log[x]*Zeta[3] + 
   (40*Pi^2*HPL[{4, 1}, -x]*Log[x]*Zeta[3])/3 + 1504*HPL[{4, 3}, -x]*Log[x]*
    Zeta[3] + 1480*HPL[{5, 2}, -x]*Log[x]*Zeta[3] + 
   1376*HPL[{6, 1}, -x]*Log[x]*Zeta[3] - 
   (29428*Pi^4*HPL[{1, 1, 1}, -x]*Log[x]*Zeta[3])/45 - 
   (1088*Pi^2*HPL[{1, 1, 3}, -x]*Log[x]*Zeta[3])/3 + 
   1344*HPL[{1, 1, 5}, -x]*Log[x]*Zeta[3] - 
   (5812*Pi^2*HPL[{1, 2, 2}, -x]*Log[x]*Zeta[3])/3 + 
   976*HPL[{1, 2, 4}, -x]*Log[x]*Zeta[3] - 
   (1088*Pi^2*HPL[{1, 3, 1}, -x]*Log[x]*Zeta[3])/3 + 
   672*HPL[{1, 3, 3}, -x]*Log[x]*Zeta[3] + 976*HPL[{1, 4, 2}, -x]*Log[x]*
    Zeta[3] + 1344*HPL[{1, 5, 1}, -x]*Log[x]*Zeta[3] - 
   (5812*Pi^2*HPL[{2, 1, 2}, -x]*Log[x]*Zeta[3])/3 + 
   976*HPL[{2, 1, 4}, -x]*Log[x]*Zeta[3] - 
   (5812*Pi^2*HPL[{2, 2, 1}, -x]*Log[x]*Zeta[3])/3 + 
   8*HPL[{2, 2, 3}, -x]*Log[x]*Zeta[3] + 8*HPL[{2, 3, 2}, -x]*Log[x]*
    Zeta[3] + 976*HPL[{2, 4, 1}, -x]*Log[x]*Zeta[3] - 
   (1088*Pi^2*HPL[{3, 1, 1}, -x]*Log[x]*Zeta[3])/3 + 
   672*HPL[{3, 1, 3}, -x]*Log[x]*Zeta[3] + 8*HPL[{3, 2, 2}, -x]*Log[x]*
    Zeta[3] + 672*HPL[{3, 3, 1}, -x]*Log[x]*Zeta[3] + 
   976*HPL[{4, 1, 2}, -x]*Log[x]*Zeta[3] + 976*HPL[{4, 2, 1}, -x]*Log[x]*
    Zeta[3] + 1344*HPL[{5, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (20336*Pi^2*HPL[{1, 1, 1, 2}, -x]*Log[x]*Zeta[3])/3 - 
   64*HPL[{1, 1, 1, 4}, -x]*Log[x]*Zeta[3] - 
   (20336*Pi^2*HPL[{1, 1, 2, 1}, -x]*Log[x]*Zeta[3])/3 - 
   2464*HPL[{1, 1, 2, 3}, -x]*Log[x]*Zeta[3] - 2464*HPL[{1, 1, 3, 2}, -x]*
    Log[x]*Zeta[3] - 64*HPL[{1, 1, 4, 1}, -x]*Log[x]*Zeta[3] - 
   (20336*Pi^2*HPL[{1, 2, 1, 1}, -x]*Log[x]*Zeta[3])/3 - 
   2464*HPL[{1, 2, 1, 3}, -x]*Log[x]*Zeta[3] - 12960*HPL[{1, 2, 2, 2}, -x]*
    Log[x]*Zeta[3] - 2464*HPL[{1, 2, 3, 1}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{1, 3, 1, 2}, -x]*Log[x]*Zeta[3] - 2464*HPL[{1, 3, 2, 1}, -x]*
    Log[x]*Zeta[3] - 64*HPL[{1, 4, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (20336*Pi^2*HPL[{2, 1, 1, 1}, -x]*Log[x]*Zeta[3])/3 - 
   2464*HPL[{2, 1, 1, 3}, -x]*Log[x]*Zeta[3] - 12960*HPL[{2, 1, 2, 2}, -x]*
    Log[x]*Zeta[3] - 2464*HPL[{2, 1, 3, 1}, -x]*Log[x]*Zeta[3] - 
   12960*HPL[{2, 2, 1, 2}, -x]*Log[x]*Zeta[3] - 12960*HPL[{2, 2, 2, 1}, -x]*
    Log[x]*Zeta[3] - 2464*HPL[{2, 3, 1, 1}, -x]*Log[x]*Zeta[3] - 
   2464*HPL[{3, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 2464*HPL[{3, 1, 2, 1}, -x]*
    Log[x]*Zeta[3] - 2464*HPL[{3, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   64*HPL[{4, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   25088*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   8448*HPL[{1, 1, 1, 1, 3}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 1, 1, 2, 2}, -x]*Log[x]*Zeta[3] - 
   8448*HPL[{1, 1, 1, 3, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 1, 2, 1, 2}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 1, 2, 2, 1}, -x]*Log[x]*Zeta[3] - 
   8448*HPL[{1, 1, 3, 1, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 2, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 2, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{1, 2, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   8448*HPL[{1, 3, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{2, 1, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{2, 1, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{2, 1, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   45632*HPL[{2, 2, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   8448*HPL[{3, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   159360*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   591360*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] + 
   (6563*Pi^6*Log[x]^2*Zeta[3])/1512 + 
   (79*Pi^4*HPL[{2}, -x]*Log[x]^2*Zeta[3])/15 - 
   (20*Pi^2*HPL[{4}, -x]*Log[x]^2*Zeta[3])/3 - 204*HPL[{6}, -x]*Log[x]^2*
    Zeta[3] + (153*Pi^4*HPL[{1, 1}, -x]*Log[x]^2*Zeta[3])/5 - 
   (4*Pi^2*HPL[{1, 3}, -x]*Log[x]^2*Zeta[3])/3 - 152*HPL[{1, 5}, -x]*Log[x]^2*
    Zeta[3] - 15*Pi^2*HPL[{2, 2}, -x]*Log[x]^2*Zeta[3] - 
   152*HPL[{2, 4}, -x]*Log[x]^2*Zeta[3] - 
   (4*Pi^2*HPL[{3, 1}, -x]*Log[x]^2*Zeta[3])/3 - 160*HPL[{3, 3}, -x]*Log[x]^2*
    Zeta[3] - 152*HPL[{4, 2}, -x]*Log[x]^2*Zeta[3] - 
   152*HPL[{5, 1}, -x]*Log[x]^2*Zeta[3] - 52*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]^2*
    Zeta[3] - 80*HPL[{1, 1, 4}, -x]*Log[x]^2*Zeta[3] - 
   52*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]^2*Zeta[3] - 
   104*HPL[{1, 2, 3}, -x]*Log[x]^2*Zeta[3] - 104*HPL[{1, 3, 2}, -x]*Log[x]^2*
    Zeta[3] - 80*HPL[{1, 4, 1}, -x]*Log[x]^2*Zeta[3] - 
   52*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   104*HPL[{2, 1, 3}, -x]*Log[x]^2*Zeta[3] - 340*HPL[{2, 2, 2}, -x]*Log[x]^2*
    Zeta[3] - 104*HPL[{2, 3, 1}, -x]*Log[x]^2*Zeta[3] - 
   104*HPL[{3, 1, 2}, -x]*Log[x]^2*Zeta[3] - 104*HPL[{3, 2, 1}, -x]*Log[x]^2*
    Zeta[3] - 80*HPL[{4, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   192*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   64*HPL[{1, 1, 1, 3}, -x]*Log[x]^2*Zeta[3] - 920*HPL[{1, 1, 2, 2}, -x]*
    Log[x]^2*Zeta[3] - 64*HPL[{1, 1, 3, 1}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{1, 2, 1, 2}, -x]*Log[x]^2*Zeta[3] - 920*HPL[{1, 2, 2, 1}, -x]*
    Log[x]^2*Zeta[3] - 64*HPL[{1, 3, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   920*HPL[{2, 1, 1, 2}, -x]*Log[x]^2*Zeta[3] - 920*HPL[{2, 1, 2, 1}, -x]*
    Log[x]^2*Zeta[3] - 920*HPL[{2, 2, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   64*HPL[{3, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 3296*HPL[{1, 1, 1, 1, 2}, -x]*
    Log[x]^2*Zeta[3] - 3296*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^2*Zeta[3] - 
   3296*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   3296*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   3296*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   13440*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] + 
   (3263*Pi^4*HPL[{1}, -x]*Log[x]^3*Zeta[3])/270 - 
   (2*Pi^2*HPL[{3}, -x]*Log[x]^3*Zeta[3])/9 + 
   (4*HPL[{5}, -x]*Log[x]^3*Zeta[3])/3 + 
   (274*Pi^2*HPL[{1, 2}, -x]*Log[x]^3*Zeta[3])/9 + 
   (274*Pi^2*HPL[{2, 1}, -x]*Log[x]^3*Zeta[3])/9 - 
   (4*HPL[{2, 3}, -x]*Log[x]^3*Zeta[3])/3 - 
   (4*HPL[{3, 2}, -x]*Log[x]^3*Zeta[3])/3 + 
   (1360*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^3*Zeta[3])/9 - 
   (16*HPL[{1, 1, 3}, -x]*Log[x]^3*Zeta[3])/3 + 
   (244*HPL[{1, 2, 2}, -x]*Log[x]^3*Zeta[3])/3 - 
   (16*HPL[{1, 3, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (244*HPL[{2, 1, 2}, -x]*Log[x]^3*Zeta[3])/3 + 
   (244*HPL[{2, 2, 1}, -x]*Log[x]^3*Zeta[3])/3 - 
   (16*HPL[{3, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (976*HPL[{1, 1, 1, 2}, -x]*Log[x]^3*Zeta[3])/3 + 
   (976*HPL[{1, 1, 2, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (976*HPL[{1, 2, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (976*HPL[{2, 1, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   1472*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^3*Zeta[3] + 
   (3469*Pi^4*Log[x]^4*Zeta[3])/2160 + 
   (133*Pi^2*HPL[{2}, -x]*Log[x]^4*Zeta[3])/36 + 
   (4*HPL[{4}, -x]*Log[x]^4*Zeta[3])/3 + 
   (166*Pi^2*HPL[{1, 1}, -x]*Log[x]^4*Zeta[3])/9 + 
   (8*HPL[{1, 3}, -x]*Log[x]^4*Zeta[3])/3 + 
   (79*HPL[{2, 2}, -x]*Log[x]^4*Zeta[3])/6 + 
   (8*HPL[{3, 1}, -x]*Log[x]^4*Zeta[3])/3 + 
   (128*HPL[{1, 1, 2}, -x]*Log[x]^4*Zeta[3])/3 + 
   (128*HPL[{1, 2, 1}, -x]*Log[x]^4*Zeta[3])/3 + 
   (128*HPL[{2, 1, 1}, -x]*Log[x]^4*Zeta[3])/3 + 184*HPL[{1, 1, 1, 1}, -x]*
    Log[x]^4*Zeta[3] + (38*Pi^2*HPL[{1}, -x]*Log[x]^5*Zeta[3])/45 + 
   (26*HPL[{1, 2}, -x]*Log[x]^5*Zeta[3])/15 + 
   (26*HPL[{2, 1}, -x]*Log[x]^5*Zeta[3])/15 + 
   (124*HPL[{1, 1, 1}, -x]*Log[x]^5*Zeta[3])/15 + 
   (Pi^2*Log[x]^6*Zeta[3])/180 + (HPL[{2}, -x]*Log[x]^6*Zeta[3])/30 + 
   (2*HPL[{1, 1}, -x]*Log[x]^6*Zeta[3])/15 + 
   (463*Pi^4*HPL[{1}, -x]*Zeta[3]^2)/9 - (316*Pi^2*HPL[{3}, -x]*Zeta[3]^2)/
    3 - 64*HPL[{5}, -x]*Zeta[3]^2 + (640*Pi^2*HPL[{1, 2}, -x]*Zeta[3]^2)/3 - 
   416*HPL[{1, 4}, -x]*Zeta[3]^2 + (640*Pi^2*HPL[{2, 1}, -x]*Zeta[3]^2)/3 - 
   1040*HPL[{2, 3}, -x]*Zeta[3]^2 - 1040*HPL[{3, 2}, -x]*Zeta[3]^2 - 
   416*HPL[{4, 1}, -x]*Zeta[3]^2 + (4624*Pi^2*HPL[{1, 1, 1}, -x]*Zeta[3]^2)/
    3 - 3040*HPL[{1, 1, 3}, -x]*Zeta[3]^2 - 1016*HPL[{1, 2, 2}, -x]*
    Zeta[3]^2 - 3040*HPL[{1, 3, 1}, -x]*Zeta[3]^2 - 
   1016*HPL[{2, 1, 2}, -x]*Zeta[3]^2 - 1016*HPL[{2, 2, 1}, -x]*Zeta[3]^2 - 
   3040*HPL[{3, 1, 1}, -x]*Zeta[3]^2 + 2912*HPL[{1, 1, 1, 2}, -x]*Zeta[3]^2 + 
   2912*HPL[{1, 1, 2, 1}, -x]*Zeta[3]^2 + 2912*HPL[{1, 2, 1, 1}, -x]*
    Zeta[3]^2 + 2912*HPL[{2, 1, 1, 1}, -x]*Zeta[3]^2 + 
   34560*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3]^2 + (973*Pi^4*Log[x]*Zeta[3]^2)/
    45 + (346*Pi^2*HPL[{2}, -x]*Log[x]*Zeta[3]^2)/3 + 
   8*HPL[{4}, -x]*Log[x]*Zeta[3]^2 + 504*Pi^2*HPL[{1, 1}, -x]*Log[x]*
    Zeta[3]^2 - 112*HPL[{1, 3}, -x]*Log[x]*Zeta[3]^2 + 
   444*HPL[{2, 2}, -x]*Log[x]*Zeta[3]^2 - 112*HPL[{3, 1}, -x]*Log[x]*
    Zeta[3]^2 + 2144*HPL[{1, 1, 2}, -x]*Log[x]*Zeta[3]^2 + 
   2144*HPL[{1, 2, 1}, -x]*Log[x]*Zeta[3]^2 + 2144*HPL[{2, 1, 1}, -x]*Log[x]*
    Zeta[3]^2 + 10304*HPL[{1, 1, 1, 1}, -x]*Log[x]*Zeta[3]^2 + 
   (166*Pi^2*HPL[{1}, -x]*Log[x]^2*Zeta[3]^2)/3 + 
   20*HPL[{3}, -x]*Log[x]^2*Zeta[3]^2 + 276*HPL[{1, 2}, -x]*Log[x]^2*
    Zeta[3]^2 + 276*HPL[{2, 1}, -x]*Log[x]^2*Zeta[3]^2 + 
   832*HPL[{1, 1, 1}, -x]*Log[x]^2*Zeta[3]^2 - Pi^2*Log[x]^3*Zeta[3]^2 + 
   8*HPL[{2}, -x]*Log[x]^3*Zeta[3]^2 - 
   (40*HPL[{1, 1}, -x]*Log[x]^3*Zeta[3]^2)/3 + 
   (4*HPL[{1}, -x]*Log[x]^4*Zeta[3]^2)/3 + (11*Log[x]^5*Zeta[3]^2)/30 - 
   (496*Pi^2*Zeta[3]^3)/9 - (1760*HPL[{2}, -x]*Zeta[3]^3)/3 - 
   (6464*HPL[{1, 1}, -x]*Zeta[3]^3)/3 - 32*HPL[{1}, -x]*Log[x]*Zeta[3]^3 + 
   56*Log[x]^2*Zeta[3]^3 - (72161*Pi^6*Zeta[5])/3780 - 
   (11864*Pi^4*HPL[{2}, -x]*Zeta[5])/45 - (632*Pi^2*HPL[{4}, -x]*Zeta[5])/3 - 
   776*HPL[{6}, -x]*Zeta[5] - (5164*Pi^4*HPL[{1, 1}, -x]*Zeta[5])/5 - 
   (1928*Pi^2*HPL[{1, 3}, -x]*Zeta[5])/3 - 880*HPL[{1, 5}, -x]*Zeta[5] - 
   (8966*Pi^2*HPL[{2, 2}, -x]*Zeta[5])/3 - 2064*HPL[{2, 4}, -x]*Zeta[5] - 
   (1928*Pi^2*HPL[{3, 1}, -x]*Zeta[5])/3 - 2448*HPL[{3, 3}, -x]*Zeta[5] - 
   2064*HPL[{4, 2}, -x]*Zeta[5] - 880*HPL[{5, 1}, -x]*Zeta[5] - 
   (31136*Pi^2*HPL[{1, 1, 2}, -x]*Zeta[5])/3 - 4160*HPL[{1, 1, 4}, -x]*
    Zeta[5] - (31136*Pi^2*HPL[{1, 2, 1}, -x]*Zeta[5])/3 - 
   7104*HPL[{1, 2, 3}, -x]*Zeta[5] - 7104*HPL[{1, 3, 2}, -x]*Zeta[5] - 
   4160*HPL[{1, 4, 1}, -x]*Zeta[5] - (31136*Pi^2*HPL[{2, 1, 1}, -x]*Zeta[5])/
    3 - 7104*HPL[{2, 1, 3}, -x]*Zeta[5] - 24056*HPL[{2, 2, 2}, -x]*Zeta[5] - 
   7104*HPL[{2, 3, 1}, -x]*Zeta[5] - 7104*HPL[{3, 1, 2}, -x]*Zeta[5] - 
   7104*HPL[{3, 2, 1}, -x]*Zeta[5] - 4160*HPL[{4, 1, 1}, -x]*Zeta[5] - 
   (120832*Pi^2*HPL[{1, 1, 1, 1}, -x]*Zeta[5])/3 - 
   16000*HPL[{1, 1, 1, 3}, -x]*Zeta[5] - 78096*HPL[{1, 1, 2, 2}, -x]*
    Zeta[5] - 16000*HPL[{1, 1, 3, 1}, -x]*Zeta[5] - 
   78096*HPL[{1, 2, 1, 2}, -x]*Zeta[5] - 78096*HPL[{1, 2, 2, 1}, -x]*
    Zeta[5] - 16000*HPL[{1, 3, 1, 1}, -x]*Zeta[5] - 
   78096*HPL[{2, 1, 1, 2}, -x]*Zeta[5] - 78096*HPL[{2, 1, 2, 1}, -x]*
    Zeta[5] - 78096*HPL[{2, 2, 1, 1}, -x]*Zeta[5] - 
   16000*HPL[{3, 1, 1, 1}, -x]*Zeta[5] - 274112*HPL[{1, 1, 1, 1, 2}, -x]*
    Zeta[5] - 274112*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[5] - 
   274112*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[5] - 274112*HPL[{1, 2, 1, 1, 1}, -x]*
    Zeta[5] - 274112*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[5] - 
   1075200*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[5] - 
   (577*Pi^4*HPL[{1}, -x]*Log[x]*Zeta[5])/9 + 
   (76*Pi^2*HPL[{3}, -x]*Log[x]*Zeta[5])/3 + 1136*HPL[{5}, -x]*Log[x]*
    Zeta[5] - (2996*Pi^2*HPL[{1, 2}, -x]*Log[x]*Zeta[5])/3 + 
   1120*HPL[{1, 4}, -x]*Log[x]*Zeta[5] - 
   (2996*Pi^2*HPL[{2, 1}, -x]*Log[x]*Zeta[5])/3 + 
   832*HPL[{2, 3}, -x]*Log[x]*Zeta[5] + 832*HPL[{3, 2}, -x]*Log[x]*Zeta[5] + 
   1120*HPL[{4, 1}, -x]*Log[x]*Zeta[5] - 
   (12688*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]*Zeta[5])/3 + 
   160*HPL[{1, 1, 3}, -x]*Log[x]*Zeta[5] - 6136*HPL[{1, 2, 2}, -x]*Log[x]*
    Zeta[5] + 160*HPL[{1, 3, 1}, -x]*Log[x]*Zeta[5] - 
   6136*HPL[{2, 1, 2}, -x]*Log[x]*Zeta[5] - 6136*HPL[{2, 2, 1}, -x]*Log[x]*
    Zeta[5] + 160*HPL[{3, 1, 1}, -x]*Log[x]*Zeta[5] - 
   25600*HPL[{1, 1, 1, 2}, -x]*Log[x]*Zeta[5] - 25600*HPL[{1, 1, 2, 1}, -x]*
    Log[x]*Zeta[5] - 25600*HPL[{1, 2, 1, 1}, -x]*Log[x]*Zeta[5] - 
   25600*HPL[{2, 1, 1, 1}, -x]*Log[x]*Zeta[5] - 
   110208*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[5] + 
   (693*Pi^4*Log[x]^2*Zeta[5])/20 + 29*Pi^2*HPL[{2}, -x]*Log[x]^2*Zeta[5] - 
   144*HPL[{4}, -x]*Log[x]^2*Zeta[5] + 224*Pi^2*HPL[{1, 1}, -x]*Log[x]^2*
    Zeta[5] - 120*HPL[{1, 3}, -x]*Log[x]^2*Zeta[5] - 
   110*HPL[{2, 2}, -x]*Log[x]^2*Zeta[5] - 120*HPL[{3, 1}, -x]*Log[x]^2*
    Zeta[5] - 104*HPL[{1, 1, 2}, -x]*Log[x]^2*Zeta[5] - 
   104*HPL[{1, 2, 1}, -x]*Log[x]^2*Zeta[5] - 104*HPL[{2, 1, 1}, -x]*Log[x]^2*
    Zeta[5] - 352*HPL[{1, 1, 1, 1}, -x]*Log[x]^2*Zeta[5] + 
   (256*Pi^2*HPL[{1}, -x]*Log[x]^3*Zeta[5])/3 + 4*HPL[{3}, -x]*Log[x]^3*
    Zeta[5] + (368*HPL[{1, 2}, -x]*Log[x]^3*Zeta[5])/3 + 
   (368*HPL[{2, 1}, -x]*Log[x]^3*Zeta[5])/3 + 
   (2128*HPL[{1, 1, 1}, -x]*Log[x]^3*Zeta[5])/3 + 
   (106*Pi^2*Log[x]^4*Zeta[5])/9 + (41*HPL[{2}, -x]*Log[x]^4*Zeta[5])/3 + 
   (262*HPL[{1, 1}, -x]*Log[x]^4*Zeta[5])/3 + 
   (56*HPL[{1}, -x]*Log[x]^5*Zeta[5])/15 + (Log[x]^6*Zeta[5])/30 + 
   (1736*Pi^2*HPL[{1}, -x]*Zeta[3]*Zeta[5])/3 - 1680*HPL[{3}, -x]*Zeta[3]*
    Zeta[5] + 192*HPL[{1, 2}, -x]*Zeta[3]*Zeta[5] + 
   192*HPL[{2, 1}, -x]*Zeta[3]*Zeta[5] + 14144*HPL[{1, 1, 1}, -x]*Zeta[3]*
    Zeta[5] + 368*Pi^2*Log[x]*Zeta[3]*Zeta[5] + 1632*HPL[{2}, -x]*Log[x]*
    Zeta[3]*Zeta[5] + 7040*HPL[{1, 1}, -x]*Log[x]*Zeta[3]*Zeta[5] + 
   408*HPL[{1}, -x]*Log[x]^2*Zeta[3]*Zeta[5] - (104*Log[x]^3*Zeta[3]*Zeta[5])/
    3 - 1848*Zeta[3]^2*Zeta[5] + 1648*HPL[{1}, -x]*Zeta[5]^2 + 
   1776*Log[x]*Zeta[5]^2 - (10421*Pi^4*Zeta[7])/45 - 
   2474*Pi^2*HPL[{2}, -x]*Zeta[7] - 176*HPL[{4}, -x]*Zeta[7] - 
   (30824*Pi^2*HPL[{1, 1}, -x]*Zeta[7])/3 - 3680*HPL[{1, 3}, -x]*Zeta[7] - 
   18320*HPL[{2, 2}, -x]*Zeta[7] - 3680*HPL[{3, 1}, -x]*Zeta[7] - 
   66768*HPL[{1, 1, 2}, -x]*Zeta[7] - 66768*HPL[{1, 2, 1}, -x]*Zeta[7] - 
   66768*HPL[{2, 1, 1}, -x]*Zeta[7] - 291904*HPL[{1, 1, 1, 1}, -x]*Zeta[7] - 
   340*Pi^2*HPL[{1}, -x]*Log[x]*Zeta[7] + 984*HPL[{3}, -x]*Log[x]*Zeta[7] - 
   3144*HPL[{1, 2}, -x]*Log[x]*Zeta[7] - 3144*HPL[{2, 1}, -x]*Log[x]*
    Zeta[7] - 21216*HPL[{1, 1, 1}, -x]*Log[x]*Zeta[7] + 
   271*Pi^2*Log[x]^2*Zeta[7] + 78*HPL[{2}, -x]*Log[x]^2*Zeta[7] + 
   1200*HPL[{1, 1}, -x]*Log[x]^2*Zeta[7] + 544*HPL[{1}, -x]*Log[x]^3*
    Zeta[7] + 73*Log[x]^4*Zeta[7] + 2832*HPL[{1}, -x]*Zeta[3]*Zeta[7] + 
   3552*Log[x]*Zeta[3]*Zeta[7] - (27440*Pi^2*Zeta[9])/9 - 
   (54880*HPL[{2}, -x]*Zeta[9])/3 - (294784*HPL[{1, 1}, -x]*Zeta[9])/3 + 
   1568*Log[x]^2*Zeta[9] - 35280*Zeta[11] 

F[2, 6] = (10441769*Pi^10)/9979200 + (1468471*Pi^8*HPL[{2}, -x])/226800 - 
   (25091*Pi^6*HPL[{4}, -x])/1890 - (6799*Pi^4*HPL[{6}, -x])/90 - 
   (1655*Pi^2*HPL[{8}, -x])/3 - 160*HPL[{10}, -x] + 
   (1067579*Pi^8*HPL[{1, 1}, -x])/28350 - (6359*Pi^6*HPL[{1, 3}, -x])/105 - 
   (808*Pi^4*HPL[{1, 5}, -x])/5 - 792*Pi^2*HPL[{1, 7}, -x] + 
   4368*HPL[{1, 9}, -x] + (2173*Pi^6*HPL[{2, 2}, -x])/168 - 
   (11764*Pi^4*HPL[{2, 4}, -x])/45 - (3179*Pi^2*HPL[{2, 6}, -x])/3 + 
   3516*HPL[{2, 8}, -x] - (6359*Pi^6*HPL[{3, 1}, -x])/105 - 
   (4312*Pi^4*HPL[{3, 3}, -x])/15 - (3592*Pi^2*HPL[{3, 5}, -x])/3 + 
   3584*HPL[{3, 7}, -x] - (11764*Pi^4*HPL[{4, 2}, -x])/45 - 
   (3715*Pi^2*HPL[{4, 4}, -x])/3 + 3652*HPL[{4, 6}, -x] - 
   (808*Pi^4*HPL[{5, 1}, -x])/5 - (3592*Pi^2*HPL[{5, 3}, -x])/3 + 
   3680*HPL[{5, 5}, -x] - (3179*Pi^2*HPL[{6, 2}, -x])/3 + 
   3652*HPL[{6, 4}, -x] - 792*Pi^2*HPL[{7, 1}, -x] + 3584*HPL[{7, 3}, -x] + 
   3516*HPL[{8, 2}, -x] + 4368*HPL[{9, 1}, -x] + 
   (374587*Pi^6*HPL[{1, 1, 2}, -x])/1890 - (4484*Pi^4*HPL[{1, 1, 4}, -x])/9 - 
   (5092*Pi^2*HPL[{1, 1, 6}, -x])/3 + 864*HPL[{1, 1, 8}, -x] + 
   (374587*Pi^6*HPL[{1, 2, 1}, -x])/1890 - (45712*Pi^4*HPL[{1, 2, 3}, -x])/
    45 - (7876*Pi^2*HPL[{1, 2, 5}, -x])/3 - 1808*HPL[{1, 2, 7}, -x] - 
   (45712*Pi^4*HPL[{1, 3, 2}, -x])/45 - (9800*Pi^2*HPL[{1, 3, 4}, -x])/3 - 
   2912*HPL[{1, 3, 6}, -x] - (4484*Pi^4*HPL[{1, 4, 1}, -x])/9 - 
   (9800*Pi^2*HPL[{1, 4, 3}, -x])/3 - 3424*HPL[{1, 4, 5}, -x] - 
   (7876*Pi^2*HPL[{1, 5, 2}, -x])/3 - 3424*HPL[{1, 5, 4}, -x] - 
   (5092*Pi^2*HPL[{1, 6, 1}, -x])/3 - 2912*HPL[{1, 6, 3}, -x] - 
   1808*HPL[{1, 7, 2}, -x] + 864*HPL[{1, 8, 1}, -x] + 
   (374587*Pi^6*HPL[{2, 1, 1}, -x])/1890 - (45712*Pi^4*HPL[{2, 1, 3}, -x])/
    45 - (7876*Pi^2*HPL[{2, 1, 5}, -x])/3 - 1808*HPL[{2, 1, 7}, -x] - 
   (4033*Pi^4*HPL[{2, 2, 2}, -x])/6 - (13568*Pi^2*HPL[{2, 2, 4}, -x])/3 - 
   5388*HPL[{2, 2, 6}, -x] - (45712*Pi^4*HPL[{2, 3, 1}, -x])/45 - 
   5116*Pi^2*HPL[{2, 3, 3}, -x] - 7024*HPL[{2, 3, 5}, -x] - 
   (13568*Pi^2*HPL[{2, 4, 2}, -x])/3 - 7516*HPL[{2, 4, 4}, -x] - 
   (7876*Pi^2*HPL[{2, 5, 1}, -x])/3 - 7024*HPL[{2, 5, 3}, -x] - 
   5388*HPL[{2, 6, 2}, -x] - 1808*HPL[{2, 7, 1}, -x] - 
   (45712*Pi^4*HPL[{3, 1, 2}, -x])/45 - (9800*Pi^2*HPL[{3, 1, 4}, -x])/3 - 
   2912*HPL[{3, 1, 6}, -x] - (45712*Pi^4*HPL[{3, 2, 1}, -x])/45 - 
   5116*Pi^2*HPL[{3, 2, 3}, -x] - 7024*HPL[{3, 2, 5}, -x] - 
   5116*Pi^2*HPL[{3, 3, 2}, -x] - 8928*HPL[{3, 3, 4}, -x] - 
   (9800*Pi^2*HPL[{3, 4, 1}, -x])/3 - 8928*HPL[{3, 4, 3}, -x] - 
   7024*HPL[{3, 5, 2}, -x] - 2912*HPL[{3, 6, 1}, -x] - 
   (4484*Pi^4*HPL[{4, 1, 1}, -x])/9 - (9800*Pi^2*HPL[{4, 1, 3}, -x])/3 - 
   3424*HPL[{4, 1, 5}, -x] - (13568*Pi^2*HPL[{4, 2, 2}, -x])/3 - 
   7516*HPL[{4, 2, 4}, -x] - (9800*Pi^2*HPL[{4, 3, 1}, -x])/3 - 
   8928*HPL[{4, 3, 3}, -x] - 7516*HPL[{4, 4, 2}, -x] - 
   3424*HPL[{4, 5, 1}, -x] - (7876*Pi^2*HPL[{5, 1, 2}, -x])/3 - 
   3424*HPL[{5, 1, 4}, -x] - (7876*Pi^2*HPL[{5, 2, 1}, -x])/3 - 
   7024*HPL[{5, 2, 3}, -x] - 7024*HPL[{5, 3, 2}, -x] - 
   3424*HPL[{5, 4, 1}, -x] - (5092*Pi^2*HPL[{6, 1, 1}, -x])/3 - 
   2912*HPL[{6, 1, 3}, -x] - 5388*HPL[{6, 2, 2}, -x] - 
   2912*HPL[{6, 3, 1}, -x] - 1808*HPL[{7, 1, 2}, -x] - 
   1808*HPL[{7, 2, 1}, -x] + 864*HPL[{8, 1, 1}, -x] + 
   (1153924*Pi^6*HPL[{1, 1, 1, 1}, -x])/945 - 
   (116456*Pi^4*HPL[{1, 1, 1, 3}, -x])/45 - 5200*Pi^2*HPL[{1, 1, 1, 5}, -x] - 
   13344*HPL[{1, 1, 1, 7}, -x] - (7664*Pi^4*HPL[{1, 1, 2, 2}, -x])/45 - 
   (28040*Pi^2*HPL[{1, 1, 2, 4}, -x])/3 - 19456*HPL[{1, 1, 2, 6}, -x] - 
   (116456*Pi^4*HPL[{1, 1, 3, 1}, -x])/45 - 
   (31456*Pi^2*HPL[{1, 1, 3, 3}, -x])/3 - 22944*HPL[{1, 1, 3, 5}, -x] - 
   (28040*Pi^2*HPL[{1, 1, 4, 2}, -x])/3 - 23968*HPL[{1, 1, 4, 4}, -x] - 
   5200*Pi^2*HPL[{1, 1, 5, 1}, -x] - 22944*HPL[{1, 1, 5, 3}, -x] - 
   19456*HPL[{1, 1, 6, 2}, -x] - 13344*HPL[{1, 1, 7, 1}, -x] - 
   (7664*Pi^4*HPL[{1, 2, 1, 2}, -x])/45 - (28040*Pi^2*HPL[{1, 2, 1, 4}, -x])/
    3 - 19456*HPL[{1, 2, 1, 6}, -x] - (7664*Pi^4*HPL[{1, 2, 2, 1}, -x])/45 - 
   (51592*Pi^2*HPL[{1, 2, 2, 3}, -x])/3 - 30944*HPL[{1, 2, 2, 5}, -x] - 
   (51592*Pi^2*HPL[{1, 2, 3, 2}, -x])/3 - 38048*HPL[{1, 2, 3, 4}, -x] - 
   (28040*Pi^2*HPL[{1, 2, 4, 1}, -x])/3 - 38048*HPL[{1, 2, 4, 3}, -x] - 
   30944*HPL[{1, 2, 5, 2}, -x] - 19456*HPL[{1, 2, 6, 1}, -x] - 
   (116456*Pi^4*HPL[{1, 3, 1, 1}, -x])/45 - 
   (31456*Pi^2*HPL[{1, 3, 1, 3}, -x])/3 - 22944*HPL[{1, 3, 1, 5}, -x] - 
   (51592*Pi^2*HPL[{1, 3, 2, 2}, -x])/3 - 38048*HPL[{1, 3, 2, 4}, -x] - 
   (31456*Pi^2*HPL[{1, 3, 3, 1}, -x])/3 - 43840*HPL[{1, 3, 3, 3}, -x] - 
   38048*HPL[{1, 3, 4, 2}, -x] - 22944*HPL[{1, 3, 5, 1}, -x] - 
   (28040*Pi^2*HPL[{1, 4, 1, 2}, -x])/3 - 23968*HPL[{1, 4, 1, 4}, -x] - 
   (28040*Pi^2*HPL[{1, 4, 2, 1}, -x])/3 - 38048*HPL[{1, 4, 2, 3}, -x] - 
   38048*HPL[{1, 4, 3, 2}, -x] - 23968*HPL[{1, 4, 4, 1}, -x] - 
   5200*Pi^2*HPL[{1, 5, 1, 1}, -x] - 22944*HPL[{1, 5, 1, 3}, -x] - 
   30944*HPL[{1, 5, 2, 2}, -x] - 22944*HPL[{1, 5, 3, 1}, -x] - 
   19456*HPL[{1, 6, 1, 2}, -x] - 19456*HPL[{1, 6, 2, 1}, -x] - 
   13344*HPL[{1, 7, 1, 1}, -x] - (7664*Pi^4*HPL[{2, 1, 1, 2}, -x])/45 - 
   (28040*Pi^2*HPL[{2, 1, 1, 4}, -x])/3 - 19456*HPL[{2, 1, 1, 6}, -x] - 
   (7664*Pi^4*HPL[{2, 1, 2, 1}, -x])/45 - (51592*Pi^2*HPL[{2, 1, 2, 3}, -x])/
    3 - 30944*HPL[{2, 1, 2, 5}, -x] - (51592*Pi^2*HPL[{2, 1, 3, 2}, -x])/3 - 
   38048*HPL[{2, 1, 3, 4}, -x] - (28040*Pi^2*HPL[{2, 1, 4, 1}, -x])/3 - 
   38048*HPL[{2, 1, 4, 3}, -x] - 30944*HPL[{2, 1, 5, 2}, -x] - 
   19456*HPL[{2, 1, 6, 1}, -x] - (7664*Pi^4*HPL[{2, 2, 1, 1}, -x])/45 - 
   (51592*Pi^2*HPL[{2, 2, 1, 3}, -x])/3 - 30944*HPL[{2, 2, 1, 5}, -x] - 
   (58580*Pi^2*HPL[{2, 2, 2, 2}, -x])/3 - 53784*HPL[{2, 2, 2, 4}, -x] - 
   (51592*Pi^2*HPL[{2, 2, 3, 1}, -x])/3 - 61792*HPL[{2, 2, 3, 3}, -x] - 
   53784*HPL[{2, 2, 4, 2}, -x] - 30944*HPL[{2, 2, 5, 1}, -x] - 
   (51592*Pi^2*HPL[{2, 3, 1, 2}, -x])/3 - 38048*HPL[{2, 3, 1, 4}, -x] - 
   (51592*Pi^2*HPL[{2, 3, 2, 1}, -x])/3 - 61792*HPL[{2, 3, 2, 3}, -x] - 
   61792*HPL[{2, 3, 3, 2}, -x] - 38048*HPL[{2, 3, 4, 1}, -x] - 
   (28040*Pi^2*HPL[{2, 4, 1, 1}, -x])/3 - 38048*HPL[{2, 4, 1, 3}, -x] - 
   53784*HPL[{2, 4, 2, 2}, -x] - 38048*HPL[{2, 4, 3, 1}, -x] - 
   30944*HPL[{2, 5, 1, 2}, -x] - 30944*HPL[{2, 5, 2, 1}, -x] - 
   19456*HPL[{2, 6, 1, 1}, -x] - (116456*Pi^4*HPL[{3, 1, 1, 1}, -x])/45 - 
   (31456*Pi^2*HPL[{3, 1, 1, 3}, -x])/3 - 22944*HPL[{3, 1, 1, 5}, -x] - 
   (51592*Pi^2*HPL[{3, 1, 2, 2}, -x])/3 - 38048*HPL[{3, 1, 2, 4}, -x] - 
   (31456*Pi^2*HPL[{3, 1, 3, 1}, -x])/3 - 43840*HPL[{3, 1, 3, 3}, -x] - 
   38048*HPL[{3, 1, 4, 2}, -x] - 22944*HPL[{3, 1, 5, 1}, -x] - 
   (51592*Pi^2*HPL[{3, 2, 1, 2}, -x])/3 - 38048*HPL[{3, 2, 1, 4}, -x] - 
   (51592*Pi^2*HPL[{3, 2, 2, 1}, -x])/3 - 61792*HPL[{3, 2, 2, 3}, -x] - 
   61792*HPL[{3, 2, 3, 2}, -x] - 38048*HPL[{3, 2, 4, 1}, -x] - 
   (31456*Pi^2*HPL[{3, 3, 1, 1}, -x])/3 - 43840*HPL[{3, 3, 1, 3}, -x] - 
   61792*HPL[{3, 3, 2, 2}, -x] - 43840*HPL[{3, 3, 3, 1}, -x] - 
   38048*HPL[{3, 4, 1, 2}, -x] - 38048*HPL[{3, 4, 2, 1}, -x] - 
   22944*HPL[{3, 5, 1, 1}, -x] - (28040*Pi^2*HPL[{4, 1, 1, 2}, -x])/3 - 
   23968*HPL[{4, 1, 1, 4}, -x] - (28040*Pi^2*HPL[{4, 1, 2, 1}, -x])/3 - 
   38048*HPL[{4, 1, 2, 3}, -x] - 38048*HPL[{4, 1, 3, 2}, -x] - 
   23968*HPL[{4, 1, 4, 1}, -x] - (28040*Pi^2*HPL[{4, 2, 1, 1}, -x])/3 - 
   38048*HPL[{4, 2, 1, 3}, -x] - 53784*HPL[{4, 2, 2, 2}, -x] - 
   38048*HPL[{4, 2, 3, 1}, -x] - 38048*HPL[{4, 3, 1, 2}, -x] - 
   38048*HPL[{4, 3, 2, 1}, -x] - 23968*HPL[{4, 4, 1, 1}, -x] - 
   5200*Pi^2*HPL[{5, 1, 1, 1}, -x] - 22944*HPL[{5, 1, 1, 3}, -x] - 
   30944*HPL[{5, 1, 2, 2}, -x] - 22944*HPL[{5, 1, 3, 1}, -x] - 
   30944*HPL[{5, 2, 1, 2}, -x] - 30944*HPL[{5, 2, 2, 1}, -x] - 
   22944*HPL[{5, 3, 1, 1}, -x] - 19456*HPL[{6, 1, 1, 2}, -x] - 
   19456*HPL[{6, 1, 2, 1}, -x] - 19456*HPL[{6, 2, 1, 1}, -x] - 
   13344*HPL[{7, 1, 1, 1}, -x] + (243844*Pi^4*HPL[{1, 1, 1, 1, 2}, -x])/45 - 
   (58624*Pi^2*HPL[{1, 1, 1, 1, 4}, -x])/3 - 41568*HPL[{1, 1, 1, 1, 6}, -x] + 
   (243844*Pi^4*HPL[{1, 1, 1, 2, 1}, -x])/45 - 
   40720*Pi^2*HPL[{1, 1, 1, 2, 3}, -x] - 67872*HPL[{1, 1, 1, 2, 5}, -x] - 
   40720*Pi^2*HPL[{1, 1, 1, 3, 2}, -x] - 84928*HPL[{1, 1, 1, 3, 4}, -x] - 
   (58624*Pi^2*HPL[{1, 1, 1, 4, 1}, -x])/3 - 84928*HPL[{1, 1, 1, 4, 3}, -x] - 
   67872*HPL[{1, 1, 1, 5, 2}, -x] - 41568*HPL[{1, 1, 1, 6, 1}, -x] + 
   (243844*Pi^4*HPL[{1, 1, 2, 1, 1}, -x])/45 - 
   40720*Pi^2*HPL[{1, 1, 2, 1, 3}, -x] - 67872*HPL[{1, 1, 2, 1, 5}, -x] - 
   (102848*Pi^2*HPL[{1, 1, 2, 2, 2}, -x])/3 - 
   119424*HPL[{1, 1, 2, 2, 4}, -x] - 40720*Pi^2*HPL[{1, 1, 2, 3, 1}, -x] - 
   136480*HPL[{1, 1, 2, 3, 3}, -x] - 119424*HPL[{1, 1, 2, 4, 2}, -x] - 
   67872*HPL[{1, 1, 2, 5, 1}, -x] - 40720*Pi^2*HPL[{1, 1, 3, 1, 2}, -x] - 
   84928*HPL[{1, 1, 3, 1, 4}, -x] - 40720*Pi^2*HPL[{1, 1, 3, 2, 1}, -x] - 
   136480*HPL[{1, 1, 3, 2, 3}, -x] - 136480*HPL[{1, 1, 3, 3, 2}, -x] - 
   84928*HPL[{1, 1, 3, 4, 1}, -x] - (58624*Pi^2*HPL[{1, 1, 4, 1, 1}, -x])/3 - 
   84928*HPL[{1, 1, 4, 1, 3}, -x] - 119424*HPL[{1, 1, 4, 2, 2}, -x] - 
   84928*HPL[{1, 1, 4, 3, 1}, -x] - 67872*HPL[{1, 1, 5, 1, 2}, -x] - 
   67872*HPL[{1, 1, 5, 2, 1}, -x] - 41568*HPL[{1, 1, 6, 1, 1}, -x] + 
   (243844*Pi^4*HPL[{1, 2, 1, 1, 1}, -x])/45 - 
   40720*Pi^2*HPL[{1, 2, 1, 1, 3}, -x] - 67872*HPL[{1, 2, 1, 1, 5}, -x] - 
   (102848*Pi^2*HPL[{1, 2, 1, 2, 2}, -x])/3 - 
   119424*HPL[{1, 2, 1, 2, 4}, -x] - 40720*Pi^2*HPL[{1, 2, 1, 3, 1}, -x] - 
   136480*HPL[{1, 2, 1, 3, 3}, -x] - 119424*HPL[{1, 2, 1, 4, 2}, -x] - 
   67872*HPL[{1, 2, 1, 5, 1}, -x] - (102848*Pi^2*HPL[{1, 2, 2, 1, 2}, -x])/
    3 - 119424*HPL[{1, 2, 2, 1, 4}, -x] - 
   (102848*Pi^2*HPL[{1, 2, 2, 2, 1}, -x])/3 - 
   209600*HPL[{1, 2, 2, 2, 3}, -x] - 209600*HPL[{1, 2, 2, 3, 2}, -x] - 
   119424*HPL[{1, 2, 2, 4, 1}, -x] - 40720*Pi^2*HPL[{1, 2, 3, 1, 1}, -x] - 
   136480*HPL[{1, 2, 3, 1, 3}, -x] - 209600*HPL[{1, 2, 3, 2, 2}, -x] - 
   136480*HPL[{1, 2, 3, 3, 1}, -x] - 119424*HPL[{1, 2, 4, 1, 2}, -x] - 
   119424*HPL[{1, 2, 4, 2, 1}, -x] - 67872*HPL[{1, 2, 5, 1, 1}, -x] - 
   40720*Pi^2*HPL[{1, 3, 1, 1, 2}, -x] - 84928*HPL[{1, 3, 1, 1, 4}, -x] - 
   40720*Pi^2*HPL[{1, 3, 1, 2, 1}, -x] - 136480*HPL[{1, 3, 1, 2, 3}, -x] - 
   136480*HPL[{1, 3, 1, 3, 2}, -x] - 84928*HPL[{1, 3, 1, 4, 1}, -x] - 
   40720*Pi^2*HPL[{1, 3, 2, 1, 1}, -x] - 136480*HPL[{1, 3, 2, 1, 3}, -x] - 
   209600*HPL[{1, 3, 2, 2, 2}, -x] - 136480*HPL[{1, 3, 2, 3, 1}, -x] - 
   136480*HPL[{1, 3, 3, 1, 2}, -x] - 136480*HPL[{1, 3, 3, 2, 1}, -x] - 
   84928*HPL[{1, 3, 4, 1, 1}, -x] - (58624*Pi^2*HPL[{1, 4, 1, 1, 1}, -x])/3 - 
   84928*HPL[{1, 4, 1, 1, 3}, -x] - 119424*HPL[{1, 4, 1, 2, 2}, -x] - 
   84928*HPL[{1, 4, 1, 3, 1}, -x] - 119424*HPL[{1, 4, 2, 1, 2}, -x] - 
   119424*HPL[{1, 4, 2, 2, 1}, -x] - 84928*HPL[{1, 4, 3, 1, 1}, -x] - 
   67872*HPL[{1, 5, 1, 1, 2}, -x] - 67872*HPL[{1, 5, 1, 2, 1}, -x] - 
   67872*HPL[{1, 5, 2, 1, 1}, -x] - 41568*HPL[{1, 6, 1, 1, 1}, -x] + 
   (243844*Pi^4*HPL[{2, 1, 1, 1, 1}, -x])/45 - 
   40720*Pi^2*HPL[{2, 1, 1, 1, 3}, -x] - 67872*HPL[{2, 1, 1, 1, 5}, -x] - 
   (102848*Pi^2*HPL[{2, 1, 1, 2, 2}, -x])/3 - 
   119424*HPL[{2, 1, 1, 2, 4}, -x] - 40720*Pi^2*HPL[{2, 1, 1, 3, 1}, -x] - 
   136480*HPL[{2, 1, 1, 3, 3}, -x] - 119424*HPL[{2, 1, 1, 4, 2}, -x] - 
   67872*HPL[{2, 1, 1, 5, 1}, -x] - (102848*Pi^2*HPL[{2, 1, 2, 1, 2}, -x])/
    3 - 119424*HPL[{2, 1, 2, 1, 4}, -x] - 
   (102848*Pi^2*HPL[{2, 1, 2, 2, 1}, -x])/3 - 
   209600*HPL[{2, 1, 2, 2, 3}, -x] - 209600*HPL[{2, 1, 2, 3, 2}, -x] - 
   119424*HPL[{2, 1, 2, 4, 1}, -x] - 40720*Pi^2*HPL[{2, 1, 3, 1, 1}, -x] - 
   136480*HPL[{2, 1, 3, 1, 3}, -x] - 209600*HPL[{2, 1, 3, 2, 2}, -x] - 
   136480*HPL[{2, 1, 3, 3, 1}, -x] - 119424*HPL[{2, 1, 4, 1, 2}, -x] - 
   119424*HPL[{2, 1, 4, 2, 1}, -x] - 67872*HPL[{2, 1, 5, 1, 1}, -x] - 
   (102848*Pi^2*HPL[{2, 2, 1, 1, 2}, -x])/3 - 
   119424*HPL[{2, 2, 1, 1, 4}, -x] - (102848*Pi^2*HPL[{2, 2, 1, 2, 1}, -x])/
    3 - 209600*HPL[{2, 2, 1, 2, 3}, -x] - 209600*HPL[{2, 2, 1, 3, 2}, -x] - 
   119424*HPL[{2, 2, 1, 4, 1}, -x] - (102848*Pi^2*HPL[{2, 2, 2, 1, 1}, -x])/
    3 - 209600*HPL[{2, 2, 2, 1, 3}, -x] - 282720*HPL[{2, 2, 2, 2, 2}, -x] - 
   209600*HPL[{2, 2, 2, 3, 1}, -x] - 209600*HPL[{2, 2, 3, 1, 2}, -x] - 
   209600*HPL[{2, 2, 3, 2, 1}, -x] - 119424*HPL[{2, 2, 4, 1, 1}, -x] - 
   40720*Pi^2*HPL[{2, 3, 1, 1, 1}, -x] - 136480*HPL[{2, 3, 1, 1, 3}, -x] - 
   209600*HPL[{2, 3, 1, 2, 2}, -x] - 136480*HPL[{2, 3, 1, 3, 1}, -x] - 
   209600*HPL[{2, 3, 2, 1, 2}, -x] - 209600*HPL[{2, 3, 2, 2, 1}, -x] - 
   136480*HPL[{2, 3, 3, 1, 1}, -x] - 119424*HPL[{2, 4, 1, 1, 2}, -x] - 
   119424*HPL[{2, 4, 1, 2, 1}, -x] - 119424*HPL[{2, 4, 2, 1, 1}, -x] - 
   67872*HPL[{2, 5, 1, 1, 1}, -x] - 40720*Pi^2*HPL[{3, 1, 1, 1, 2}, -x] - 
   84928*HPL[{3, 1, 1, 1, 4}, -x] - 40720*Pi^2*HPL[{3, 1, 1, 2, 1}, -x] - 
   136480*HPL[{3, 1, 1, 2, 3}, -x] - 136480*HPL[{3, 1, 1, 3, 2}, -x] - 
   84928*HPL[{3, 1, 1, 4, 1}, -x] - 40720*Pi^2*HPL[{3, 1, 2, 1, 1}, -x] - 
   136480*HPL[{3, 1, 2, 1, 3}, -x] - 209600*HPL[{3, 1, 2, 2, 2}, -x] - 
   136480*HPL[{3, 1, 2, 3, 1}, -x] - 136480*HPL[{3, 1, 3, 1, 2}, -x] - 
   136480*HPL[{3, 1, 3, 2, 1}, -x] - 84928*HPL[{3, 1, 4, 1, 1}, -x] - 
   40720*Pi^2*HPL[{3, 2, 1, 1, 1}, -x] - 136480*HPL[{3, 2, 1, 1, 3}, -x] - 
   209600*HPL[{3, 2, 1, 2, 2}, -x] - 136480*HPL[{3, 2, 1, 3, 1}, -x] - 
   209600*HPL[{3, 2, 2, 1, 2}, -x] - 209600*HPL[{3, 2, 2, 2, 1}, -x] - 
   136480*HPL[{3, 2, 3, 1, 1}, -x] - 136480*HPL[{3, 3, 1, 1, 2}, -x] - 
   136480*HPL[{3, 3, 1, 2, 1}, -x] - 136480*HPL[{3, 3, 2, 1, 1}, -x] - 
   84928*HPL[{3, 4, 1, 1, 1}, -x] - (58624*Pi^2*HPL[{4, 1, 1, 1, 1}, -x])/3 - 
   84928*HPL[{4, 1, 1, 1, 3}, -x] - 119424*HPL[{4, 1, 1, 2, 2}, -x] - 
   84928*HPL[{4, 1, 1, 3, 1}, -x] - 119424*HPL[{4, 1, 2, 1, 2}, -x] - 
   119424*HPL[{4, 1, 2, 2, 1}, -x] - 84928*HPL[{4, 1, 3, 1, 1}, -x] - 
   119424*HPL[{4, 2, 1, 1, 2}, -x] - 119424*HPL[{4, 2, 1, 2, 1}, -x] - 
   119424*HPL[{4, 2, 2, 1, 1}, -x] - 84928*HPL[{4, 3, 1, 1, 1}, -x] - 
   67872*HPL[{5, 1, 1, 1, 2}, -x] - 67872*HPL[{5, 1, 1, 2, 1}, -x] - 
   67872*HPL[{5, 1, 2, 1, 1}, -x] - 67872*HPL[{5, 2, 1, 1, 1}, -x] - 
   41568*HPL[{6, 1, 1, 1, 1}, -x] + (116848*Pi^4*HPL[{1, 1, 1, 1, 1, 1}, -x])/
    3 - (314240*Pi^2*HPL[{1, 1, 1, 1, 1, 3}, -x])/3 - 
   144000*HPL[{1, 1, 1, 1, 1, 5}, -x] - 
   36576*Pi^2*HPL[{1, 1, 1, 1, 2, 2}, -x] - 
   257088*HPL[{1, 1, 1, 1, 2, 4}, -x] - 
   (314240*Pi^2*HPL[{1, 1, 1, 1, 3, 1}, -x])/3 - 
   291200*HPL[{1, 1, 1, 1, 3, 3}, -x] - 257088*HPL[{1, 1, 1, 1, 4, 2}, -x] - 
   144000*HPL[{1, 1, 1, 1, 5, 1}, -x] - 
   36576*Pi^2*HPL[{1, 1, 1, 2, 1, 2}, -x] - 
   257088*HPL[{1, 1, 1, 2, 1, 4}, -x] - 
   36576*Pi^2*HPL[{1, 1, 1, 2, 2, 1}, -x] - 
   480192*HPL[{1, 1, 1, 2, 2, 3}, -x] - 480192*HPL[{1, 1, 1, 2, 3, 2}, -x] - 
   257088*HPL[{1, 1, 1, 2, 4, 1}, -x] - 
   (314240*Pi^2*HPL[{1, 1, 1, 3, 1, 1}, -x])/3 - 
   291200*HPL[{1, 1, 1, 3, 1, 3}, -x] - 480192*HPL[{1, 1, 1, 3, 2, 2}, -x] - 
   291200*HPL[{1, 1, 1, 3, 3, 1}, -x] - 257088*HPL[{1, 1, 1, 4, 1, 2}, -x] - 
   257088*HPL[{1, 1, 1, 4, 2, 1}, -x] - 144000*HPL[{1, 1, 1, 5, 1, 1}, -x] - 
   36576*Pi^2*HPL[{1, 1, 2, 1, 1, 2}, -x] - 
   257088*HPL[{1, 1, 2, 1, 1, 4}, -x] - 
   36576*Pi^2*HPL[{1, 1, 2, 1, 2, 1}, -x] - 
   480192*HPL[{1, 1, 2, 1, 2, 3}, -x] - 480192*HPL[{1, 1, 2, 1, 3, 2}, -x] - 
   257088*HPL[{1, 1, 2, 1, 4, 1}, -x] - 
   36576*Pi^2*HPL[{1, 1, 2, 2, 1, 1}, -x] - 
   480192*HPL[{1, 1, 2, 2, 1, 3}, -x] - 591936*HPL[{1, 1, 2, 2, 2, 2}, -x] - 
   480192*HPL[{1, 1, 2, 2, 3, 1}, -x] - 480192*HPL[{1, 1, 2, 3, 1, 2}, -x] - 
   480192*HPL[{1, 1, 2, 3, 2, 1}, -x] - 257088*HPL[{1, 1, 2, 4, 1, 1}, -x] - 
   (314240*Pi^2*HPL[{1, 1, 3, 1, 1, 1}, -x])/3 - 
   291200*HPL[{1, 1, 3, 1, 1, 3}, -x] - 480192*HPL[{1, 1, 3, 1, 2, 2}, -x] - 
   291200*HPL[{1, 1, 3, 1, 3, 1}, -x] - 480192*HPL[{1, 1, 3, 2, 1, 2}, -x] - 
   480192*HPL[{1, 1, 3, 2, 2, 1}, -x] - 291200*HPL[{1, 1, 3, 3, 1, 1}, -x] - 
   257088*HPL[{1, 1, 4, 1, 1, 2}, -x] - 257088*HPL[{1, 1, 4, 1, 2, 1}, -x] - 
   257088*HPL[{1, 1, 4, 2, 1, 1}, -x] - 144000*HPL[{1, 1, 5, 1, 1, 1}, -x] - 
   36576*Pi^2*HPL[{1, 2, 1, 1, 1, 2}, -x] - 
   257088*HPL[{1, 2, 1, 1, 1, 4}, -x] - 
   36576*Pi^2*HPL[{1, 2, 1, 1, 2, 1}, -x] - 
   480192*HPL[{1, 2, 1, 1, 2, 3}, -x] - 480192*HPL[{1, 2, 1, 1, 3, 2}, -x] - 
   257088*HPL[{1, 2, 1, 1, 4, 1}, -x] - 
   36576*Pi^2*HPL[{1, 2, 1, 2, 1, 1}, -x] - 
   480192*HPL[{1, 2, 1, 2, 1, 3}, -x] - 591936*HPL[{1, 2, 1, 2, 2, 2}, -x] - 
   480192*HPL[{1, 2, 1, 2, 3, 1}, -x] - 480192*HPL[{1, 2, 1, 3, 1, 2}, -x] - 
   480192*HPL[{1, 2, 1, 3, 2, 1}, -x] - 257088*HPL[{1, 2, 1, 4, 1, 1}, -x] - 
   36576*Pi^2*HPL[{1, 2, 2, 1, 1, 1}, -x] - 
   480192*HPL[{1, 2, 2, 1, 1, 3}, -x] - 591936*HPL[{1, 2, 2, 1, 2, 2}, -x] - 
   480192*HPL[{1, 2, 2, 1, 3, 1}, -x] - 591936*HPL[{1, 2, 2, 2, 1, 2}, -x] - 
   591936*HPL[{1, 2, 2, 2, 2, 1}, -x] - 480192*HPL[{1, 2, 2, 3, 1, 1}, -x] - 
   480192*HPL[{1, 2, 3, 1, 1, 2}, -x] - 480192*HPL[{1, 2, 3, 1, 2, 1}, -x] - 
   480192*HPL[{1, 2, 3, 2, 1, 1}, -x] - 257088*HPL[{1, 2, 4, 1, 1, 1}, -x] - 
   (314240*Pi^2*HPL[{1, 3, 1, 1, 1, 1}, -x])/3 - 
   291200*HPL[{1, 3, 1, 1, 1, 3}, -x] - 480192*HPL[{1, 3, 1, 1, 2, 2}, -x] - 
   291200*HPL[{1, 3, 1, 1, 3, 1}, -x] - 480192*HPL[{1, 3, 1, 2, 1, 2}, -x] - 
   480192*HPL[{1, 3, 1, 2, 2, 1}, -x] - 291200*HPL[{1, 3, 1, 3, 1, 1}, -x] - 
   480192*HPL[{1, 3, 2, 1, 1, 2}, -x] - 480192*HPL[{1, 3, 2, 1, 2, 1}, -x] - 
   480192*HPL[{1, 3, 2, 2, 1, 1}, -x] - 291200*HPL[{1, 3, 3, 1, 1, 1}, -x] - 
   257088*HPL[{1, 4, 1, 1, 1, 2}, -x] - 257088*HPL[{1, 4, 1, 1, 2, 1}, -x] - 
   257088*HPL[{1, 4, 1, 2, 1, 1}, -x] - 257088*HPL[{1, 4, 2, 1, 1, 1}, -x] - 
   144000*HPL[{1, 5, 1, 1, 1, 1}, -x] - 
   36576*Pi^2*HPL[{2, 1, 1, 1, 1, 2}, -x] - 
   257088*HPL[{2, 1, 1, 1, 1, 4}, -x] - 
   36576*Pi^2*HPL[{2, 1, 1, 1, 2, 1}, -x] - 
   480192*HPL[{2, 1, 1, 1, 2, 3}, -x] - 480192*HPL[{2, 1, 1, 1, 3, 2}, -x] - 
   257088*HPL[{2, 1, 1, 1, 4, 1}, -x] - 
   36576*Pi^2*HPL[{2, 1, 1, 2, 1, 1}, -x] - 
   480192*HPL[{2, 1, 1, 2, 1, 3}, -x] - 591936*HPL[{2, 1, 1, 2, 2, 2}, -x] - 
   480192*HPL[{2, 1, 1, 2, 3, 1}, -x] - 480192*HPL[{2, 1, 1, 3, 1, 2}, -x] - 
   480192*HPL[{2, 1, 1, 3, 2, 1}, -x] - 257088*HPL[{2, 1, 1, 4, 1, 1}, -x] - 
   36576*Pi^2*HPL[{2, 1, 2, 1, 1, 1}, -x] - 
   480192*HPL[{2, 1, 2, 1, 1, 3}, -x] - 591936*HPL[{2, 1, 2, 1, 2, 2}, -x] - 
   480192*HPL[{2, 1, 2, 1, 3, 1}, -x] - 591936*HPL[{2, 1, 2, 2, 1, 2}, -x] - 
   591936*HPL[{2, 1, 2, 2, 2, 1}, -x] - 480192*HPL[{2, 1, 2, 3, 1, 1}, -x] - 
   480192*HPL[{2, 1, 3, 1, 1, 2}, -x] - 480192*HPL[{2, 1, 3, 1, 2, 1}, -x] - 
   480192*HPL[{2, 1, 3, 2, 1, 1}, -x] - 257088*HPL[{2, 1, 4, 1, 1, 1}, -x] - 
   36576*Pi^2*HPL[{2, 2, 1, 1, 1, 1}, -x] - 
   480192*HPL[{2, 2, 1, 1, 1, 3}, -x] - 591936*HPL[{2, 2, 1, 1, 2, 2}, -x] - 
   480192*HPL[{2, 2, 1, 1, 3, 1}, -x] - 591936*HPL[{2, 2, 1, 2, 1, 2}, -x] - 
   591936*HPL[{2, 2, 1, 2, 2, 1}, -x] - 480192*HPL[{2, 2, 1, 3, 1, 1}, -x] - 
   591936*HPL[{2, 2, 2, 1, 1, 2}, -x] - 591936*HPL[{2, 2, 2, 1, 2, 1}, -x] - 
   591936*HPL[{2, 2, 2, 2, 1, 1}, -x] - 480192*HPL[{2, 2, 3, 1, 1, 1}, -x] - 
   480192*HPL[{2, 3, 1, 1, 1, 2}, -x] - 480192*HPL[{2, 3, 1, 1, 2, 1}, -x] - 
   480192*HPL[{2, 3, 1, 2, 1, 1}, -x] - 480192*HPL[{2, 3, 2, 1, 1, 1}, -x] - 
   257088*HPL[{2, 4, 1, 1, 1, 1}, -x] - 
   (314240*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, -x])/3 - 
   291200*HPL[{3, 1, 1, 1, 1, 3}, -x] - 480192*HPL[{3, 1, 1, 1, 2, 2}, -x] - 
   291200*HPL[{3, 1, 1, 1, 3, 1}, -x] - 480192*HPL[{3, 1, 1, 2, 1, 2}, -x] - 
   480192*HPL[{3, 1, 1, 2, 2, 1}, -x] - 291200*HPL[{3, 1, 1, 3, 1, 1}, -x] - 
   480192*HPL[{3, 1, 2, 1, 1, 2}, -x] - 480192*HPL[{3, 1, 2, 1, 2, 1}, -x] - 
   480192*HPL[{3, 1, 2, 2, 1, 1}, -x] - 291200*HPL[{3, 1, 3, 1, 1, 1}, -x] - 
   480192*HPL[{3, 2, 1, 1, 1, 2}, -x] - 480192*HPL[{3, 2, 1, 1, 2, 1}, -x] - 
   480192*HPL[{3, 2, 1, 2, 1, 1}, -x] - 480192*HPL[{3, 2, 2, 1, 1, 1}, -x] - 
   291200*HPL[{3, 3, 1, 1, 1, 1}, -x] - 257088*HPL[{4, 1, 1, 1, 1, 2}, -x] - 
   257088*HPL[{4, 1, 1, 1, 2, 1}, -x] - 257088*HPL[{4, 1, 1, 2, 1, 1}, -x] - 
   257088*HPL[{4, 1, 2, 1, 1, 1}, -x] - 257088*HPL[{4, 2, 1, 1, 1, 1}, -x] - 
   144000*HPL[{5, 1, 1, 1, 1, 1}, -x] + 
   100480*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2}, -x] - 
   545280*HPL[{1, 1, 1, 1, 1, 1, 4}, -x] + 
   100480*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1}, -x] - 
   1148160*HPL[{1, 1, 1, 1, 1, 2, 3}, -x] - 
   1148160*HPL[{1, 1, 1, 1, 1, 3, 2}, -x] - 
   545280*HPL[{1, 1, 1, 1, 1, 4, 1}, -x] + 
   100480*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1}, -x] - 
   1148160*HPL[{1, 1, 1, 1, 2, 1, 3}, -x] - 
   1148160*HPL[{1, 1, 1, 1, 2, 2, 2}, -x] - 
   1148160*HPL[{1, 1, 1, 1, 2, 3, 1}, -x] - 
   1148160*HPL[{1, 1, 1, 1, 3, 1, 2}, -x] - 
   1148160*HPL[{1, 1, 1, 1, 3, 2, 1}, -x] - 
   545280*HPL[{1, 1, 1, 1, 4, 1, 1}, -x] + 
   100480*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1}, -x] - 
   1148160*HPL[{1, 1, 1, 2, 1, 1, 3}, -x] - 
   1148160*HPL[{1, 1, 1, 2, 1, 2, 2}, -x] - 
   1148160*HPL[{1, 1, 1, 2, 1, 3, 1}, -x] - 
   1148160*HPL[{1, 1, 1, 2, 2, 1, 2}, -x] - 
   1148160*HPL[{1, 1, 1, 2, 2, 2, 1}, -x] - 
   1148160*HPL[{1, 1, 1, 2, 3, 1, 1}, -x] - 
   1148160*HPL[{1, 1, 1, 3, 1, 1, 2}, -x] - 
   1148160*HPL[{1, 1, 1, 3, 1, 2, 1}, -x] - 
   1148160*HPL[{1, 1, 1, 3, 2, 1, 1}, -x] - 
   545280*HPL[{1, 1, 1, 4, 1, 1, 1}, -x] + 
   100480*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1}, -x] - 
   1148160*HPL[{1, 1, 2, 1, 1, 1, 3}, -x] - 
   1148160*HPL[{1, 1, 2, 1, 1, 2, 2}, -x] - 
   1148160*HPL[{1, 1, 2, 1, 1, 3, 1}, -x] - 
   1148160*HPL[{1, 1, 2, 1, 2, 1, 2}, -x] - 
   1148160*HPL[{1, 1, 2, 1, 2, 2, 1}, -x] - 
   1148160*HPL[{1, 1, 2, 1, 3, 1, 1}, -x] - 
   1148160*HPL[{1, 1, 2, 2, 1, 1, 2}, -x] - 
   1148160*HPL[{1, 1, 2, 2, 1, 2, 1}, -x] - 
   1148160*HPL[{1, 1, 2, 2, 2, 1, 1}, -x] - 
   1148160*HPL[{1, 1, 2, 3, 1, 1, 1}, -x] - 
   1148160*HPL[{1, 1, 3, 1, 1, 1, 2}, -x] - 
   1148160*HPL[{1, 1, 3, 1, 1, 2, 1}, -x] - 
   1148160*HPL[{1, 1, 3, 1, 2, 1, 1}, -x] - 
   1148160*HPL[{1, 1, 3, 2, 1, 1, 1}, -x] - 
   545280*HPL[{1, 1, 4, 1, 1, 1, 1}, -x] + 
   100480*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1}, -x] - 
   1148160*HPL[{1, 2, 1, 1, 1, 1, 3}, -x] - 
   1148160*HPL[{1, 2, 1, 1, 1, 2, 2}, -x] - 
   1148160*HPL[{1, 2, 1, 1, 1, 3, 1}, -x] - 
   1148160*HPL[{1, 2, 1, 1, 2, 1, 2}, -x] - 
   1148160*HPL[{1, 2, 1, 1, 2, 2, 1}, -x] - 
   1148160*HPL[{1, 2, 1, 1, 3, 1, 1}, -x] - 
   1148160*HPL[{1, 2, 1, 2, 1, 1, 2}, -x] - 
   1148160*HPL[{1, 2, 1, 2, 1, 2, 1}, -x] - 
   1148160*HPL[{1, 2, 1, 2, 2, 1, 1}, -x] - 
   1148160*HPL[{1, 2, 1, 3, 1, 1, 1}, -x] - 
   1148160*HPL[{1, 2, 2, 1, 1, 1, 2}, -x] - 
   1148160*HPL[{1, 2, 2, 1, 1, 2, 1}, -x] - 
   1148160*HPL[{1, 2, 2, 1, 2, 1, 1}, -x] - 
   1148160*HPL[{1, 2, 2, 2, 1, 1, 1}, -x] - 
   1148160*HPL[{1, 2, 3, 1, 1, 1, 1}, -x] - 
   1148160*HPL[{1, 3, 1, 1, 1, 1, 2}, -x] - 
   1148160*HPL[{1, 3, 1, 1, 1, 2, 1}, -x] - 
   1148160*HPL[{1, 3, 1, 1, 2, 1, 1}, -x] - 
   1148160*HPL[{1, 3, 1, 2, 1, 1, 1}, -x] - 
   1148160*HPL[{1, 3, 2, 1, 1, 1, 1}, -x] - 
   545280*HPL[{1, 4, 1, 1, 1, 1, 1}, -x] + 
   100480*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, -x] - 
   1148160*HPL[{2, 1, 1, 1, 1, 1, 3}, -x] - 
   1148160*HPL[{2, 1, 1, 1, 1, 2, 2}, -x] - 
   1148160*HPL[{2, 1, 1, 1, 1, 3, 1}, -x] - 
   1148160*HPL[{2, 1, 1, 1, 2, 1, 2}, -x] - 
   1148160*HPL[{2, 1, 1, 1, 2, 2, 1}, -x] - 
   1148160*HPL[{2, 1, 1, 1, 3, 1, 1}, -x] - 
   1148160*HPL[{2, 1, 1, 2, 1, 1, 2}, -x] - 
   1148160*HPL[{2, 1, 1, 2, 1, 2, 1}, -x] - 
   1148160*HPL[{2, 1, 1, 2, 2, 1, 1}, -x] - 
   1148160*HPL[{2, 1, 1, 3, 1, 1, 1}, -x] - 
   1148160*HPL[{2, 1, 2, 1, 1, 1, 2}, -x] - 
   1148160*HPL[{2, 1, 2, 1, 1, 2, 1}, -x] - 
   1148160*HPL[{2, 1, 2, 1, 2, 1, 1}, -x] - 
   1148160*HPL[{2, 1, 2, 2, 1, 1, 1}, -x] - 
   1148160*HPL[{2, 1, 3, 1, 1, 1, 1}, -x] - 
   1148160*HPL[{2, 2, 1, 1, 1, 1, 2}, -x] - 
   1148160*HPL[{2, 2, 1, 1, 1, 2, 1}, -x] - 
   1148160*HPL[{2, 2, 1, 1, 2, 1, 1}, -x] - 
   1148160*HPL[{2, 2, 1, 2, 1, 1, 1}, -x] - 
   1148160*HPL[{2, 2, 2, 1, 1, 1, 1}, -x] - 
   1148160*HPL[{2, 3, 1, 1, 1, 1, 1}, -x] - 
   1148160*HPL[{3, 1, 1, 1, 1, 1, 2}, -x] - 
   1148160*HPL[{3, 1, 1, 1, 1, 2, 1}, -x] - 
   1148160*HPL[{3, 1, 1, 1, 2, 1, 1}, -x] - 
   1148160*HPL[{3, 1, 1, 2, 1, 1, 1}, -x] - 
   1148160*HPL[{3, 1, 2, 1, 1, 1, 1}, -x] - 
   1148160*HPL[{3, 2, 1, 1, 1, 1, 1}, -x] - 
   545280*HPL[{4, 1, 1, 1, 1, 1, 1}, -x] + 
   1084160*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   2956800*HPL[{1, 1, 1, 1, 1, 1, 1, 3}, -x] - 
   1751040*HPL[{1, 1, 1, 1, 1, 1, 2, 2}, -x] - 
   2956800*HPL[{1, 1, 1, 1, 1, 1, 3, 1}, -x] - 
   1751040*HPL[{1, 1, 1, 1, 1, 2, 1, 2}, -x] - 
   1751040*HPL[{1, 1, 1, 1, 1, 2, 2, 1}, -x] - 
   2956800*HPL[{1, 1, 1, 1, 1, 3, 1, 1}, -x] - 
   1751040*HPL[{1, 1, 1, 1, 2, 1, 1, 2}, -x] - 
   1751040*HPL[{1, 1, 1, 1, 2, 1, 2, 1}, -x] - 
   1751040*HPL[{1, 1, 1, 1, 2, 2, 1, 1}, -x] - 
   2956800*HPL[{1, 1, 1, 1, 3, 1, 1, 1}, -x] - 
   1751040*HPL[{1, 1, 1, 2, 1, 1, 1, 2}, -x] - 
   1751040*HPL[{1, 1, 1, 2, 1, 1, 2, 1}, -x] - 
   1751040*HPL[{1, 1, 1, 2, 1, 2, 1, 1}, -x] - 
   1751040*HPL[{1, 1, 1, 2, 2, 1, 1, 1}, -x] - 
   2956800*HPL[{1, 1, 1, 3, 1, 1, 1, 1}, -x] - 
   1751040*HPL[{1, 1, 2, 1, 1, 1, 1, 2}, -x] - 
   1751040*HPL[{1, 1, 2, 1, 1, 1, 2, 1}, -x] - 
   1751040*HPL[{1, 1, 2, 1, 1, 2, 1, 1}, -x] - 
   1751040*HPL[{1, 1, 2, 1, 2, 1, 1, 1}, -x] - 
   1751040*HPL[{1, 1, 2, 2, 1, 1, 1, 1}, -x] - 
   2956800*HPL[{1, 1, 3, 1, 1, 1, 1, 1}, -x] - 
   1751040*HPL[{1, 2, 1, 1, 1, 1, 1, 2}, -x] - 
   1751040*HPL[{1, 2, 1, 1, 1, 1, 2, 1}, -x] - 
   1751040*HPL[{1, 2, 1, 1, 1, 2, 1, 1}, -x] - 
   1751040*HPL[{1, 2, 1, 1, 2, 1, 1, 1}, -x] - 
   1751040*HPL[{1, 2, 1, 2, 1, 1, 1, 1}, -x] - 
   1751040*HPL[{1, 2, 2, 1, 1, 1, 1, 1}, -x] - 
   2956800*HPL[{1, 3, 1, 1, 1, 1, 1, 1}, -x] - 
   1751040*HPL[{2, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   1751040*HPL[{2, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   1751040*HPL[{2, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   1751040*HPL[{2, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   1751040*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   1751040*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   1751040*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   2956800*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   19353600*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   (381497*Pi^8*HPL[{1}, -x]*Log[x])/22680 + (227*Pi^6*HPL[{3}, -x]*Log[x])/
    1890 + (943*Pi^4*HPL[{5}, -x]*Log[x])/45 + (764*Pi^2*HPL[{7}, -x]*Log[x])/
    3 + 2392*HPL[{9}, -x]*Log[x] + (38261*Pi^6*HPL[{1, 2}, -x]*Log[x])/315 + 
   (862*Pi^4*HPL[{1, 4}, -x]*Log[x])/45 + (920*Pi^2*HPL[{1, 6}, -x]*Log[x])/
    3 + 1832*HPL[{1, 8}, -x]*Log[x] + (38261*Pi^6*HPL[{2, 1}, -x]*Log[x])/
    315 - (152*Pi^4*HPL[{2, 3}, -x]*Log[x])/45 + 
   (884*Pi^2*HPL[{2, 5}, -x]*Log[x])/3 + 2200*HPL[{2, 7}, -x]*Log[x] - 
   (152*Pi^4*HPL[{3, 2}, -x]*Log[x])/45 + 248*Pi^2*HPL[{3, 4}, -x]*Log[x] + 
   2304*HPL[{3, 6}, -x]*Log[x] + (862*Pi^4*HPL[{4, 1}, -x]*Log[x])/45 + 
   248*Pi^2*HPL[{4, 3}, -x]*Log[x] + 2360*HPL[{4, 5}, -x]*Log[x] + 
   (884*Pi^2*HPL[{5, 2}, -x]*Log[x])/3 + 2360*HPL[{5, 4}, -x]*Log[x] + 
   (920*Pi^2*HPL[{6, 1}, -x]*Log[x])/3 + 2304*HPL[{6, 3}, -x]*Log[x] + 
   2200*HPL[{7, 2}, -x]*Log[x] + 1832*HPL[{8, 1}, -x]*Log[x] + 
   (495401*Pi^6*HPL[{1, 1, 1}, -x]*Log[x])/945 - 
   (3212*Pi^4*HPL[{1, 1, 3}, -x]*Log[x])/45 + 
   (848*Pi^2*HPL[{1, 1, 5}, -x]*Log[x])/3 + 2960*HPL[{1, 1, 7}, -x]*Log[x] + 
   (42091*Pi^4*HPL[{1, 2, 2}, -x]*Log[x])/45 + 80*Pi^2*HPL[{1, 2, 4}, -x]*
    Log[x] + 3624*HPL[{1, 2, 6}, -x]*Log[x] - 
   (3212*Pi^4*HPL[{1, 3, 1}, -x]*Log[x])/45 + 104*Pi^2*HPL[{1, 3, 3}, -x]*
    Log[x] + 3760*HPL[{1, 3, 5}, -x]*Log[x] + 80*Pi^2*HPL[{1, 4, 2}, -x]*
    Log[x] + 3816*HPL[{1, 4, 4}, -x]*Log[x] + 
   (848*Pi^2*HPL[{1, 5, 1}, -x]*Log[x])/3 + 3760*HPL[{1, 5, 3}, -x]*Log[x] + 
   3624*HPL[{1, 6, 2}, -x]*Log[x] + 2960*HPL[{1, 7, 1}, -x]*Log[x] + 
   (42091*Pi^4*HPL[{2, 1, 2}, -x]*Log[x])/45 + 80*Pi^2*HPL[{2, 1, 4}, -x]*
    Log[x] + 3624*HPL[{2, 1, 6}, -x]*Log[x] + 
   (42091*Pi^4*HPL[{2, 2, 1}, -x]*Log[x])/45 - 188*Pi^2*HPL[{2, 2, 3}, -x]*
    Log[x] + 3864*HPL[{2, 2, 5}, -x]*Log[x] - 188*Pi^2*HPL[{2, 3, 2}, -x]*
    Log[x] + 3568*HPL[{2, 3, 4}, -x]*Log[x] + 80*Pi^2*HPL[{2, 4, 1}, -x]*
    Log[x] + 3568*HPL[{2, 4, 3}, -x]*Log[x] + 3864*HPL[{2, 5, 2}, -x]*
    Log[x] + 3624*HPL[{2, 6, 1}, -x]*Log[x] - 
   (3212*Pi^4*HPL[{3, 1, 1}, -x]*Log[x])/45 + 104*Pi^2*HPL[{3, 1, 3}, -x]*
    Log[x] + 3760*HPL[{3, 1, 5}, -x]*Log[x] - 188*Pi^2*HPL[{3, 2, 2}, -x]*
    Log[x] + 3568*HPL[{3, 2, 4}, -x]*Log[x] + 104*Pi^2*HPL[{3, 3, 1}, -x]*
    Log[x] + 3360*HPL[{3, 3, 3}, -x]*Log[x] + 3568*HPL[{3, 4, 2}, -x]*
    Log[x] + 3760*HPL[{3, 5, 1}, -x]*Log[x] + 80*Pi^2*HPL[{4, 1, 2}, -x]*
    Log[x] + 3816*HPL[{4, 1, 4}, -x]*Log[x] + 80*Pi^2*HPL[{4, 2, 1}, -x]*
    Log[x] + 3568*HPL[{4, 2, 3}, -x]*Log[x] + 3568*HPL[{4, 3, 2}, -x]*
    Log[x] + 3816*HPL[{4, 4, 1}, -x]*Log[x] + 
   (848*Pi^2*HPL[{5, 1, 1}, -x]*Log[x])/3 + 3760*HPL[{5, 1, 3}, -x]*Log[x] + 
   3864*HPL[{5, 2, 2}, -x]*Log[x] + 3760*HPL[{5, 3, 1}, -x]*Log[x] + 
   3624*HPL[{6, 1, 2}, -x]*Log[x] + 3624*HPL[{6, 2, 1}, -x]*Log[x] + 
   2960*HPL[{7, 1, 1}, -x]*Log[x] + (174002*Pi^4*HPL[{1, 1, 1, 2}, -x]*
     Log[x])/45 - 96*Pi^2*HPL[{1, 1, 1, 4}, -x]*Log[x] + 
   6384*HPL[{1, 1, 1, 6}, -x]*Log[x] + 
   (174002*Pi^4*HPL[{1, 1, 2, 1}, -x]*Log[x])/45 - 
   (2984*Pi^2*HPL[{1, 1, 2, 3}, -x]*Log[x])/3 + 5712*HPL[{1, 1, 2, 5}, -x]*
    Log[x] - (2984*Pi^2*HPL[{1, 1, 3, 2}, -x]*Log[x])/3 + 
   4608*HPL[{1, 1, 3, 4}, -x]*Log[x] - 96*Pi^2*HPL[{1, 1, 4, 1}, -x]*Log[x] + 
   4608*HPL[{1, 1, 4, 3}, -x]*Log[x] + 5712*HPL[{1, 1, 5, 2}, -x]*Log[x] + 
   6384*HPL[{1, 1, 6, 1}, -x]*Log[x] + 
   (174002*Pi^4*HPL[{1, 2, 1, 1}, -x]*Log[x])/45 - 
   (2984*Pi^2*HPL[{1, 2, 1, 3}, -x]*Log[x])/3 + 5712*HPL[{1, 2, 1, 5}, -x]*
    Log[x] + (18032*Pi^2*HPL[{1, 2, 2, 2}, -x]*Log[x])/3 + 
   3280*HPL[{1, 2, 2, 4}, -x]*Log[x] - 
   (2984*Pi^2*HPL[{1, 2, 3, 1}, -x]*Log[x])/3 + 2928*HPL[{1, 2, 3, 3}, -x]*
    Log[x] + 3280*HPL[{1, 2, 4, 2}, -x]*Log[x] + 5712*HPL[{1, 2, 5, 1}, -x]*
    Log[x] - (2984*Pi^2*HPL[{1, 3, 1, 2}, -x]*Log[x])/3 + 
   4608*HPL[{1, 3, 1, 4}, -x]*Log[x] - 
   (2984*Pi^2*HPL[{1, 3, 2, 1}, -x]*Log[x])/3 + 2928*HPL[{1, 3, 2, 3}, -x]*
    Log[x] + 2928*HPL[{1, 3, 3, 2}, -x]*Log[x] + 4608*HPL[{1, 3, 4, 1}, -x]*
    Log[x] - 96*Pi^2*HPL[{1, 4, 1, 1}, -x]*Log[x] + 
   4608*HPL[{1, 4, 1, 3}, -x]*Log[x] + 3280*HPL[{1, 4, 2, 2}, -x]*Log[x] + 
   4608*HPL[{1, 4, 3, 1}, -x]*Log[x] + 5712*HPL[{1, 5, 1, 2}, -x]*Log[x] + 
   5712*HPL[{1, 5, 2, 1}, -x]*Log[x] + 6384*HPL[{1, 6, 1, 1}, -x]*Log[x] + 
   (174002*Pi^4*HPL[{2, 1, 1, 1}, -x]*Log[x])/45 - 
   (2984*Pi^2*HPL[{2, 1, 1, 3}, -x]*Log[x])/3 + 5712*HPL[{2, 1, 1, 5}, -x]*
    Log[x] + (18032*Pi^2*HPL[{2, 1, 2, 2}, -x]*Log[x])/3 + 
   3280*HPL[{2, 1, 2, 4}, -x]*Log[x] - 
   (2984*Pi^2*HPL[{2, 1, 3, 1}, -x]*Log[x])/3 + 2928*HPL[{2, 1, 3, 3}, -x]*
    Log[x] + 3280*HPL[{2, 1, 4, 2}, -x]*Log[x] + 5712*HPL[{2, 1, 5, 1}, -x]*
    Log[x] + (18032*Pi^2*HPL[{2, 2, 1, 2}, -x]*Log[x])/3 + 
   3280*HPL[{2, 2, 1, 4}, -x]*Log[x] + 
   (18032*Pi^2*HPL[{2, 2, 2, 1}, -x]*Log[x])/3 + 
   64*HPL[{2, 2, 2, 3}, -x]*Log[x] + 64*HPL[{2, 2, 3, 2}, -x]*Log[x] + 
   3280*HPL[{2, 2, 4, 1}, -x]*Log[x] - 
   (2984*Pi^2*HPL[{2, 3, 1, 1}, -x]*Log[x])/3 + 2928*HPL[{2, 3, 1, 3}, -x]*
    Log[x] + 64*HPL[{2, 3, 2, 2}, -x]*Log[x] + 2928*HPL[{2, 3, 3, 1}, -x]*
    Log[x] + 3280*HPL[{2, 4, 1, 2}, -x]*Log[x] + 3280*HPL[{2, 4, 2, 1}, -x]*
    Log[x] + 5712*HPL[{2, 5, 1, 1}, -x]*Log[x] - 
   (2984*Pi^2*HPL[{3, 1, 1, 2}, -x]*Log[x])/3 + 4608*HPL[{3, 1, 1, 4}, -x]*
    Log[x] - (2984*Pi^2*HPL[{3, 1, 2, 1}, -x]*Log[x])/3 + 
   2928*HPL[{3, 1, 2, 3}, -x]*Log[x] + 2928*HPL[{3, 1, 3, 2}, -x]*Log[x] + 
   4608*HPL[{3, 1, 4, 1}, -x]*Log[x] - 
   (2984*Pi^2*HPL[{3, 2, 1, 1}, -x]*Log[x])/3 + 2928*HPL[{3, 2, 1, 3}, -x]*
    Log[x] + 64*HPL[{3, 2, 2, 2}, -x]*Log[x] + 2928*HPL[{3, 2, 3, 1}, -x]*
    Log[x] + 2928*HPL[{3, 3, 1, 2}, -x]*Log[x] + 2928*HPL[{3, 3, 2, 1}, -x]*
    Log[x] + 4608*HPL[{3, 4, 1, 1}, -x]*Log[x] - 
   96*Pi^2*HPL[{4, 1, 1, 1}, -x]*Log[x] + 4608*HPL[{4, 1, 1, 3}, -x]*Log[x] + 
   3280*HPL[{4, 1, 2, 2}, -x]*Log[x] + 4608*HPL[{4, 1, 3, 1}, -x]*Log[x] + 
   3280*HPL[{4, 2, 1, 2}, -x]*Log[x] + 3280*HPL[{4, 2, 2, 1}, -x]*Log[x] + 
   4608*HPL[{4, 3, 1, 1}, -x]*Log[x] + 5712*HPL[{5, 1, 1, 2}, -x]*Log[x] + 
   5712*HPL[{5, 1, 2, 1}, -x]*Log[x] + 5712*HPL[{5, 2, 1, 1}, -x]*Log[x] + 
   6384*HPL[{6, 1, 1, 1}, -x]*Log[x] + 
   (148768*Pi^4*HPL[{1, 1, 1, 1, 1}, -x]*Log[x])/9 - 
   (11456*Pi^2*HPL[{1, 1, 1, 1, 3}, -x]*Log[x])/3 + 
   6656*HPL[{1, 1, 1, 1, 5}, -x]*Log[x] + 26032*Pi^2*HPL[{1, 1, 1, 2, 2}, -x]*
    Log[x] + 1280*HPL[{1, 1, 1, 2, 4}, -x]*Log[x] - 
   (11456*Pi^2*HPL[{1, 1, 1, 3, 1}, -x]*Log[x])/3 + 
   1280*HPL[{1, 1, 1, 3, 3}, -x]*Log[x] + 1280*HPL[{1, 1, 1, 4, 2}, -x]*
    Log[x] + 6656*HPL[{1, 1, 1, 5, 1}, -x]*Log[x] + 
   26032*Pi^2*HPL[{1, 1, 2, 1, 2}, -x]*Log[x] + 1280*HPL[{1, 1, 2, 1, 4}, -x]*
    Log[x] + 26032*Pi^2*HPL[{1, 1, 2, 2, 1}, -x]*Log[x] - 
   6880*HPL[{1, 1, 2, 2, 3}, -x]*Log[x] - 6880*HPL[{1, 1, 2, 3, 2}, -x]*
    Log[x] + 1280*HPL[{1, 1, 2, 4, 1}, -x]*Log[x] - 
   (11456*Pi^2*HPL[{1, 1, 3, 1, 1}, -x]*Log[x])/3 + 
   1280*HPL[{1, 1, 3, 1, 3}, -x]*Log[x] - 6880*HPL[{1, 1, 3, 2, 2}, -x]*
    Log[x] + 1280*HPL[{1, 1, 3, 3, 1}, -x]*Log[x] + 
   1280*HPL[{1, 1, 4, 1, 2}, -x]*Log[x] + 1280*HPL[{1, 1, 4, 2, 1}, -x]*
    Log[x] + 6656*HPL[{1, 1, 5, 1, 1}, -x]*Log[x] + 
   26032*Pi^2*HPL[{1, 2, 1, 1, 2}, -x]*Log[x] + 1280*HPL[{1, 2, 1, 1, 4}, -x]*
    Log[x] + 26032*Pi^2*HPL[{1, 2, 1, 2, 1}, -x]*Log[x] - 
   6880*HPL[{1, 2, 1, 2, 3}, -x]*Log[x] - 6880*HPL[{1, 2, 1, 3, 2}, -x]*
    Log[x] + 1280*HPL[{1, 2, 1, 4, 1}, -x]*Log[x] + 
   26032*Pi^2*HPL[{1, 2, 2, 1, 1}, -x]*Log[x] - 6880*HPL[{1, 2, 2, 1, 3}, -x]*
    Log[x] + 23584*HPL[{1, 2, 2, 2, 2}, -x]*Log[x] - 
   6880*HPL[{1, 2, 2, 3, 1}, -x]*Log[x] - 6880*HPL[{1, 2, 3, 1, 2}, -x]*
    Log[x] - 6880*HPL[{1, 2, 3, 2, 1}, -x]*Log[x] + 
   1280*HPL[{1, 2, 4, 1, 1}, -x]*Log[x] - 
   (11456*Pi^2*HPL[{1, 3, 1, 1, 1}, -x]*Log[x])/3 + 
   1280*HPL[{1, 3, 1, 1, 3}, -x]*Log[x] - 6880*HPL[{1, 3, 1, 2, 2}, -x]*
    Log[x] + 1280*HPL[{1, 3, 1, 3, 1}, -x]*Log[x] - 
   6880*HPL[{1, 3, 2, 1, 2}, -x]*Log[x] - 6880*HPL[{1, 3, 2, 2, 1}, -x]*
    Log[x] + 1280*HPL[{1, 3, 3, 1, 1}, -x]*Log[x] + 
   1280*HPL[{1, 4, 1, 1, 2}, -x]*Log[x] + 1280*HPL[{1, 4, 1, 2, 1}, -x]*
    Log[x] + 1280*HPL[{1, 4, 2, 1, 1}, -x]*Log[x] + 
   6656*HPL[{1, 5, 1, 1, 1}, -x]*Log[x] + 26032*Pi^2*HPL[{2, 1, 1, 1, 2}, -x]*
    Log[x] + 1280*HPL[{2, 1, 1, 1, 4}, -x]*Log[x] + 
   26032*Pi^2*HPL[{2, 1, 1, 2, 1}, -x]*Log[x] - 6880*HPL[{2, 1, 1, 2, 3}, -x]*
    Log[x] - 6880*HPL[{2, 1, 1, 3, 2}, -x]*Log[x] + 
   1280*HPL[{2, 1, 1, 4, 1}, -x]*Log[x] + 26032*Pi^2*HPL[{2, 1, 2, 1, 1}, -x]*
    Log[x] - 6880*HPL[{2, 1, 2, 1, 3}, -x]*Log[x] + 
   23584*HPL[{2, 1, 2, 2, 2}, -x]*Log[x] - 6880*HPL[{2, 1, 2, 3, 1}, -x]*
    Log[x] - 6880*HPL[{2, 1, 3, 1, 2}, -x]*Log[x] - 
   6880*HPL[{2, 1, 3, 2, 1}, -x]*Log[x] + 1280*HPL[{2, 1, 4, 1, 1}, -x]*
    Log[x] + 26032*Pi^2*HPL[{2, 2, 1, 1, 1}, -x]*Log[x] - 
   6880*HPL[{2, 2, 1, 1, 3}, -x]*Log[x] + 23584*HPL[{2, 2, 1, 2, 2}, -x]*
    Log[x] - 6880*HPL[{2, 2, 1, 3, 1}, -x]*Log[x] + 
   23584*HPL[{2, 2, 2, 1, 2}, -x]*Log[x] + 23584*HPL[{2, 2, 2, 2, 1}, -x]*
    Log[x] - 6880*HPL[{2, 2, 3, 1, 1}, -x]*Log[x] - 
   6880*HPL[{2, 3, 1, 1, 2}, -x]*Log[x] - 6880*HPL[{2, 3, 1, 2, 1}, -x]*
    Log[x] - 6880*HPL[{2, 3, 2, 1, 1}, -x]*Log[x] + 
   1280*HPL[{2, 4, 1, 1, 1}, -x]*Log[x] - 
   (11456*Pi^2*HPL[{3, 1, 1, 1, 1}, -x]*Log[x])/3 + 
   1280*HPL[{3, 1, 1, 1, 3}, -x]*Log[x] - 6880*HPL[{3, 1, 1, 2, 2}, -x]*
    Log[x] + 1280*HPL[{3, 1, 1, 3, 1}, -x]*Log[x] - 
   6880*HPL[{3, 1, 2, 1, 2}, -x]*Log[x] - 6880*HPL[{3, 1, 2, 2, 1}, -x]*
    Log[x] + 1280*HPL[{3, 1, 3, 1, 1}, -x]*Log[x] - 
   6880*HPL[{3, 2, 1, 1, 2}, -x]*Log[x] - 6880*HPL[{3, 2, 1, 2, 1}, -x]*
    Log[x] - 6880*HPL[{3, 2, 2, 1, 1}, -x]*Log[x] + 
   1280*HPL[{3, 3, 1, 1, 1}, -x]*Log[x] + 1280*HPL[{4, 1, 1, 1, 2}, -x]*
    Log[x] + 1280*HPL[{4, 1, 1, 2, 1}, -x]*Log[x] + 
   1280*HPL[{4, 1, 2, 1, 1}, -x]*Log[x] + 1280*HPL[{4, 2, 1, 1, 1}, -x]*
    Log[x] + 6656*HPL[{5, 1, 1, 1, 1}, -x]*Log[x] + 
   111360*Pi^2*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   3840*HPL[{1, 1, 1, 1, 1, 4}, -x]*Log[x] + 
   111360*Pi^2*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   28928*HPL[{1, 1, 1, 1, 2, 3}, -x]*Log[x] - 
   28928*HPL[{1, 1, 1, 1, 3, 2}, -x]*Log[x] - 
   3840*HPL[{1, 1, 1, 1, 4, 1}, -x]*Log[x] + 
   111360*Pi^2*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   28928*HPL[{1, 1, 1, 2, 1, 3}, -x]*Log[x] + 
   109248*HPL[{1, 1, 1, 2, 2, 2}, -x]*Log[x] - 
   28928*HPL[{1, 1, 1, 2, 3, 1}, -x]*Log[x] - 
   28928*HPL[{1, 1, 1, 3, 1, 2}, -x]*Log[x] - 
   28928*HPL[{1, 1, 1, 3, 2, 1}, -x]*Log[x] - 
   3840*HPL[{1, 1, 1, 4, 1, 1}, -x]*Log[x] + 
   111360*Pi^2*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   28928*HPL[{1, 1, 2, 1, 1, 3}, -x]*Log[x] + 
   109248*HPL[{1, 1, 2, 1, 2, 2}, -x]*Log[x] - 
   28928*HPL[{1, 1, 2, 1, 3, 1}, -x]*Log[x] + 
   109248*HPL[{1, 1, 2, 2, 1, 2}, -x]*Log[x] + 
   109248*HPL[{1, 1, 2, 2, 2, 1}, -x]*Log[x] - 
   28928*HPL[{1, 1, 2, 3, 1, 1}, -x]*Log[x] - 
   28928*HPL[{1, 1, 3, 1, 1, 2}, -x]*Log[x] - 
   28928*HPL[{1, 1, 3, 1, 2, 1}, -x]*Log[x] - 
   28928*HPL[{1, 1, 3, 2, 1, 1}, -x]*Log[x] - 
   3840*HPL[{1, 1, 4, 1, 1, 1}, -x]*Log[x] + 
   111360*Pi^2*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   28928*HPL[{1, 2, 1, 1, 1, 3}, -x]*Log[x] + 
   109248*HPL[{1, 2, 1, 1, 2, 2}, -x]*Log[x] - 
   28928*HPL[{1, 2, 1, 1, 3, 1}, -x]*Log[x] + 
   109248*HPL[{1, 2, 1, 2, 1, 2}, -x]*Log[x] + 
   109248*HPL[{1, 2, 1, 2, 2, 1}, -x]*Log[x] - 
   28928*HPL[{1, 2, 1, 3, 1, 1}, -x]*Log[x] + 
   109248*HPL[{1, 2, 2, 1, 1, 2}, -x]*Log[x] + 
   109248*HPL[{1, 2, 2, 1, 2, 1}, -x]*Log[x] + 
   109248*HPL[{1, 2, 2, 2, 1, 1}, -x]*Log[x] - 
   28928*HPL[{1, 2, 3, 1, 1, 1}, -x]*Log[x] - 
   28928*HPL[{1, 3, 1, 1, 1, 2}, -x]*Log[x] - 
   28928*HPL[{1, 3, 1, 1, 2, 1}, -x]*Log[x] - 
   28928*HPL[{1, 3, 1, 2, 1, 1}, -x]*Log[x] - 
   28928*HPL[{1, 3, 2, 1, 1, 1}, -x]*Log[x] - 
   3840*HPL[{1, 4, 1, 1, 1, 1}, -x]*Log[x] + 
   111360*Pi^2*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   28928*HPL[{2, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   109248*HPL[{2, 1, 1, 1, 2, 2}, -x]*Log[x] - 
   28928*HPL[{2, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   109248*HPL[{2, 1, 1, 2, 1, 2}, -x]*Log[x] + 
   109248*HPL[{2, 1, 1, 2, 2, 1}, -x]*Log[x] - 
   28928*HPL[{2, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   109248*HPL[{2, 1, 2, 1, 1, 2}, -x]*Log[x] + 
   109248*HPL[{2, 1, 2, 1, 2, 1}, -x]*Log[x] + 
   109248*HPL[{2, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   28928*HPL[{2, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   109248*HPL[{2, 2, 1, 1, 1, 2}, -x]*Log[x] + 
   109248*HPL[{2, 2, 1, 1, 2, 1}, -x]*Log[x] + 
   109248*HPL[{2, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   109248*HPL[{2, 2, 2, 1, 1, 1}, -x]*Log[x] - 
   28928*HPL[{2, 3, 1, 1, 1, 1}, -x]*Log[x] - 
   28928*HPL[{3, 1, 1, 1, 1, 2}, -x]*Log[x] - 
   28928*HPL[{3, 1, 1, 1, 2, 1}, -x]*Log[x] - 
   28928*HPL[{3, 1, 1, 2, 1, 1}, -x]*Log[x] - 
   28928*HPL[{3, 1, 2, 1, 1, 1}, -x]*Log[x] - 
   28928*HPL[{3, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   3840*HPL[{4, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   479360*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   103680*HPL[{1, 1, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   499200*HPL[{1, 1, 1, 1, 1, 2, 2}, -x]*Log[x] - 
   103680*HPL[{1, 1, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   499200*HPL[{1, 1, 1, 1, 2, 1, 2}, -x]*Log[x] + 
   499200*HPL[{1, 1, 1, 1, 2, 2, 1}, -x]*Log[x] - 
   103680*HPL[{1, 1, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   499200*HPL[{1, 1, 1, 2, 1, 1, 2}, -x]*Log[x] + 
   499200*HPL[{1, 1, 1, 2, 1, 2, 1}, -x]*Log[x] + 
   499200*HPL[{1, 1, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   103680*HPL[{1, 1, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   499200*HPL[{1, 1, 2, 1, 1, 1, 2}, -x]*Log[x] + 
   499200*HPL[{1, 1, 2, 1, 1, 2, 1}, -x]*Log[x] + 
   499200*HPL[{1, 1, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   499200*HPL[{1, 1, 2, 2, 1, 1, 1}, -x]*Log[x] - 
   103680*HPL[{1, 1, 3, 1, 1, 1, 1}, -x]*Log[x] + 
   499200*HPL[{1, 2, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   499200*HPL[{1, 2, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   499200*HPL[{1, 2, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   499200*HPL[{1, 2, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   499200*HPL[{1, 2, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   103680*HPL[{1, 3, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   499200*HPL[{2, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   499200*HPL[{2, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   499200*HPL[{2, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   499200*HPL[{2, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   499200*HPL[{2, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   499200*HPL[{2, 2, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   103680*HPL[{3, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   2204160*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   2204160*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   2204160*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   2204160*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   2204160*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   2204160*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   2204160*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   2204160*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   9676800*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   (2569799*Pi^8*Log[x]^2)/907200 + (30761*Pi^6*HPL[{2}, -x]*Log[x]^2)/1680 + 
   (86*Pi^4*HPL[{4}, -x]*Log[x]^2)/15 - (77*Pi^2*HPL[{6}, -x]*Log[x]^2)/6 - 
   329*HPL[{8}, -x]*Log[x]^2 + (18601*Pi^6*HPL[{1, 1}, -x]*Log[x]^2)/252 + 
   (1459*Pi^4*HPL[{1, 3}, -x]*Log[x]^2)/45 + 
   (62*Pi^2*HPL[{1, 5}, -x]*Log[x]^2)/3 - 192*HPL[{1, 7}, -x]*Log[x]^2 + 
   (19601*Pi^4*HPL[{2, 2}, -x]*Log[x]^2)/120 + 
   (167*Pi^2*HPL[{2, 4}, -x]*Log[x]^2)/3 - 157*HPL[{2, 6}, -x]*Log[x]^2 + 
   (1459*Pi^4*HPL[{3, 1}, -x]*Log[x]^2)/45 + 
   (242*Pi^2*HPL[{3, 3}, -x]*Log[x]^2)/3 - 144*HPL[{3, 5}, -x]*Log[x]^2 + 
   (167*Pi^2*HPL[{4, 2}, -x]*Log[x]^2)/3 - 141*HPL[{4, 4}, -x]*Log[x]^2 + 
   (62*Pi^2*HPL[{5, 1}, -x]*Log[x]^2)/3 - 144*HPL[{5, 3}, -x]*Log[x]^2 - 
   157*HPL[{6, 2}, -x]*Log[x]^2 - 192*HPL[{7, 1}, -x]*Log[x]^2 + 
   (51611*Pi^4*HPL[{1, 1, 2}, -x]*Log[x]^2)/90 + 176*Pi^2*HPL[{1, 1, 4}, -x]*
    Log[x]^2 + 28*HPL[{1, 1, 6}, -x]*Log[x]^2 + 
   (51611*Pi^4*HPL[{1, 2, 1}, -x]*Log[x]^2)/90 + 
   (1160*Pi^2*HPL[{1, 2, 3}, -x]*Log[x]^2)/3 + 124*HPL[{1, 2, 5}, -x]*
    Log[x]^2 + (1160*Pi^2*HPL[{1, 3, 2}, -x]*Log[x]^2)/3 + 
   152*HPL[{1, 3, 4}, -x]*Log[x]^2 + 176*Pi^2*HPL[{1, 4, 1}, -x]*Log[x]^2 + 
   152*HPL[{1, 4, 3}, -x]*Log[x]^2 + 124*HPL[{1, 5, 2}, -x]*Log[x]^2 + 
   28*HPL[{1, 6, 1}, -x]*Log[x]^2 + (51611*Pi^4*HPL[{2, 1, 1}, -x]*Log[x]^2)/
    90 + (1160*Pi^2*HPL[{2, 1, 3}, -x]*Log[x]^2)/3 + 
   124*HPL[{2, 1, 5}, -x]*Log[x]^2 + (4207*Pi^2*HPL[{2, 2, 2}, -x]*Log[x]^2)/
    3 + 352*HPL[{2, 2, 4}, -x]*Log[x]^2 + 
   (1160*Pi^2*HPL[{2, 3, 1}, -x]*Log[x]^2)/3 + 524*HPL[{2, 3, 3}, -x]*
    Log[x]^2 + 352*HPL[{2, 4, 2}, -x]*Log[x]^2 + 
   124*HPL[{2, 5, 1}, -x]*Log[x]^2 + (1160*Pi^2*HPL[{3, 1, 2}, -x]*Log[x]^2)/
    3 + 152*HPL[{3, 1, 4}, -x]*Log[x]^2 + 
   (1160*Pi^2*HPL[{3, 2, 1}, -x]*Log[x]^2)/3 + 524*HPL[{3, 2, 3}, -x]*
    Log[x]^2 + 524*HPL[{3, 3, 2}, -x]*Log[x]^2 + 
   152*HPL[{3, 4, 1}, -x]*Log[x]^2 + 176*Pi^2*HPL[{4, 1, 1}, -x]*Log[x]^2 + 
   152*HPL[{4, 1, 3}, -x]*Log[x]^2 + 352*HPL[{4, 2, 2}, -x]*Log[x]^2 + 
   152*HPL[{4, 3, 1}, -x]*Log[x]^2 + 124*HPL[{5, 1, 2}, -x]*Log[x]^2 + 
   124*HPL[{5, 2, 1}, -x]*Log[x]^2 + 28*HPL[{6, 1, 1}, -x]*Log[x]^2 + 
   (97834*Pi^4*HPL[{1, 1, 1, 1}, -x]*Log[x]^2)/45 + 
   (2872*Pi^2*HPL[{1, 1, 1, 3}, -x]*Log[x]^2)/3 + 
   480*HPL[{1, 1, 1, 5}, -x]*Log[x]^2 + 
   (13864*Pi^2*HPL[{1, 1, 2, 2}, -x]*Log[x]^2)/3 + 
   1160*HPL[{1, 1, 2, 4}, -x]*Log[x]^2 + 
   (2872*Pi^2*HPL[{1, 1, 3, 1}, -x]*Log[x]^2)/3 + 
   1648*HPL[{1, 1, 3, 3}, -x]*Log[x]^2 + 1160*HPL[{1, 1, 4, 2}, -x]*
    Log[x]^2 + 480*HPL[{1, 1, 5, 1}, -x]*Log[x]^2 + 
   (13864*Pi^2*HPL[{1, 2, 1, 2}, -x]*Log[x]^2)/3 + 
   1160*HPL[{1, 2, 1, 4}, -x]*Log[x]^2 + 
   (13864*Pi^2*HPL[{1, 2, 2, 1}, -x]*Log[x]^2)/3 + 
   2888*HPL[{1, 2, 2, 3}, -x]*Log[x]^2 + 2888*HPL[{1, 2, 3, 2}, -x]*
    Log[x]^2 + 1160*HPL[{1, 2, 4, 1}, -x]*Log[x]^2 + 
   (2872*Pi^2*HPL[{1, 3, 1, 1}, -x]*Log[x]^2)/3 + 
   1648*HPL[{1, 3, 1, 3}, -x]*Log[x]^2 + 2888*HPL[{1, 3, 2, 2}, -x]*
    Log[x]^2 + 1648*HPL[{1, 3, 3, 1}, -x]*Log[x]^2 + 
   1160*HPL[{1, 4, 1, 2}, -x]*Log[x]^2 + 1160*HPL[{1, 4, 2, 1}, -x]*
    Log[x]^2 + 480*HPL[{1, 5, 1, 1}, -x]*Log[x]^2 + 
   (13864*Pi^2*HPL[{2, 1, 1, 2}, -x]*Log[x]^2)/3 + 
   1160*HPL[{2, 1, 1, 4}, -x]*Log[x]^2 + 
   (13864*Pi^2*HPL[{2, 1, 2, 1}, -x]*Log[x]^2)/3 + 
   2888*HPL[{2, 1, 2, 3}, -x]*Log[x]^2 + 2888*HPL[{2, 1, 3, 2}, -x]*
    Log[x]^2 + 1160*HPL[{2, 1, 4, 1}, -x]*Log[x]^2 + 
   (13864*Pi^2*HPL[{2, 2, 1, 1}, -x]*Log[x]^2)/3 + 
   2888*HPL[{2, 2, 1, 3}, -x]*Log[x]^2 + 8572*HPL[{2, 2, 2, 2}, -x]*
    Log[x]^2 + 2888*HPL[{2, 2, 3, 1}, -x]*Log[x]^2 + 
   2888*HPL[{2, 3, 1, 2}, -x]*Log[x]^2 + 2888*HPL[{2, 3, 2, 1}, -x]*
    Log[x]^2 + 1160*HPL[{2, 4, 1, 1}, -x]*Log[x]^2 + 
   (2872*Pi^2*HPL[{3, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   1648*HPL[{3, 1, 1, 3}, -x]*Log[x]^2 + 2888*HPL[{3, 1, 2, 2}, -x]*
    Log[x]^2 + 1648*HPL[{3, 1, 3, 1}, -x]*Log[x]^2 + 
   2888*HPL[{3, 2, 1, 2}, -x]*Log[x]^2 + 2888*HPL[{3, 2, 2, 1}, -x]*
    Log[x]^2 + 1648*HPL[{3, 3, 1, 1}, -x]*Log[x]^2 + 
   1160*HPL[{4, 1, 1, 2}, -x]*Log[x]^2 + 1160*HPL[{4, 1, 2, 1}, -x]*
    Log[x]^2 + 1160*HPL[{4, 2, 1, 1}, -x]*Log[x]^2 + 
   480*HPL[{5, 1, 1, 1}, -x]*Log[x]^2 + 
   (47992*Pi^2*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^2)/3 + 
   3328*HPL[{1, 1, 1, 1, 4}, -x]*Log[x]^2 + 
   (47992*Pi^2*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^2)/3 + 
   7504*HPL[{1, 1, 1, 2, 3}, -x]*Log[x]^2 + 7504*HPL[{1, 1, 1, 3, 2}, -x]*
    Log[x]^2 + 3328*HPL[{1, 1, 1, 4, 1}, -x]*Log[x]^2 + 
   (47992*Pi^2*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^2)/3 + 
   7504*HPL[{1, 1, 2, 1, 3}, -x]*Log[x]^2 + 26816*HPL[{1, 1, 2, 2, 2}, -x]*
    Log[x]^2 + 7504*HPL[{1, 1, 2, 3, 1}, -x]*Log[x]^2 + 
   7504*HPL[{1, 1, 3, 1, 2}, -x]*Log[x]^2 + 7504*HPL[{1, 1, 3, 2, 1}, -x]*
    Log[x]^2 + 3328*HPL[{1, 1, 4, 1, 1}, -x]*Log[x]^2 + 
   (47992*Pi^2*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   7504*HPL[{1, 2, 1, 1, 3}, -x]*Log[x]^2 + 26816*HPL[{1, 2, 1, 2, 2}, -x]*
    Log[x]^2 + 7504*HPL[{1, 2, 1, 3, 1}, -x]*Log[x]^2 + 
   26816*HPL[{1, 2, 2, 1, 2}, -x]*Log[x]^2 + 26816*HPL[{1, 2, 2, 2, 1}, -x]*
    Log[x]^2 + 7504*HPL[{1, 2, 3, 1, 1}, -x]*Log[x]^2 + 
   7504*HPL[{1, 3, 1, 1, 2}, -x]*Log[x]^2 + 7504*HPL[{1, 3, 1, 2, 1}, -x]*
    Log[x]^2 + 7504*HPL[{1, 3, 2, 1, 1}, -x]*Log[x]^2 + 
   3328*HPL[{1, 4, 1, 1, 1}, -x]*Log[x]^2 + 
   (47992*Pi^2*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   7504*HPL[{2, 1, 1, 1, 3}, -x]*Log[x]^2 + 26816*HPL[{2, 1, 1, 2, 2}, -x]*
    Log[x]^2 + 7504*HPL[{2, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   26816*HPL[{2, 1, 2, 1, 2}, -x]*Log[x]^2 + 26816*HPL[{2, 1, 2, 2, 1}, -x]*
    Log[x]^2 + 7504*HPL[{2, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   26816*HPL[{2, 2, 1, 1, 2}, -x]*Log[x]^2 + 26816*HPL[{2, 2, 1, 2, 1}, -x]*
    Log[x]^2 + 26816*HPL[{2, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   7504*HPL[{2, 3, 1, 1, 1}, -x]*Log[x]^2 + 7504*HPL[{3, 1, 1, 1, 2}, -x]*
    Log[x]^2 + 7504*HPL[{3, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   7504*HPL[{3, 1, 2, 1, 1}, -x]*Log[x]^2 + 7504*HPL[{3, 2, 1, 1, 1}, -x]*
    Log[x]^2 + 3328*HPL[{4, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   59040*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   18560*HPL[{1, 1, 1, 1, 1, 3}, -x]*Log[x]^2 + 
   87648*HPL[{1, 1, 1, 1, 2, 2}, -x]*Log[x]^2 + 
   18560*HPL[{1, 1, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   87648*HPL[{1, 1, 1, 2, 1, 2}, -x]*Log[x]^2 + 
   87648*HPL[{1, 1, 1, 2, 2, 1}, -x]*Log[x]^2 + 
   18560*HPL[{1, 1, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   87648*HPL[{1, 1, 2, 1, 1, 2}, -x]*Log[x]^2 + 
   87648*HPL[{1, 1, 2, 1, 2, 1}, -x]*Log[x]^2 + 
   87648*HPL[{1, 1, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   18560*HPL[{1, 1, 3, 1, 1, 1}, -x]*Log[x]^2 + 
   87648*HPL[{1, 2, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   87648*HPL[{1, 2, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   87648*HPL[{1, 2, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   87648*HPL[{1, 2, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   18560*HPL[{1, 3, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   87648*HPL[{2, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   87648*HPL[{2, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   87648*HPL[{2, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   87648*HPL[{2, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   87648*HPL[{2, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   18560*HPL[{3, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   301440*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   301440*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   301440*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   301440*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   301440*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   301440*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   301440*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   1102080*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   (15763*Pi^6*HPL[{1}, -x]*Log[x]^3)/3780 + (259*Pi^4*HPL[{3}, -x]*Log[x]^3)/
    270 - (16*Pi^2*HPL[{5}, -x]*Log[x]^3)/9 + (20*HPL[{7}, -x]*Log[x]^3)/3 + 
   (784*Pi^4*HPL[{1, 2}, -x]*Log[x]^3)/27 - (4*Pi^2*HPL[{1, 4}, -x]*Log[x]^3)/
    9 - 8*HPL[{1, 6}, -x]*Log[x]^3 + (784*Pi^4*HPL[{2, 1}, -x]*Log[x]^3)/27 + 
   (104*Pi^2*HPL[{2, 3}, -x]*Log[x]^3)/9 - (28*HPL[{2, 5}, -x]*Log[x]^3)/3 + 
   (104*Pi^2*HPL[{3, 2}, -x]*Log[x]^3)/9 - 8*HPL[{3, 4}, -x]*Log[x]^3 - 
   (4*Pi^2*HPL[{4, 1}, -x]*Log[x]^3)/9 - 8*HPL[{4, 3}, -x]*Log[x]^3 - 
   (28*HPL[{5, 2}, -x]*Log[x]^3)/3 - 8*HPL[{6, 1}, -x]*Log[x]^3 + 
   (5162*Pi^4*HPL[{1, 1, 1}, -x]*Log[x]^3)/45 + 
   (332*Pi^2*HPL[{1, 1, 3}, -x]*Log[x]^3)/9 - 
   (88*HPL[{1, 1, 5}, -x]*Log[x]^3)/3 + 
   (1946*Pi^2*HPL[{1, 2, 2}, -x]*Log[x]^3)/9 - 8*HPL[{1, 2, 4}, -x]*
    Log[x]^3 + (332*Pi^2*HPL[{1, 3, 1}, -x]*Log[x]^3)/9 + 
   16*HPL[{1, 3, 3}, -x]*Log[x]^3 - 8*HPL[{1, 4, 2}, -x]*Log[x]^3 - 
   (88*HPL[{1, 5, 1}, -x]*Log[x]^3)/3 + 
   (1946*Pi^2*HPL[{2, 1, 2}, -x]*Log[x]^3)/9 - 8*HPL[{2, 1, 4}, -x]*
    Log[x]^3 + (1946*Pi^2*HPL[{2, 2, 1}, -x]*Log[x]^3)/9 + 
   (220*HPL[{2, 2, 3}, -x]*Log[x]^3)/3 + (220*HPL[{2, 3, 2}, -x]*Log[x]^3)/
    3 - 8*HPL[{2, 4, 1}, -x]*Log[x]^3 + 
   (332*Pi^2*HPL[{3, 1, 1}, -x]*Log[x]^3)/9 + 16*HPL[{3, 1, 3}, -x]*
    Log[x]^3 + (220*HPL[{3, 2, 2}, -x]*Log[x]^3)/3 + 
   16*HPL[{3, 3, 1}, -x]*Log[x]^3 - 8*HPL[{4, 1, 2}, -x]*Log[x]^3 - 
   8*HPL[{4, 2, 1}, -x]*Log[x]^3 - (88*HPL[{5, 1, 1}, -x]*Log[x]^3)/3 + 
   (6964*Pi^2*HPL[{1, 1, 1, 2}, -x]*Log[x]^3)/9 + 
   16*HPL[{1, 1, 1, 4}, -x]*Log[x]^3 + 
   (6964*Pi^2*HPL[{1, 1, 2, 1}, -x]*Log[x]^3)/9 + 
   (712*HPL[{1, 1, 2, 3}, -x]*Log[x]^3)/3 + 
   (712*HPL[{1, 1, 3, 2}, -x]*Log[x]^3)/3 + 16*HPL[{1, 1, 4, 1}, -x]*
    Log[x]^3 + (6964*Pi^2*HPL[{1, 2, 1, 1}, -x]*Log[x]^3)/9 + 
   (712*HPL[{1, 2, 1, 3}, -x]*Log[x]^3)/3 + 
   (3344*HPL[{1, 2, 2, 2}, -x]*Log[x]^3)/3 + 
   (712*HPL[{1, 2, 3, 1}, -x]*Log[x]^3)/3 + 
   (712*HPL[{1, 3, 1, 2}, -x]*Log[x]^3)/3 + 
   (712*HPL[{1, 3, 2, 1}, -x]*Log[x]^3)/3 + 16*HPL[{1, 4, 1, 1}, -x]*
    Log[x]^3 + (6964*Pi^2*HPL[{2, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   (712*HPL[{2, 1, 1, 3}, -x]*Log[x]^3)/3 + 
   (3344*HPL[{2, 1, 2, 2}, -x]*Log[x]^3)/3 + 
   (712*HPL[{2, 1, 3, 1}, -x]*Log[x]^3)/3 + 
   (3344*HPL[{2, 2, 1, 2}, -x]*Log[x]^3)/3 + 
   (3344*HPL[{2, 2, 2, 1}, -x]*Log[x]^3)/3 + 
   (712*HPL[{2, 3, 1, 1}, -x]*Log[x]^3)/3 + 
   (712*HPL[{3, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (712*HPL[{3, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (712*HPL[{3, 2, 1, 1}, -x]*Log[x]^3)/3 + 16*HPL[{4, 1, 1, 1}, -x]*
    Log[x]^3 + (26080*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   (2176*HPL[{1, 1, 1, 1, 3}, -x]*Log[x]^3)/3 + 3824*HPL[{1, 1, 1, 2, 2}, -x]*
    Log[x]^3 + (2176*HPL[{1, 1, 1, 3, 1}, -x]*Log[x]^3)/3 + 
   3824*HPL[{1, 1, 2, 1, 2}, -x]*Log[x]^3 + 3824*HPL[{1, 1, 2, 2, 1}, -x]*
    Log[x]^3 + (2176*HPL[{1, 1, 3, 1, 1}, -x]*Log[x]^3)/3 + 
   3824*HPL[{1, 2, 1, 1, 2}, -x]*Log[x]^3 + 3824*HPL[{1, 2, 1, 2, 1}, -x]*
    Log[x]^3 + 3824*HPL[{1, 2, 2, 1, 1}, -x]*Log[x]^3 + 
   (2176*HPL[{1, 3, 1, 1, 1}, -x]*Log[x]^3)/3 + 3824*HPL[{2, 1, 1, 1, 2}, -x]*
    Log[x]^3 + 3824*HPL[{2, 1, 1, 2, 1}, -x]*Log[x]^3 + 
   3824*HPL[{2, 1, 2, 1, 1}, -x]*Log[x]^3 + 3824*HPL[{2, 2, 1, 1, 1}, -x]*
    Log[x]^3 + (2176*HPL[{3, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   13440*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x]^3 + 
   13440*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x]^3 + 
   13440*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x]^3 + 
   13440*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x]^3 + 
   13440*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   13440*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   49280*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   (15697*Pi^6*Log[x]^4)/181440 + (1373*Pi^4*HPL[{2}, -x]*Log[x]^4)/2160 - 
   (Pi^2*HPL[{4}, -x]*Log[x]^4)/18 + (HPL[{6}, -x]*Log[x]^4)/3 + 
   (356*Pi^4*HPL[{1, 1}, -x]*Log[x]^4)/135 + 
   (2*Pi^2*HPL[{1, 3}, -x]*Log[x]^4)/9 + (97*Pi^2*HPL[{2, 2}, -x]*Log[x]^4)/
    24 - (HPL[{2, 4}, -x]*Log[x]^4)/3 + (2*Pi^2*HPL[{3, 1}, -x]*Log[x]^4)/9 - 
   (HPL[{4, 2}, -x]*Log[x]^4)/3 + (289*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]^4)/18 - 
   (4*HPL[{1, 1, 4}, -x]*Log[x]^4)/3 + (289*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]^4)/
    18 + (4*HPL[{1, 2, 3}, -x]*Log[x]^4)/3 + (4*HPL[{1, 3, 2}, -x]*Log[x]^4)/
    3 - (4*HPL[{1, 4, 1}, -x]*Log[x]^4)/3 + 
   (289*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]^4)/18 + 
   (4*HPL[{2, 1, 3}, -x]*Log[x]^4)/3 + (37*HPL[{2, 2, 2}, -x]*Log[x]^4)/2 + 
   (4*HPL[{2, 3, 1}, -x]*Log[x]^4)/3 + (4*HPL[{3, 1, 2}, -x]*Log[x]^4)/3 + 
   (4*HPL[{3, 2, 1}, -x]*Log[x]^4)/3 - (4*HPL[{4, 1, 1}, -x]*Log[x]^4)/3 + 
   (584*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]^4)/9 + 
   (16*HPL[{1, 1, 1, 3}, -x]*Log[x]^4)/3 + 
   (208*HPL[{1, 1, 2, 2}, -x]*Log[x]^4)/3 + 
   (16*HPL[{1, 1, 3, 1}, -x]*Log[x]^4)/3 + 
   (208*HPL[{1, 2, 1, 2}, -x]*Log[x]^4)/3 + 
   (208*HPL[{1, 2, 2, 1}, -x]*Log[x]^4)/3 + 
   (16*HPL[{1, 3, 1, 1}, -x]*Log[x]^4)/3 + 
   (208*HPL[{2, 1, 1, 2}, -x]*Log[x]^4)/3 + 
   (208*HPL[{2, 1, 2, 1}, -x]*Log[x]^4)/3 + 
   (208*HPL[{2, 2, 1, 1}, -x]*Log[x]^4)/3 + 
   (16*HPL[{3, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (796*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^4)/3 + 
   (796*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^4)/3 + 
   (796*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^4)/3 + 
   (796*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   (796*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^4)/3 + 
   1040*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^4 + 
   (121*Pi^4*HPL[{1}, -x]*Log[x]^5)/5400 + (7*Pi^2*HPL[{1, 2}, -x]*Log[x]^5)/
    45 + (7*Pi^2*HPL[{2, 1}, -x]*Log[x]^5)/45 + 
   (29*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^5)/45 + (3*HPL[{1, 2, 2}, -x]*Log[x]^5)/
    5 + (3*HPL[{2, 1, 2}, -x]*Log[x]^5)/5 + (3*HPL[{2, 2, 1}, -x]*Log[x]^5)/
    5 + (38*HPL[{1, 1, 1, 2}, -x]*Log[x]^5)/15 + 
   (38*HPL[{1, 1, 2, 1}, -x]*Log[x]^5)/15 + 
   (38*HPL[{1, 2, 1, 1}, -x]*Log[x]^5)/15 + 
   (38*HPL[{2, 1, 1, 1}, -x]*Log[x]^5)/15 + 
   (32*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^5)/3 + (7*Pi^4*Log[x]^6)/129600 + 
   (Pi^2*HPL[{2}, -x]*Log[x]^6)/2160 + (Pi^2*HPL[{1, 1}, -x]*Log[x]^6)/540 + 
   (HPL[{2, 2}, -x]*Log[x]^6)/360 + (HPL[{1, 1, 2}, -x]*Log[x]^6)/90 + 
   (HPL[{1, 2, 1}, -x]*Log[x]^6)/90 + (HPL[{2, 1, 1}, -x]*Log[x]^6)/90 + 
   (2*HPL[{1, 1, 1, 1}, -x]*Log[x]^6)/45 - (655*Pi^6*HPL[{1}, -x]*Zeta[3])/
    14 - (1466*Pi^4*HPL[{3}, -x]*Zeta[3])/45 + (4*Pi^2*HPL[{5}, -x]*Zeta[3])/
    3 + 816*HPL[{7}, -x]*Zeta[3] - (8761*Pi^4*HPL[{1, 2}, -x]*Zeta[3])/15 - 
   (896*Pi^2*HPL[{1, 4}, -x]*Zeta[3])/3 - 504*HPL[{1, 6}, -x]*Zeta[3] - 
   (8761*Pi^4*HPL[{2, 1}, -x]*Zeta[3])/15 - 
   (1768*Pi^2*HPL[{2, 3}, -x]*Zeta[3])/3 - 472*HPL[{2, 5}, -x]*Zeta[3] - 
   (1768*Pi^2*HPL[{3, 2}, -x]*Zeta[3])/3 - 528*HPL[{3, 4}, -x]*Zeta[3] - 
   (896*Pi^2*HPL[{4, 1}, -x]*Zeta[3])/3 - 528*HPL[{4, 3}, -x]*Zeta[3] - 
   472*HPL[{5, 2}, -x]*Zeta[3] - 504*HPL[{6, 1}, -x]*Zeta[3] - 
   (96664*Pi^4*HPL[{1, 1, 1}, -x]*Zeta[3])/45 - 
   (4352*Pi^2*HPL[{1, 1, 3}, -x]*Zeta[3])/3 - 1184*HPL[{1, 1, 5}, -x]*
    Zeta[3] - (20336*Pi^2*HPL[{1, 2, 2}, -x]*Zeta[3])/3 - 
   2928*HPL[{1, 2, 4}, -x]*Zeta[3] - (4352*Pi^2*HPL[{1, 3, 1}, -x]*Zeta[3])/
    3 - 3904*HPL[{1, 3, 3}, -x]*Zeta[3] - 2928*HPL[{1, 4, 2}, -x]*Zeta[3] - 
   1184*HPL[{1, 5, 1}, -x]*Zeta[3] - (20336*Pi^2*HPL[{2, 1, 2}, -x]*Zeta[3])/
    3 - 2928*HPL[{2, 1, 4}, -x]*Zeta[3] - 
   (20336*Pi^2*HPL[{2, 2, 1}, -x]*Zeta[3])/3 - 6448*HPL[{2, 2, 3}, -x]*
    Zeta[3] - 6448*HPL[{2, 3, 2}, -x]*Zeta[3] - 2928*HPL[{2, 4, 1}, -x]*
    Zeta[3] - (4352*Pi^2*HPL[{3, 1, 1}, -x]*Zeta[3])/3 - 
   3904*HPL[{3, 1, 3}, -x]*Zeta[3] - 6448*HPL[{3, 2, 2}, -x]*Zeta[3] - 
   3904*HPL[{3, 3, 1}, -x]*Zeta[3] - 2928*HPL[{4, 1, 2}, -x]*Zeta[3] - 
   2928*HPL[{4, 2, 1}, -x]*Zeta[3] - 1184*HPL[{5, 1, 1}, -x]*Zeta[3] - 
   23120*Pi^2*HPL[{1, 1, 1, 2}, -x]*Zeta[3] - 8192*HPL[{1, 1, 1, 4}, -x]*
    Zeta[3] - 23120*Pi^2*HPL[{1, 1, 2, 1}, -x]*Zeta[3] - 
   16160*HPL[{1, 1, 2, 3}, -x]*Zeta[3] - 16160*HPL[{1, 1, 3, 2}, -x]*
    Zeta[3] - 8192*HPL[{1, 1, 4, 1}, -x]*Zeta[3] - 
   23120*Pi^2*HPL[{1, 2, 1, 1}, -x]*Zeta[3] - 16160*HPL[{1, 2, 1, 3}, -x]*
    Zeta[3] - 54784*HPL[{1, 2, 2, 2}, -x]*Zeta[3] - 
   16160*HPL[{1, 2, 3, 1}, -x]*Zeta[3] - 16160*HPL[{1, 3, 1, 2}, -x]*
    Zeta[3] - 16160*HPL[{1, 3, 2, 1}, -x]*Zeta[3] - 
   8192*HPL[{1, 4, 1, 1}, -x]*Zeta[3] - 23120*Pi^2*HPL[{2, 1, 1, 1}, -x]*
    Zeta[3] - 16160*HPL[{2, 1, 1, 3}, -x]*Zeta[3] - 
   54784*HPL[{2, 1, 2, 2}, -x]*Zeta[3] - 16160*HPL[{2, 1, 3, 1}, -x]*
    Zeta[3] - 54784*HPL[{2, 2, 1, 2}, -x]*Zeta[3] - 
   54784*HPL[{2, 2, 2, 1}, -x]*Zeta[3] - 16160*HPL[{2, 3, 1, 1}, -x]*
    Zeta[3] - 16160*HPL[{3, 1, 1, 2}, -x]*Zeta[3] - 
   16160*HPL[{3, 1, 2, 1}, -x]*Zeta[3] - 16160*HPL[{3, 2, 1, 1}, -x]*
    Zeta[3] - 8192*HPL[{4, 1, 1, 1}, -x]*Zeta[3] - 
   84160*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   38656*HPL[{1, 1, 1, 1, 3}, -x]*Zeta[3] - 176832*HPL[{1, 1, 1, 2, 2}, -x]*
    Zeta[3] - 38656*HPL[{1, 1, 1, 3, 1}, -x]*Zeta[3] - 
   176832*HPL[{1, 1, 2, 1, 2}, -x]*Zeta[3] - 176832*HPL[{1, 1, 2, 2, 1}, -x]*
    Zeta[3] - 38656*HPL[{1, 1, 3, 1, 1}, -x]*Zeta[3] - 
   176832*HPL[{1, 2, 1, 1, 2}, -x]*Zeta[3] - 176832*HPL[{1, 2, 1, 2, 1}, -x]*
    Zeta[3] - 176832*HPL[{1, 2, 2, 1, 1}, -x]*Zeta[3] - 
   38656*HPL[{1, 3, 1, 1, 1}, -x]*Zeta[3] - 176832*HPL[{2, 1, 1, 1, 2}, -x]*
    Zeta[3] - 176832*HPL[{2, 1, 1, 2, 1}, -x]*Zeta[3] - 
   176832*HPL[{2, 1, 2, 1, 1}, -x]*Zeta[3] - 176832*HPL[{2, 2, 1, 1, 1}, -x]*
    Zeta[3] - 38656*HPL[{3, 1, 1, 1, 1}, -x]*Zeta[3] - 
   602880*HPL[{1, 1, 1, 1, 1, 2}, -x]*Zeta[3] - 
   602880*HPL[{1, 1, 1, 1, 2, 1}, -x]*Zeta[3] - 
   602880*HPL[{1, 1, 1, 2, 1, 1}, -x]*Zeta[3] - 
   602880*HPL[{1, 1, 2, 1, 1, 1}, -x]*Zeta[3] - 
   602880*HPL[{1, 2, 1, 1, 1, 1}, -x]*Zeta[3] - 
   602880*HPL[{2, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   2204160*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (6563*Pi^6*Log[x]*Zeta[3])/756 - (1501*Pi^4*HPL[{2}, -x]*Log[x]*Zeta[3])/
    18 - (124*Pi^2*HPL[{4}, -x]*Log[x]*Zeta[3])/3 - 
   164*HPL[{6}, -x]*Log[x]*Zeta[3] - (1552*Pi^4*HPL[{1, 1}, -x]*Log[x]*
     Zeta[3])/5 - (560*Pi^2*HPL[{1, 3}, -x]*Log[x]*Zeta[3])/3 + 
   432*HPL[{1, 5}, -x]*Log[x]*Zeta[3] - 928*Pi^2*HPL[{2, 2}, -x]*Log[x]*
    Zeta[3] + 112*HPL[{2, 4}, -x]*Log[x]*Zeta[3] - 
   (560*Pi^2*HPL[{3, 1}, -x]*Log[x]*Zeta[3])/3 - 32*HPL[{3, 3}, -x]*Log[x]*
    Zeta[3] + 112*HPL[{4, 2}, -x]*Log[x]*Zeta[3] + 
   432*HPL[{5, 1}, -x]*Log[x]*Zeta[3] - 3144*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]*
    Zeta[3] - 224*HPL[{1, 1, 4}, -x]*Log[x]*Zeta[3] - 
   3144*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   1360*HPL[{1, 2, 3}, -x]*Log[x]*Zeta[3] - 1360*HPL[{1, 3, 2}, -x]*Log[x]*
    Zeta[3] - 224*HPL[{1, 4, 1}, -x]*Log[x]*Zeta[3] - 
   3144*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   1360*HPL[{2, 1, 3}, -x]*Log[x]*Zeta[3] - 6256*HPL[{2, 2, 2}, -x]*Log[x]*
    Zeta[3] - 1360*HPL[{2, 3, 1}, -x]*Log[x]*Zeta[3] - 
   1360*HPL[{3, 1, 2}, -x]*Log[x]*Zeta[3] - 1360*HPL[{3, 2, 1}, -x]*Log[x]*
    Zeta[3] - 224*HPL[{4, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (34528*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]*Zeta[3])/3 - 
   4160*HPL[{1, 1, 1, 3}, -x]*Log[x]*Zeta[3] - 21408*HPL[{1, 1, 2, 2}, -x]*
    Log[x]*Zeta[3] - 4160*HPL[{1, 1, 3, 1}, -x]*Log[x]*Zeta[3] - 
   21408*HPL[{1, 2, 1, 2}, -x]*Log[x]*Zeta[3] - 21408*HPL[{1, 2, 2, 1}, -x]*
    Log[x]*Zeta[3] - 4160*HPL[{1, 3, 1, 1}, -x]*Log[x]*Zeta[3] - 
   21408*HPL[{2, 1, 1, 2}, -x]*Log[x]*Zeta[3] - 21408*HPL[{2, 1, 2, 1}, -x]*
    Log[x]*Zeta[3] - 21408*HPL[{2, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   4160*HPL[{3, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 74112*HPL[{1, 1, 1, 1, 2}, -x]*
    Log[x]*Zeta[3] - 74112*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   74112*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 
   74112*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   74112*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   272640*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] + 
   (227*Pi^4*HPL[{1}, -x]*Log[x]^2*Zeta[3])/45 + 
   (20*Pi^2*HPL[{3}, -x]*Log[x]^2*Zeta[3])/3 + 64*HPL[{5}, -x]*Log[x]^2*
    Zeta[3] - (106*Pi^2*HPL[{1, 2}, -x]*Log[x]^2*Zeta[3])/3 - 
   16*HPL[{1, 4}, -x]*Log[x]^2*Zeta[3] - 
   (106*Pi^2*HPL[{2, 1}, -x]*Log[x]^2*Zeta[3])/3 + 
   8*HPL[{2, 3}, -x]*Log[x]^2*Zeta[3] + 8*HPL[{3, 2}, -x]*Log[x]^2*Zeta[3] - 
   16*HPL[{4, 1}, -x]*Log[x]^2*Zeta[3] - 
   (472*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^2*Zeta[3])/3 - 
   16*HPL[{1, 1, 3}, -x]*Log[x]^2*Zeta[3] - 448*HPL[{1, 2, 2}, -x]*Log[x]^2*
    Zeta[3] - 16*HPL[{1, 3, 1}, -x]*Log[x]^2*Zeta[3] - 
   448*HPL[{2, 1, 2}, -x]*Log[x]^2*Zeta[3] - 448*HPL[{2, 2, 1}, -x]*Log[x]^2*
    Zeta[3] - 16*HPL[{3, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   1648*HPL[{1, 1, 1, 2}, -x]*Log[x]^2*Zeta[3] - 1648*HPL[{1, 1, 2, 1}, -x]*
    Log[x]^2*Zeta[3] - 1648*HPL[{1, 2, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   1648*HPL[{2, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] - 
   6720*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] + 
   (116*Pi^4*Log[x]^3*Zeta[3])/45 + (115*Pi^2*HPL[{2}, -x]*Log[x]^3*Zeta[3])/
    9 - 8*HPL[{4}, -x]*Log[x]^3*Zeta[3] + 
   (164*Pi^2*HPL[{1, 1}, -x]*Log[x]^3*Zeta[3])/3 - 
   (8*HPL[{1, 3}, -x]*Log[x]^3*Zeta[3])/3 + 
   (80*HPL[{2, 2}, -x]*Log[x]^3*Zeta[3])/3 - 
   (8*HPL[{3, 1}, -x]*Log[x]^3*Zeta[3])/3 + 136*HPL[{1, 1, 2}, -x]*Log[x]^3*
    Zeta[3] + 136*HPL[{1, 2, 1}, -x]*Log[x]^3*Zeta[3] + 
   136*HPL[{2, 1, 1}, -x]*Log[x]^3*Zeta[3] + 
   (1760*HPL[{1, 1, 1, 1}, -x]*Log[x]^3*Zeta[3])/3 + 
   (13*Pi^2*HPL[{1}, -x]*Log[x]^4*Zeta[3])/2 + 
   (4*HPL[{3}, -x]*Log[x]^4*Zeta[3])/3 + 
   (55*HPL[{1, 2}, -x]*Log[x]^4*Zeta[3])/3 + 
   (55*HPL[{2, 1}, -x]*Log[x]^4*Zeta[3])/3 + 
   (224*HPL[{1, 1, 1}, -x]*Log[x]^4*Zeta[3])/3 + (71*Pi^2*Log[x]^5*Zeta[3])/
    180 + (7*HPL[{2}, -x]*Log[x]^5*Zeta[3])/10 + 
   (52*HPL[{1, 1}, -x]*Log[x]^5*Zeta[3])/15 + (HPL[{1}, -x]*Log[x]^6*Zeta[3])/
    15 + (1529*Pi^4*Zeta[3]^2)/90 + (254*Pi^2*HPL[{2}, -x]*Zeta[3]^2)/3 - 
   368*HPL[{4}, -x]*Zeta[3]^2 + (1904*Pi^2*HPL[{1, 1}, -x]*Zeta[3]^2)/3 - 
   1344*HPL[{1, 3}, -x]*Zeta[3]^2 - 432*HPL[{2, 2}, -x]*Zeta[3]^2 - 
   1344*HPL[{3, 1}, -x]*Zeta[3]^2 + 1456*HPL[{1, 1, 2}, -x]*Zeta[3]^2 + 
   1456*HPL[{1, 2, 1}, -x]*Zeta[3]^2 + 1456*HPL[{2, 1, 1}, -x]*Zeta[3]^2 + 
   15168*HPL[{1, 1, 1, 1}, -x]*Zeta[3]^2 + 164*Pi^2*HPL[{1}, -x]*Log[x]*
    Zeta[3]^2 + 32*HPL[{3}, -x]*Log[x]*Zeta[3]^2 + 
   856*HPL[{1, 2}, -x]*Log[x]*Zeta[3]^2 + 856*HPL[{2, 1}, -x]*Log[x]*
    Zeta[3]^2 + 4096*HPL[{1, 1, 1}, -x]*Log[x]*Zeta[3]^2 + 
   (70*Pi^2*Log[x]^2*Zeta[3]^2)/3 + 78*HPL[{2}, -x]*Log[x]^2*Zeta[3]^2 + 
   344*HPL[{1, 1}, -x]*Log[x]^2*Zeta[3]^2 - 
   (8*HPL[{1}, -x]*Log[x]^3*Zeta[3]^2)/3 - (5*Log[x]^4*Zeta[3]^2)/6 - 
   (2656*HPL[{1}, -x]*Zeta[3]^3)/3 - 112*Log[x]*Zeta[3]^3 - 
   (19886*Pi^4*HPL[{1}, -x]*Zeta[5])/45 - (752*Pi^2*HPL[{3}, -x]*Zeta[5])/3 + 
   624*HPL[{5}, -x]*Zeta[5] - (13804*Pi^2*HPL[{1, 2}, -x]*Zeta[5])/3 - 
   1952*HPL[{1, 4}, -x]*Zeta[5] - (13804*Pi^2*HPL[{2, 1}, -x]*Zeta[5])/3 - 
   2896*HPL[{2, 3}, -x]*Zeta[5] - 2896*HPL[{3, 2}, -x]*Zeta[5] - 
   1952*HPL[{4, 1}, -x]*Zeta[5] - (52832*Pi^2*HPL[{1, 1, 1}, -x]*Zeta[5])/3 - 
   7232*HPL[{1, 1, 3}, -x]*Zeta[5] - 35424*HPL[{1, 2, 2}, -x]*Zeta[5] - 
   7232*HPL[{1, 3, 1}, -x]*Zeta[5] - 35424*HPL[{2, 1, 2}, -x]*Zeta[5] - 
   35424*HPL[{2, 2, 1}, -x]*Zeta[5] - 7232*HPL[{3, 1, 1}, -x]*Zeta[5] - 
   124128*HPL[{1, 1, 1, 2}, -x]*Zeta[5] - 124128*HPL[{1, 1, 2, 1}, -x]*
    Zeta[5] - 124128*HPL[{1, 2, 1, 1}, -x]*Zeta[5] - 
   124128*HPL[{2, 1, 1, 1}, -x]*Zeta[5] - 481920*HPL[{1, 1, 1, 1, 1}, -x]*
    Zeta[5] - (693*Pi^4*Log[x]*Zeta[5])/10 - 
   (1504*Pi^2*HPL[{2}, -x]*Log[x]*Zeta[5])/3 - 72*HPL[{4}, -x]*Log[x]*
    Zeta[5] - (6136*Pi^2*HPL[{1, 1}, -x]*Log[x]*Zeta[5])/3 - 
   96*HPL[{1, 3}, -x]*Log[x]*Zeta[5] - 3176*HPL[{2, 2}, -x]*Log[x]*Zeta[5] - 
   96*HPL[{3, 1}, -x]*Log[x]*Zeta[5] - 12144*HPL[{1, 1, 2}, -x]*Log[x]*
    Zeta[5] - 12144*HPL[{1, 2, 1}, -x]*Log[x]*Zeta[5] - 
   12144*HPL[{2, 1, 1}, -x]*Log[x]*Zeta[5] - 50944*HPL[{1, 1, 1, 1}, -x]*
    Log[x]*Zeta[5] + (142*Pi^2*HPL[{1}, -x]*Log[x]^2*Zeta[5])/3 + 
   24*HPL[{3}, -x]*Log[x]^2*Zeta[5] - 76*HPL[{1, 2}, -x]*Log[x]^2*Zeta[5] - 
   76*HPL[{2, 1}, -x]*Log[x]^2*Zeta[5] - 432*HPL[{1, 1, 1}, -x]*Log[x]^2*
    Zeta[5] + (41*Pi^2*Log[x]^3*Zeta[5])/3 + 56*HPL[{2}, -x]*Log[x]^3*
    Zeta[5] + (752*HPL[{1, 1}, -x]*Log[x]^3*Zeta[5])/3 + 
   30*HPL[{1}, -x]*Log[x]^4*Zeta[5] + (17*Log[x]^5*Zeta[5])/10 + 
   (428*Pi^2*Zeta[3]*Zeta[5])/3 - 136*HPL[{2}, -x]*Zeta[3]*Zeta[5] + 
   5312*HPL[{1, 1}, -x]*Zeta[3]*Zeta[5] + 2208*HPL[{1}, -x]*Log[x]*Zeta[3]*
    Zeta[5] + 240*Log[x]^2*Zeta[3]*Zeta[5] - 288*Zeta[5]^2 - 
   (13180*Pi^2*HPL[{1}, -x]*Zeta[7])/3 - 1240*HPL[{3}, -x]*Zeta[7] - 
   30000*HPL[{1, 2}, -x]*Zeta[7] - 30000*HPL[{2, 1}, -x]*Zeta[7] - 
   128096*HPL[{1, 1, 1}, -x]*Zeta[7] - 542*Pi^2*Log[x]*Zeta[7] - 
   2112*HPL[{2}, -x]*Log[x]*Zeta[7] - 10608*HPL[{1, 1}, -x]*Log[x]*Zeta[7] + 
   300*HPL[{1}, -x]*Log[x]^2*Zeta[7] + 50*Log[x]^3*Zeta[7] - 
   744*Zeta[3]*Zeta[7] - (128576*HPL[{1}, -x]*Zeta[9])/3 - 
   3136*Log[x]*Zeta[9]

F[3, 6] = (123529*Pi^8*HPL[{1}, -x])/24300 - 
   (5324*Pi^6*HPL[{3}, -x])/405 - (1862*Pi^4*HPL[{5}, -x])/45 - 
   (1096*Pi^2*HPL[{7}, -x])/3 - 3936*HPL[{9}, -x] + 
   (90743*Pi^6*HPL[{1, 2}, -x])/1890 - (5644*Pi^4*HPL[{1, 4}, -x])/45 - 
   (1604*Pi^2*HPL[{1, 6}, -x])/3 - 3248*HPL[{1, 8}, -x] + 
   (90743*Pi^6*HPL[{2, 1}, -x])/1890 - (740*Pi^4*HPL[{2, 3}, -x])/3 - 
   756*Pi^2*HPL[{2, 5}, -x] - 4000*HPL[{2, 7}, -x] - 
   (740*Pi^4*HPL[{3, 2}, -x])/3 - (2792*Pi^2*HPL[{3, 4}, -x])/3 - 
   (13280*HPL[{3, 6}, -x])/3 - (5644*Pi^4*HPL[{4, 1}, -x])/45 - 
   (2792*Pi^2*HPL[{4, 3}, -x])/3 - 4624*HPL[{4, 5}, -x] - 
   756*Pi^2*HPL[{5, 2}, -x] - 4624*HPL[{5, 4}, -x] - 
   (1604*Pi^2*HPL[{6, 1}, -x])/3 - (13280*HPL[{6, 3}, -x])/3 - 
   4000*HPL[{7, 2}, -x] - 3248*HPL[{8, 1}, -x] + 
   (713828*Pi^6*HPL[{1, 1, 1}, -x])/2835 - (27784*Pi^4*HPL[{1, 1, 3}, -x])/
    45 - 1296*Pi^2*HPL[{1, 1, 5}, -x] - 5664*HPL[{1, 1, 7}, -x] - 
   (1726*Pi^4*HPL[{1, 2, 2}, -x])/135 - (7432*Pi^2*HPL[{1, 2, 4}, -x])/3 - 
   (23024*HPL[{1, 2, 6}, -x])/3 - (27784*Pi^4*HPL[{1, 3, 1}, -x])/45 - 
   2784*Pi^2*HPL[{1, 3, 3}, -x] - 8736*HPL[{1, 3, 5}, -x] - 
   (7432*Pi^2*HPL[{1, 4, 2}, -x])/3 - (27152*HPL[{1, 4, 4}, -x])/3 - 
   1296*Pi^2*HPL[{1, 5, 1}, -x] - 8736*HPL[{1, 5, 3}, -x] - 
   (23024*HPL[{1, 6, 2}, -x])/3 - 5664*HPL[{1, 7, 1}, -x] - 
   (1726*Pi^4*HPL[{2, 1, 2}, -x])/135 - (7432*Pi^2*HPL[{2, 1, 4}, -x])/3 - 
   (23024*HPL[{2, 1, 6}, -x])/3 - (1726*Pi^4*HPL[{2, 2, 1}, -x])/135 - 
   (40928*Pi^2*HPL[{2, 2, 3}, -x])/9 - (32656*HPL[{2, 2, 5}, -x])/3 - 
   (40928*Pi^2*HPL[{2, 3, 2}, -x])/9 - (38848*HPL[{2, 3, 4}, -x])/3 - 
   (7432*Pi^2*HPL[{2, 4, 1}, -x])/3 - (38848*HPL[{2, 4, 3}, -x])/3 - 
   (32656*HPL[{2, 5, 2}, -x])/3 - (23024*HPL[{2, 6, 1}, -x])/3 - 
   (27784*Pi^4*HPL[{3, 1, 1}, -x])/45 - 2784*Pi^2*HPL[{3, 1, 3}, -x] - 
   8736*HPL[{3, 1, 5}, -x] - (40928*Pi^2*HPL[{3, 2, 2}, -x])/9 - 
   (38848*HPL[{3, 2, 4}, -x])/3 - 2784*Pi^2*HPL[{3, 3, 1}, -x] - 
   (43840*HPL[{3, 3, 3}, -x])/3 - (38848*HPL[{3, 4, 2}, -x])/3 - 
   8736*HPL[{3, 5, 1}, -x] - (7432*Pi^2*HPL[{4, 1, 2}, -x])/3 - 
   (27152*HPL[{4, 1, 4}, -x])/3 - (7432*Pi^2*HPL[{4, 2, 1}, -x])/3 - 
   (38848*HPL[{4, 2, 3}, -x])/3 - (38848*HPL[{4, 3, 2}, -x])/3 - 
   (27152*HPL[{4, 4, 1}, -x])/3 - 1296*Pi^2*HPL[{5, 1, 1}, -x] - 
   8736*HPL[{5, 1, 3}, -x] - (32656*HPL[{5, 2, 2}, -x])/3 - 
   8736*HPL[{5, 3, 1}, -x] - (23024*HPL[{6, 1, 2}, -x])/3 - 
   (23024*HPL[{6, 2, 1}, -x])/3 - 5664*HPL[{7, 1, 1}, -x] + 
   (21076*Pi^4*HPL[{1, 1, 1, 2}, -x])/15 - (15616*Pi^2*HPL[{1, 1, 1, 4}, -x])/
    3 - 12704*HPL[{1, 1, 1, 6}, -x] + (21076*Pi^4*HPL[{1, 1, 2, 1}, -x])/15 - 
   (95696*Pi^2*HPL[{1, 1, 2, 3}, -x])/9 - (58528*HPL[{1, 1, 2, 5}, -x])/3 - 
   (95696*Pi^2*HPL[{1, 1, 3, 2}, -x])/9 - (72896*HPL[{1, 1, 3, 4}, -x])/3 - 
   (15616*Pi^2*HPL[{1, 1, 4, 1}, -x])/3 - (72896*HPL[{1, 1, 4, 3}, -x])/3 - 
   (58528*HPL[{1, 1, 5, 2}, -x])/3 - 12704*HPL[{1, 1, 6, 1}, -x] + 
   (21076*Pi^4*HPL[{1, 2, 1, 1}, -x])/15 - (95696*Pi^2*HPL[{1, 2, 1, 3}, -x])/
    9 - (58528*HPL[{1, 2, 1, 5}, -x])/3 - (26608*Pi^2*HPL[{1, 2, 2, 2}, -x])/
    3 - (102016*HPL[{1, 2, 2, 4}, -x])/3 - (95696*Pi^2*HPL[{1, 2, 3, 1}, -x])/
    9 - (116384*HPL[{1, 2, 3, 3}, -x])/3 - (102016*HPL[{1, 2, 4, 2}, -x])/3 - 
   (58528*HPL[{1, 2, 5, 1}, -x])/3 - (95696*Pi^2*HPL[{1, 3, 1, 2}, -x])/9 - 
   (72896*HPL[{1, 3, 1, 4}, -x])/3 - (95696*Pi^2*HPL[{1, 3, 2, 1}, -x])/9 - 
   (116384*HPL[{1, 3, 2, 3}, -x])/3 - (116384*HPL[{1, 3, 3, 2}, -x])/3 - 
   (72896*HPL[{1, 3, 4, 1}, -x])/3 - (15616*Pi^2*HPL[{1, 4, 1, 1}, -x])/3 - 
   (72896*HPL[{1, 4, 1, 3}, -x])/3 - (102016*HPL[{1, 4, 2, 2}, -x])/3 - 
   (72896*HPL[{1, 4, 3, 1}, -x])/3 - (58528*HPL[{1, 5, 1, 2}, -x])/3 - 
   (58528*HPL[{1, 5, 2, 1}, -x])/3 - 12704*HPL[{1, 6, 1, 1}, -x] + 
   (21076*Pi^4*HPL[{2, 1, 1, 1}, -x])/15 - (95696*Pi^2*HPL[{2, 1, 1, 3}, -x])/
    9 - (58528*HPL[{2, 1, 1, 5}, -x])/3 - (26608*Pi^2*HPL[{2, 1, 2, 2}, -x])/
    3 - (102016*HPL[{2, 1, 2, 4}, -x])/3 - (95696*Pi^2*HPL[{2, 1, 3, 1}, -x])/
    9 - (116384*HPL[{2, 1, 3, 3}, -x])/3 - (102016*HPL[{2, 1, 4, 2}, -x])/3 - 
   (58528*HPL[{2, 1, 5, 1}, -x])/3 - (26608*Pi^2*HPL[{2, 2, 1, 2}, -x])/3 - 
   (102016*HPL[{2, 2, 1, 4}, -x])/3 - (26608*Pi^2*HPL[{2, 2, 2, 1}, -x])/3 - 
   (177248*HPL[{2, 2, 2, 3}, -x])/3 - (177248*HPL[{2, 2, 3, 2}, -x])/3 - 
   (102016*HPL[{2, 2, 4, 1}, -x])/3 - (95696*Pi^2*HPL[{2, 3, 1, 1}, -x])/9 - 
   (116384*HPL[{2, 3, 1, 3}, -x])/3 - (177248*HPL[{2, 3, 2, 2}, -x])/3 - 
   (116384*HPL[{2, 3, 3, 1}, -x])/3 - (102016*HPL[{2, 4, 1, 2}, -x])/3 - 
   (102016*HPL[{2, 4, 2, 1}, -x])/3 - (58528*HPL[{2, 5, 1, 1}, -x])/3 - 
   (95696*Pi^2*HPL[{3, 1, 1, 2}, -x])/9 - (72896*HPL[{3, 1, 1, 4}, -x])/3 - 
   (95696*Pi^2*HPL[{3, 1, 2, 1}, -x])/9 - (116384*HPL[{3, 1, 2, 3}, -x])/3 - 
   (116384*HPL[{3, 1, 3, 2}, -x])/3 - (72896*HPL[{3, 1, 4, 1}, -x])/3 - 
   (95696*Pi^2*HPL[{3, 2, 1, 1}, -x])/9 - (116384*HPL[{3, 2, 1, 3}, -x])/3 - 
   (177248*HPL[{3, 2, 2, 2}, -x])/3 - (116384*HPL[{3, 2, 3, 1}, -x])/3 - 
   (116384*HPL[{3, 3, 1, 2}, -x])/3 - (116384*HPL[{3, 3, 2, 1}, -x])/3 - 
   (72896*HPL[{3, 4, 1, 1}, -x])/3 - (15616*Pi^2*HPL[{4, 1, 1, 1}, -x])/3 - 
   (72896*HPL[{4, 1, 1, 3}, -x])/3 - (102016*HPL[{4, 1, 2, 2}, -x])/3 - 
   (72896*HPL[{4, 1, 3, 1}, -x])/3 - (102016*HPL[{4, 2, 1, 2}, -x])/3 - 
   (102016*HPL[{4, 2, 2, 1}, -x])/3 - (72896*HPL[{4, 3, 1, 1}, -x])/3 - 
   (58528*HPL[{5, 1, 1, 2}, -x])/3 - (58528*HPL[{5, 1, 2, 1}, -x])/3 - 
   (58528*HPL[{5, 2, 1, 1}, -x])/3 - 12704*HPL[{6, 1, 1, 1}, -x] + 
   (83536*Pi^4*HPL[{1, 1, 1, 1, 1}, -x])/9 - 
   (81280*Pi^2*HPL[{1, 1, 1, 1, 3}, -x])/3 - 38272*HPL[{1, 1, 1, 1, 5}, -x] - 
   (27488*Pi^2*HPL[{1, 1, 1, 2, 2}, -x])/3 - 70848*HPL[{1, 1, 1, 2, 4}, -x] - 
   (81280*Pi^2*HPL[{1, 1, 1, 3, 1}, -x])/3 - 
   (241280*HPL[{1, 1, 1, 3, 3}, -x])/3 - 70848*HPL[{1, 1, 1, 4, 2}, -x] - 
   38272*HPL[{1, 1, 1, 5, 1}, -x] - (27488*Pi^2*HPL[{1, 1, 2, 1, 2}, -x])/3 - 
   70848*HPL[{1, 1, 2, 1, 4}, -x] - (27488*Pi^2*HPL[{1, 1, 2, 2, 1}, -x])/3 - 
   (397376*HPL[{1, 1, 2, 2, 3}, -x])/3 - (397376*HPL[{1, 1, 2, 3, 2}, -x])/
    3 - 70848*HPL[{1, 1, 2, 4, 1}, -x] - 
   (81280*Pi^2*HPL[{1, 1, 3, 1, 1}, -x])/3 - 
   (241280*HPL[{1, 1, 3, 1, 3}, -x])/3 - (397376*HPL[{1, 1, 3, 2, 2}, -x])/
    3 - (241280*HPL[{1, 1, 3, 3, 1}, -x])/3 - 
   70848*HPL[{1, 1, 4, 1, 2}, -x] - 70848*HPL[{1, 1, 4, 2, 1}, -x] - 
   38272*HPL[{1, 1, 5, 1, 1}, -x] - (27488*Pi^2*HPL[{1, 2, 1, 1, 2}, -x])/3 - 
   70848*HPL[{1, 2, 1, 1, 4}, -x] - (27488*Pi^2*HPL[{1, 2, 1, 2, 1}, -x])/3 - 
   (397376*HPL[{1, 2, 1, 2, 3}, -x])/3 - (397376*HPL[{1, 2, 1, 3, 2}, -x])/
    3 - 70848*HPL[{1, 2, 1, 4, 1}, -x] - 
   (27488*Pi^2*HPL[{1, 2, 2, 1, 1}, -x])/3 - 
   (397376*HPL[{1, 2, 2, 1, 3}, -x])/3 - 163328*HPL[{1, 2, 2, 2, 2}, -x] - 
   (397376*HPL[{1, 2, 2, 3, 1}, -x])/3 - (397376*HPL[{1, 2, 3, 1, 2}, -x])/
    3 - (397376*HPL[{1, 2, 3, 2, 1}, -x])/3 - 
   70848*HPL[{1, 2, 4, 1, 1}, -x] - (81280*Pi^2*HPL[{1, 3, 1, 1, 1}, -x])/3 - 
   (241280*HPL[{1, 3, 1, 1, 3}, -x])/3 - (397376*HPL[{1, 3, 1, 2, 2}, -x])/
    3 - (241280*HPL[{1, 3, 1, 3, 1}, -x])/3 - 
   (397376*HPL[{1, 3, 2, 1, 2}, -x])/3 - (397376*HPL[{1, 3, 2, 2, 1}, -x])/
    3 - (241280*HPL[{1, 3, 3, 1, 1}, -x])/3 - 
   70848*HPL[{1, 4, 1, 1, 2}, -x] - 70848*HPL[{1, 4, 1, 2, 1}, -x] - 
   70848*HPL[{1, 4, 2, 1, 1}, -x] - 38272*HPL[{1, 5, 1, 1, 1}, -x] - 
   (27488*Pi^2*HPL[{2, 1, 1, 1, 2}, -x])/3 - 70848*HPL[{2, 1, 1, 1, 4}, -x] - 
   (27488*Pi^2*HPL[{2, 1, 1, 2, 1}, -x])/3 - 
   (397376*HPL[{2, 1, 1, 2, 3}, -x])/3 - (397376*HPL[{2, 1, 1, 3, 2}, -x])/
    3 - 70848*HPL[{2, 1, 1, 4, 1}, -x] - 
   (27488*Pi^2*HPL[{2, 1, 2, 1, 1}, -x])/3 - 
   (397376*HPL[{2, 1, 2, 1, 3}, -x])/3 - 163328*HPL[{2, 1, 2, 2, 2}, -x] - 
   (397376*HPL[{2, 1, 2, 3, 1}, -x])/3 - (397376*HPL[{2, 1, 3, 1, 2}, -x])/
    3 - (397376*HPL[{2, 1, 3, 2, 1}, -x])/3 - 
   70848*HPL[{2, 1, 4, 1, 1}, -x] - (27488*Pi^2*HPL[{2, 2, 1, 1, 1}, -x])/3 - 
   (397376*HPL[{2, 2, 1, 1, 3}, -x])/3 - 163328*HPL[{2, 2, 1, 2, 2}, -x] - 
   (397376*HPL[{2, 2, 1, 3, 1}, -x])/3 - 163328*HPL[{2, 2, 2, 1, 2}, -x] - 
   163328*HPL[{2, 2, 2, 2, 1}, -x] - (397376*HPL[{2, 2, 3, 1, 1}, -x])/3 - 
   (397376*HPL[{2, 3, 1, 1, 2}, -x])/3 - (397376*HPL[{2, 3, 1, 2, 1}, -x])/
    3 - (397376*HPL[{2, 3, 2, 1, 1}, -x])/3 - 
   70848*HPL[{2, 4, 1, 1, 1}, -x] - (81280*Pi^2*HPL[{3, 1, 1, 1, 1}, -x])/3 - 
   (241280*HPL[{3, 1, 1, 1, 3}, -x])/3 - (397376*HPL[{3, 1, 1, 2, 2}, -x])/
    3 - (241280*HPL[{3, 1, 1, 3, 1}, -x])/3 - 
   (397376*HPL[{3, 1, 2, 1, 2}, -x])/3 - (397376*HPL[{3, 1, 2, 2, 1}, -x])/
    3 - (241280*HPL[{3, 1, 3, 1, 1}, -x])/3 - 
   (397376*HPL[{3, 2, 1, 1, 2}, -x])/3 - (397376*HPL[{3, 2, 1, 2, 1}, -x])/
    3 - (397376*HPL[{3, 2, 2, 1, 1}, -x])/3 - 
   (241280*HPL[{3, 3, 1, 1, 1}, -x])/3 - 70848*HPL[{4, 1, 1, 1, 2}, -x] - 
   70848*HPL[{4, 1, 1, 2, 1}, -x] - 70848*HPL[{4, 1, 2, 1, 1}, -x] - 
   70848*HPL[{4, 2, 1, 1, 1}, -x] - 38272*HPL[{5, 1, 1, 1, 1}, -x] + 
   (81920*Pi^2*HPL[{1, 1, 1, 1, 1, 2}, -x])/3 - 
   151040*HPL[{1, 1, 1, 1, 1, 4}, -x] + 
   (81920*Pi^2*HPL[{1, 1, 1, 1, 2, 1}, -x])/3 - 
   314880*HPL[{1, 1, 1, 1, 2, 3}, -x] - 314880*HPL[{1, 1, 1, 1, 3, 2}, -x] - 
   151040*HPL[{1, 1, 1, 1, 4, 1}, -x] + 
   (81920*Pi^2*HPL[{1, 1, 1, 2, 1, 1}, -x])/3 - 
   314880*HPL[{1, 1, 1, 2, 1, 3}, -x] - 314880*HPL[{1, 1, 1, 2, 2, 2}, -x] - 
   314880*HPL[{1, 1, 1, 2, 3, 1}, -x] - 314880*HPL[{1, 1, 1, 3, 1, 2}, -x] - 
   314880*HPL[{1, 1, 1, 3, 2, 1}, -x] - 151040*HPL[{1, 1, 1, 4, 1, 1}, -x] + 
   (81920*Pi^2*HPL[{1, 1, 2, 1, 1, 1}, -x])/3 - 
   314880*HPL[{1, 1, 2, 1, 1, 3}, -x] - 314880*HPL[{1, 1, 2, 1, 2, 2}, -x] - 
   314880*HPL[{1, 1, 2, 1, 3, 1}, -x] - 314880*HPL[{1, 1, 2, 2, 1, 2}, -x] - 
   314880*HPL[{1, 1, 2, 2, 2, 1}, -x] - 314880*HPL[{1, 1, 2, 3, 1, 1}, -x] - 
   314880*HPL[{1, 1, 3, 1, 1, 2}, -x] - 314880*HPL[{1, 1, 3, 1, 2, 1}, -x] - 
   314880*HPL[{1, 1, 3, 2, 1, 1}, -x] - 151040*HPL[{1, 1, 4, 1, 1, 1}, -x] + 
   (81920*Pi^2*HPL[{1, 2, 1, 1, 1, 1}, -x])/3 - 
   314880*HPL[{1, 2, 1, 1, 1, 3}, -x] - 314880*HPL[{1, 2, 1, 1, 2, 2}, -x] - 
   314880*HPL[{1, 2, 1, 1, 3, 1}, -x] - 314880*HPL[{1, 2, 1, 2, 1, 2}, -x] - 
   314880*HPL[{1, 2, 1, 2, 2, 1}, -x] - 314880*HPL[{1, 2, 1, 3, 1, 1}, -x] - 
   314880*HPL[{1, 2, 2, 1, 1, 2}, -x] - 314880*HPL[{1, 2, 2, 1, 2, 1}, -x] - 
   314880*HPL[{1, 2, 2, 2, 1, 1}, -x] - 314880*HPL[{1, 2, 3, 1, 1, 1}, -x] - 
   314880*HPL[{1, 3, 1, 1, 1, 2}, -x] - 314880*HPL[{1, 3, 1, 1, 2, 1}, -x] - 
   314880*HPL[{1, 3, 1, 2, 1, 1}, -x] - 314880*HPL[{1, 3, 2, 1, 1, 1}, -x] - 
   151040*HPL[{1, 4, 1, 1, 1, 1}, -x] + 
   (81920*Pi^2*HPL[{2, 1, 1, 1, 1, 1}, -x])/3 - 
   314880*HPL[{2, 1, 1, 1, 1, 3}, -x] - 314880*HPL[{2, 1, 1, 1, 2, 2}, -x] - 
   314880*HPL[{2, 1, 1, 1, 3, 1}, -x] - 314880*HPL[{2, 1, 1, 2, 1, 2}, -x] - 
   314880*HPL[{2, 1, 1, 2, 2, 1}, -x] - 314880*HPL[{2, 1, 1, 3, 1, 1}, -x] - 
   314880*HPL[{2, 1, 2, 1, 1, 2}, -x] - 314880*HPL[{2, 1, 2, 1, 2, 1}, -x] - 
   314880*HPL[{2, 1, 2, 2, 1, 1}, -x] - 314880*HPL[{2, 1, 3, 1, 1, 1}, -x] - 
   314880*HPL[{2, 2, 1, 1, 1, 2}, -x] - 314880*HPL[{2, 2, 1, 1, 2, 1}, -x] - 
   314880*HPL[{2, 2, 1, 2, 1, 1}, -x] - 314880*HPL[{2, 2, 2, 1, 1, 1}, -x] - 
   314880*HPL[{2, 3, 1, 1, 1, 1}, -x] - 314880*HPL[{3, 1, 1, 1, 1, 2}, -x] - 
   314880*HPL[{3, 1, 1, 1, 2, 1}, -x] - 314880*HPL[{3, 1, 1, 2, 1, 1}, -x] - 
   314880*HPL[{3, 1, 2, 1, 1, 1}, -x] - 314880*HPL[{3, 2, 1, 1, 1, 1}, -x] - 
   151040*HPL[{4, 1, 1, 1, 1, 1}, -x] + 
   277760*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x] - 
   806400*HPL[{1, 1, 1, 1, 1, 1, 3}, -x] - 
   478720*HPL[{1, 1, 1, 1, 1, 2, 2}, -x] - 
   806400*HPL[{1, 1, 1, 1, 1, 3, 1}, -x] - 
   478720*HPL[{1, 1, 1, 1, 2, 1, 2}, -x] - 
   478720*HPL[{1, 1, 1, 1, 2, 2, 1}, -x] - 
   806400*HPL[{1, 1, 1, 1, 3, 1, 1}, -x] - 
   478720*HPL[{1, 1, 1, 2, 1, 1, 2}, -x] - 
   478720*HPL[{1, 1, 1, 2, 1, 2, 1}, -x] - 
   478720*HPL[{1, 1, 1, 2, 2, 1, 1}, -x] - 
   806400*HPL[{1, 1, 1, 3, 1, 1, 1}, -x] - 
   478720*HPL[{1, 1, 2, 1, 1, 1, 2}, -x] - 
   478720*HPL[{1, 1, 2, 1, 1, 2, 1}, -x] - 
   478720*HPL[{1, 1, 2, 1, 2, 1, 1}, -x] - 
   478720*HPL[{1, 1, 2, 2, 1, 1, 1}, -x] - 
   806400*HPL[{1, 1, 3, 1, 1, 1, 1}, -x] - 
   478720*HPL[{1, 2, 1, 1, 1, 1, 2}, -x] - 
   478720*HPL[{1, 2, 1, 1, 1, 2, 1}, -x] - 
   478720*HPL[{1, 2, 1, 1, 2, 1, 1}, -x] - 
   478720*HPL[{1, 2, 1, 2, 1, 1, 1}, -x] - 
   478720*HPL[{1, 2, 2, 1, 1, 1, 1}, -x] - 
   806400*HPL[{1, 3, 1, 1, 1, 1, 1}, -x] - 
   478720*HPL[{2, 1, 1, 1, 1, 1, 2}, -x] - 
   478720*HPL[{2, 1, 1, 1, 1, 2, 1}, -x] - 
   478720*HPL[{2, 1, 1, 1, 2, 1, 1}, -x] - 
   478720*HPL[{2, 1, 1, 2, 1, 1, 1}, -x] - 
   478720*HPL[{2, 1, 2, 1, 1, 1, 1}, -x] - 
   478720*HPL[{2, 2, 1, 1, 1, 1, 1}, -x] - 
   806400*HPL[{3, 1, 1, 1, 1, 1, 1}, -x] + 
   5160960*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   (217387*Pi^8*Log[x])/170100 + (140239*Pi^6*HPL[{2}, -x]*Log[x])/5670 - 
   (208*Pi^4*HPL[{4}, -x]*Log[x])/45 + (604*Pi^2*HPL[{6}, -x]*Log[x])/9 + 
   1008*HPL[{8}, -x]*Log[x] + (277831*Pi^6*HPL[{1, 1}, -x]*Log[x])/2835 - 
   (868*Pi^4*HPL[{1, 3}, -x]*Log[x])/27 + (176*Pi^2*HPL[{1, 5}, -x]*Log[x])/
    9 + 912*HPL[{1, 7}, -x]*Log[x] + (5800*Pi^4*HPL[{2, 2}, -x]*Log[x])/27 - 
   (536*Pi^2*HPL[{2, 4}, -x]*Log[x])/9 + (3200*HPL[{2, 6}, -x]*Log[x])/3 - 
   (868*Pi^4*HPL[{3, 1}, -x]*Log[x])/27 - (472*Pi^2*HPL[{3, 3}, -x]*Log[x])/
    9 + 1104*HPL[{3, 5}, -x]*Log[x] - (536*Pi^2*HPL[{4, 2}, -x]*Log[x])/9 + 
   (3344*HPL[{4, 4}, -x]*Log[x])/3 + (176*Pi^2*HPL[{5, 1}, -x]*Log[x])/9 + 
   1104*HPL[{5, 3}, -x]*Log[x] + (3200*HPL[{6, 2}, -x]*Log[x])/3 + 
   912*HPL[{7, 1}, -x]*Log[x] + (123526*Pi^4*HPL[{1, 1, 2}, -x]*Log[x])/135 - 
   (1888*Pi^2*HPL[{1, 1, 4}, -x]*Log[x])/9 + (4048*HPL[{1, 1, 6}, -x]*Log[x])/
    3 + (123526*Pi^4*HPL[{1, 2, 1}, -x]*Log[x])/135 - 
   (3736*Pi^2*HPL[{1, 2, 3}, -x]*Log[x])/9 + 1232*HPL[{1, 2, 5}, -x]*Log[x] - 
   (3736*Pi^2*HPL[{1, 3, 2}, -x]*Log[x])/9 + 896*HPL[{1, 3, 4}, -x]*Log[x] - 
   (1888*Pi^2*HPL[{1, 4, 1}, -x]*Log[x])/9 + 896*HPL[{1, 4, 3}, -x]*Log[x] + 
   1232*HPL[{1, 5, 2}, -x]*Log[x] + (4048*HPL[{1, 6, 1}, -x]*Log[x])/3 + 
   (123526*Pi^4*HPL[{2, 1, 1}, -x]*Log[x])/135 - 
   (3736*Pi^2*HPL[{2, 1, 3}, -x]*Log[x])/9 + 1232*HPL[{2, 1, 5}, -x]*Log[x] + 
   (12800*Pi^2*HPL[{2, 2, 2}, -x]*Log[x])/9 + 448*HPL[{2, 2, 4}, -x]*Log[x] - 
   (3736*Pi^2*HPL[{2, 3, 1}, -x]*Log[x])/9 + (1040*HPL[{2, 3, 3}, -x]*Log[x])/
    3 + 448*HPL[{2, 4, 2}, -x]*Log[x] + 1232*HPL[{2, 5, 1}, -x]*Log[x] - 
   (3736*Pi^2*HPL[{3, 1, 2}, -x]*Log[x])/9 + 896*HPL[{3, 1, 4}, -x]*Log[x] - 
   (3736*Pi^2*HPL[{3, 2, 1}, -x]*Log[x])/9 + (1040*HPL[{3, 2, 3}, -x]*Log[x])/
    3 + (1040*HPL[{3, 3, 2}, -x]*Log[x])/3 + 896*HPL[{3, 4, 1}, -x]*Log[x] - 
   (1888*Pi^2*HPL[{4, 1, 1}, -x]*Log[x])/9 + 896*HPL[{4, 1, 3}, -x]*Log[x] + 
   448*HPL[{4, 2, 2}, -x]*Log[x] + 896*HPL[{4, 3, 1}, -x]*Log[x] + 
   1232*HPL[{5, 1, 2}, -x]*Log[x] + 1232*HPL[{5, 2, 1}, -x]*Log[x] + 
   (4048*HPL[{6, 1, 1}, -x]*Log[x])/3 + 
   (56912*Pi^4*HPL[{1, 1, 1, 1}, -x]*Log[x])/15 - 
   (11072*Pi^2*HPL[{1, 1, 1, 3}, -x]*Log[x])/9 + 1024*HPL[{1, 1, 1, 5}, -x]*
    Log[x] + (58864*Pi^2*HPL[{1, 1, 2, 2}, -x]*Log[x])/9 - 
   896*HPL[{1, 1, 2, 4}, -x]*Log[x] - 
   (11072*Pi^2*HPL[{1, 1, 3, 1}, -x]*Log[x])/9 - 896*HPL[{1, 1, 3, 3}, -x]*
    Log[x] - 896*HPL[{1, 1, 4, 2}, -x]*Log[x] + 1024*HPL[{1, 1, 5, 1}, -x]*
    Log[x] + (58864*Pi^2*HPL[{1, 2, 1, 2}, -x]*Log[x])/9 - 
   896*HPL[{1, 2, 1, 4}, -x]*Log[x] + 
   (58864*Pi^2*HPL[{1, 2, 2, 1}, -x]*Log[x])/9 - 
   (9632*HPL[{1, 2, 2, 3}, -x]*Log[x])/3 - 
   (9632*HPL[{1, 2, 3, 2}, -x]*Log[x])/3 - 896*HPL[{1, 2, 4, 1}, -x]*Log[x] - 
   (11072*Pi^2*HPL[{1, 3, 1, 1}, -x]*Log[x])/9 - 896*HPL[{1, 3, 1, 3}, -x]*
    Log[x] - (9632*HPL[{1, 3, 2, 2}, -x]*Log[x])/3 - 
   896*HPL[{1, 3, 3, 1}, -x]*Log[x] - 896*HPL[{1, 4, 1, 2}, -x]*Log[x] - 
   896*HPL[{1, 4, 2, 1}, -x]*Log[x] + 1024*HPL[{1, 5, 1, 1}, -x]*Log[x] + 
   (58864*Pi^2*HPL[{2, 1, 1, 2}, -x]*Log[x])/9 - 896*HPL[{2, 1, 1, 4}, -x]*
    Log[x] + (58864*Pi^2*HPL[{2, 1, 2, 1}, -x]*Log[x])/9 - 
   (9632*HPL[{2, 1, 2, 3}, -x]*Log[x])/3 - 
   (9632*HPL[{2, 1, 3, 2}, -x]*Log[x])/3 - 896*HPL[{2, 1, 4, 1}, -x]*Log[x] + 
   (58864*Pi^2*HPL[{2, 2, 1, 1}, -x]*Log[x])/9 - 
   (9632*HPL[{2, 2, 1, 3}, -x]*Log[x])/3 + 5056*HPL[{2, 2, 2, 2}, -x]*
    Log[x] - (9632*HPL[{2, 2, 3, 1}, -x]*Log[x])/3 - 
   (9632*HPL[{2, 3, 1, 2}, -x]*Log[x])/3 - 
   (9632*HPL[{2, 3, 2, 1}, -x]*Log[x])/3 - 896*HPL[{2, 4, 1, 1}, -x]*Log[x] - 
   (11072*Pi^2*HPL[{3, 1, 1, 1}, -x]*Log[x])/9 - 896*HPL[{3, 1, 1, 3}, -x]*
    Log[x] - (9632*HPL[{3, 1, 2, 2}, -x]*Log[x])/3 - 
   896*HPL[{3, 1, 3, 1}, -x]*Log[x] - (9632*HPL[{3, 2, 1, 2}, -x]*Log[x])/3 - 
   (9632*HPL[{3, 2, 2, 1}, -x]*Log[x])/3 - 896*HPL[{3, 3, 1, 1}, -x]*Log[x] - 
   896*HPL[{4, 1, 1, 2}, -x]*Log[x] - 896*HPL[{4, 1, 2, 1}, -x]*Log[x] - 
   896*HPL[{4, 2, 1, 1}, -x]*Log[x] + 1024*HPL[{5, 1, 1, 1}, -x]*Log[x] + 
   28480*Pi^2*HPL[{1, 1, 1, 1, 2}, -x]*Log[x] - 3840*HPL[{1, 1, 1, 1, 4}, -x]*
    Log[x] + 28480*Pi^2*HPL[{1, 1, 1, 2, 1}, -x]*Log[x] - 
   10368*HPL[{1, 1, 1, 2, 3}, -x]*Log[x] - 10368*HPL[{1, 1, 1, 3, 2}, -x]*
    Log[x] - 3840*HPL[{1, 1, 1, 4, 1}, -x]*Log[x] + 
   28480*Pi^2*HPL[{1, 1, 2, 1, 1}, -x]*Log[x] - 
   10368*HPL[{1, 1, 2, 1, 3}, -x]*Log[x] + 27328*HPL[{1, 1, 2, 2, 2}, -x]*
    Log[x] - 10368*HPL[{1, 1, 2, 3, 1}, -x]*Log[x] - 
   10368*HPL[{1, 1, 3, 1, 2}, -x]*Log[x] - 10368*HPL[{1, 1, 3, 2, 1}, -x]*
    Log[x] - 3840*HPL[{1, 1, 4, 1, 1}, -x]*Log[x] + 
   28480*Pi^2*HPL[{1, 2, 1, 1, 1}, -x]*Log[x] - 
   10368*HPL[{1, 2, 1, 1, 3}, -x]*Log[x] + 27328*HPL[{1, 2, 1, 2, 2}, -x]*
    Log[x] - 10368*HPL[{1, 2, 1, 3, 1}, -x]*Log[x] + 
   27328*HPL[{1, 2, 2, 1, 2}, -x]*Log[x] + 27328*HPL[{1, 2, 2, 2, 1}, -x]*
    Log[x] - 10368*HPL[{1, 2, 3, 1, 1}, -x]*Log[x] - 
   10368*HPL[{1, 3, 1, 1, 2}, -x]*Log[x] - 10368*HPL[{1, 3, 1, 2, 1}, -x]*
    Log[x] - 10368*HPL[{1, 3, 2, 1, 1}, -x]*Log[x] - 
   3840*HPL[{1, 4, 1, 1, 1}, -x]*Log[x] + 28480*Pi^2*HPL[{2, 1, 1, 1, 1}, -x]*
    Log[x] - 10368*HPL[{2, 1, 1, 1, 3}, -x]*Log[x] + 
   27328*HPL[{2, 1, 1, 2, 2}, -x]*Log[x] - 10368*HPL[{2, 1, 1, 3, 1}, -x]*
    Log[x] + 27328*HPL[{2, 1, 2, 1, 2}, -x]*Log[x] + 
   27328*HPL[{2, 1, 2, 2, 1}, -x]*Log[x] - 10368*HPL[{2, 1, 3, 1, 1}, -x]*
    Log[x] + 27328*HPL[{2, 2, 1, 1, 2}, -x]*Log[x] + 
   27328*HPL[{2, 2, 1, 2, 1}, -x]*Log[x] + 27328*HPL[{2, 2, 2, 1, 1}, -x]*
    Log[x] - 10368*HPL[{2, 3, 1, 1, 1}, -x]*Log[x] - 
   10368*HPL[{3, 1, 1, 1, 2}, -x]*Log[x] - 10368*HPL[{3, 1, 1, 2, 1}, -x]*
    Log[x] - 10368*HPL[{3, 1, 2, 1, 1}, -x]*Log[x] - 
   10368*HPL[{3, 2, 1, 1, 1}, -x]*Log[x] - 3840*HPL[{4, 1, 1, 1, 1}, -x]*
    Log[x] + 120960*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x] - 
   32000*HPL[{1, 1, 1, 1, 1, 3}, -x]*Log[x] + 
   131840*HPL[{1, 1, 1, 1, 2, 2}, -x]*Log[x] - 
   32000*HPL[{1, 1, 1, 1, 3, 1}, -x]*Log[x] + 
   131840*HPL[{1, 1, 1, 2, 1, 2}, -x]*Log[x] + 
   131840*HPL[{1, 1, 1, 2, 2, 1}, -x]*Log[x] - 
   32000*HPL[{1, 1, 1, 3, 1, 1}, -x]*Log[x] + 
   131840*HPL[{1, 1, 2, 1, 1, 2}, -x]*Log[x] + 
   131840*HPL[{1, 1, 2, 1, 2, 1}, -x]*Log[x] + 
   131840*HPL[{1, 1, 2, 2, 1, 1}, -x]*Log[x] - 
   32000*HPL[{1, 1, 3, 1, 1, 1}, -x]*Log[x] + 
   131840*HPL[{1, 2, 1, 1, 1, 2}, -x]*Log[x] + 
   131840*HPL[{1, 2, 1, 1, 2, 1}, -x]*Log[x] + 
   131840*HPL[{1, 2, 1, 2, 1, 1}, -x]*Log[x] + 
   131840*HPL[{1, 2, 2, 1, 1, 1}, -x]*Log[x] - 
   32000*HPL[{1, 3, 1, 1, 1, 1}, -x]*Log[x] + 
   131840*HPL[{2, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   131840*HPL[{2, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   131840*HPL[{2, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   131840*HPL[{2, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   131840*HPL[{2, 2, 1, 1, 1, 1}, -x]*Log[x] - 
   32000*HPL[{3, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   591360*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   591360*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   591360*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   591360*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   591360*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   591360*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   591360*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   2580480*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   (23371*Pi^6*HPL[{1}, -x]*Log[x]^2)/1620 + 
   (1208*Pi^4*HPL[{3}, -x]*Log[x]^2)/135 + (38*Pi^2*HPL[{5}, -x]*Log[x]^2)/
    3 - 24*HPL[{7}, -x]*Log[x]^2 + (37591*Pi^4*HPL[{1, 2}, -x]*Log[x]^2)/
    270 + (448*Pi^2*HPL[{1, 4}, -x]*Log[x]^2)/9 + 
   52*HPL[{1, 6}, -x]*Log[x]^2 + (37591*Pi^4*HPL[{2, 1}, -x]*Log[x]^2)/270 + 
   (964*Pi^2*HPL[{2, 3}, -x]*Log[x]^2)/9 + 76*HPL[{2, 5}, -x]*Log[x]^2 + 
   (964*Pi^2*HPL[{3, 2}, -x]*Log[x]^2)/9 + (248*HPL[{3, 4}, -x]*Log[x]^2)/3 + 
   (448*Pi^2*HPL[{4, 1}, -x]*Log[x]^2)/9 + (248*HPL[{4, 3}, -x]*Log[x]^2)/3 + 
   76*HPL[{5, 2}, -x]*Log[x]^2 + 52*HPL[{6, 1}, -x]*Log[x]^2 + 
   (67994*Pi^4*HPL[{1, 1, 1}, -x]*Log[x]^2)/135 + 
   (2312*Pi^2*HPL[{1, 1, 3}, -x]*Log[x]^2)/9 + 192*HPL[{1, 1, 5}, -x]*
    Log[x]^2 + (10924*Pi^2*HPL[{1, 2, 2}, -x]*Log[x]^2)/9 + 
   344*HPL[{1, 2, 4}, -x]*Log[x]^2 + (2312*Pi^2*HPL[{1, 3, 1}, -x]*Log[x]^2)/
    9 + (1456*HPL[{1, 3, 3}, -x]*Log[x]^2)/3 + 344*HPL[{1, 4, 2}, -x]*
    Log[x]^2 + 192*HPL[{1, 5, 1}, -x]*Log[x]^2 + 
   (10924*Pi^2*HPL[{2, 1, 2}, -x]*Log[x]^2)/9 + 344*HPL[{2, 1, 4}, -x]*
    Log[x]^2 + (10924*Pi^2*HPL[{2, 2, 1}, -x]*Log[x]^2)/9 + 
   (2464*HPL[{2, 2, 3}, -x]*Log[x]^2)/3 + (2464*HPL[{2, 3, 2}, -x]*Log[x]^2)/
    3 + 344*HPL[{2, 4, 1}, -x]*Log[x]^2 + 
   (2312*Pi^2*HPL[{3, 1, 1}, -x]*Log[x]^2)/9 + 
   (1456*HPL[{3, 1, 3}, -x]*Log[x]^2)/3 + (2464*HPL[{3, 2, 2}, -x]*Log[x]^2)/
    3 + (1456*HPL[{3, 3, 1}, -x]*Log[x]^2)/3 + 344*HPL[{4, 1, 2}, -x]*
    Log[x]^2 + 344*HPL[{4, 2, 1}, -x]*Log[x]^2 + 
   192*HPL[{5, 1, 1}, -x]*Log[x]^2 + 4152*Pi^2*HPL[{1, 1, 1, 2}, -x]*
    Log[x]^2 + 896*HPL[{1, 1, 1, 4}, -x]*Log[x]^2 + 
   4152*Pi^2*HPL[{1, 1, 2, 1}, -x]*Log[x]^2 + 
   (6256*HPL[{1, 1, 2, 3}, -x]*Log[x]^2)/3 + 
   (6256*HPL[{1, 1, 3, 2}, -x]*Log[x]^2)/3 + 896*HPL[{1, 1, 4, 1}, -x]*
    Log[x]^2 + 4152*Pi^2*HPL[{1, 2, 1, 1}, -x]*Log[x]^2 + 
   (6256*HPL[{1, 2, 1, 3}, -x]*Log[x]^2)/3 + 7376*HPL[{1, 2, 2, 2}, -x]*
    Log[x]^2 + (6256*HPL[{1, 2, 3, 1}, -x]*Log[x]^2)/3 + 
   (6256*HPL[{1, 3, 1, 2}, -x]*Log[x]^2)/3 + 
   (6256*HPL[{1, 3, 2, 1}, -x]*Log[x]^2)/3 + 896*HPL[{1, 4, 1, 1}, -x]*
    Log[x]^2 + 4152*Pi^2*HPL[{2, 1, 1, 1}, -x]*Log[x]^2 + 
   (6256*HPL[{2, 1, 1, 3}, -x]*Log[x]^2)/3 + 7376*HPL[{2, 1, 2, 2}, -x]*
    Log[x]^2 + (6256*HPL[{2, 1, 3, 1}, -x]*Log[x]^2)/3 + 
   7376*HPL[{2, 2, 1, 2}, -x]*Log[x]^2 + 7376*HPL[{2, 2, 2, 1}, -x]*
    Log[x]^2 + (6256*HPL[{2, 3, 1, 1}, -x]*Log[x]^2)/3 + 
   (6256*HPL[{3, 1, 1, 2}, -x]*Log[x]^2)/3 + 
   (6256*HPL[{3, 1, 2, 1}, -x]*Log[x]^2)/3 + 
   (6256*HPL[{3, 2, 1, 1}, -x]*Log[x]^2)/3 + 896*HPL[{4, 1, 1, 1}, -x]*
    Log[x]^2 + (44960*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   5120*HPL[{1, 1, 1, 1, 3}, -x]*Log[x]^2 + 23968*HPL[{1, 1, 1, 2, 2}, -x]*
    Log[x]^2 + 5120*HPL[{1, 1, 1, 3, 1}, -x]*Log[x]^2 + 
   23968*HPL[{1, 1, 2, 1, 2}, -x]*Log[x]^2 + 23968*HPL[{1, 1, 2, 2, 1}, -x]*
    Log[x]^2 + 5120*HPL[{1, 1, 3, 1, 1}, -x]*Log[x]^2 + 
   23968*HPL[{1, 2, 1, 1, 2}, -x]*Log[x]^2 + 23968*HPL[{1, 2, 1, 2, 1}, -x]*
    Log[x]^2 + 23968*HPL[{1, 2, 2, 1, 1}, -x]*Log[x]^2 + 
   5120*HPL[{1, 3, 1, 1, 1}, -x]*Log[x]^2 + 23968*HPL[{2, 1, 1, 1, 2}, -x]*
    Log[x]^2 + 23968*HPL[{2, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   23968*HPL[{2, 1, 2, 1, 1}, -x]*Log[x]^2 + 23968*HPL[{2, 2, 1, 1, 1}, -x]*
    Log[x]^2 + 5120*HPL[{3, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   81920*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x]^2 + 
   81920*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   81920*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x]^2 + 
   81920*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x]^2 + 
   81920*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   81920*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   295680*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   (8872*Pi^6*Log[x]^3)/8505 + (998*Pi^4*HPL[{2}, -x]*Log[x]^3)/135 - 
   (16*HPL[{6}, -x]*Log[x]^3)/3 + (11522*Pi^4*HPL[{1, 1}, -x]*Log[x]^3)/405 + 
   (308*Pi^2*HPL[{1, 3}, -x]*Log[x]^3)/27 - 8*HPL[{1, 5}, -x]*Log[x]^3 + 
   (1612*Pi^2*HPL[{2, 2}, -x]*Log[x]^3)/27 - (16*HPL[{2, 4}, -x]*Log[x]^3)/
    9 + (308*Pi^2*HPL[{3, 1}, -x]*Log[x]^3)/27 + 
   (16*HPL[{3, 3}, -x]*Log[x]^3)/3 - (16*HPL[{4, 2}, -x]*Log[x]^3)/9 - 
   8*HPL[{5, 1}, -x]*Log[x]^3 + (5612*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]^3)/27 + 
   (80*HPL[{1, 1, 4}, -x]*Log[x]^3)/9 + 
   (5612*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]^3)/27 + 
   (664*HPL[{1, 2, 3}, -x]*Log[x]^3)/9 + (664*HPL[{1, 3, 2}, -x]*Log[x]^3)/
    9 + (80*HPL[{1, 4, 1}, -x]*Log[x]^3)/9 + 
   (5612*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]^3)/27 + 
   (664*HPL[{2, 1, 3}, -x]*Log[x]^3)/9 + (2864*HPL[{2, 2, 2}, -x]*Log[x]^3)/
    9 + (664*HPL[{2, 3, 1}, -x]*Log[x]^3)/9 + 
   (664*HPL[{3, 1, 2}, -x]*Log[x]^3)/9 + (664*HPL[{3, 2, 1}, -x]*Log[x]^3)/
    9 + (80*HPL[{4, 1, 1}, -x]*Log[x]^3)/9 + 
   (2272*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (1984*HPL[{1, 1, 1, 3}, -x]*Log[x]^3)/9 + 
   (9712*HPL[{1, 1, 2, 2}, -x]*Log[x]^3)/9 + 
   (1984*HPL[{1, 1, 3, 1}, -x]*Log[x]^3)/9 + 
   (9712*HPL[{1, 2, 1, 2}, -x]*Log[x]^3)/9 + 
   (9712*HPL[{1, 2, 2, 1}, -x]*Log[x]^3)/9 + 
   (1984*HPL[{1, 3, 1, 1}, -x]*Log[x]^3)/9 + 
   (9712*HPL[{2, 1, 1, 2}, -x]*Log[x]^3)/9 + 
   (9712*HPL[{2, 1, 2, 1}, -x]*Log[x]^3)/9 + 
   (9712*HPL[{2, 2, 1, 1}, -x]*Log[x]^3)/9 + 
   (1984*HPL[{3, 1, 1, 1}, -x]*Log[x]^3)/9 + 
   (11200*HPL[{1, 1, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (11200*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (11200*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (11200*HPL[{1, 2, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (11200*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   13440*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^3 + 
   (1217*Pi^4*HPL[{1}, -x]*Log[x]^4)/1620 + (2*Pi^2*HPL[{3}, -x]*Log[x]^4)/
    27 + (9*Pi^2*HPL[{1, 2}, -x]*Log[x]^4)/2 - (4*HPL[{1, 4}, -x]*Log[x]^4)/
    9 + (9*Pi^2*HPL[{2, 1}, -x]*Log[x]^4)/2 + (4*HPL[{2, 3}, -x]*Log[x]^4)/
    9 + (4*HPL[{3, 2}, -x]*Log[x]^4)/9 - (4*HPL[{4, 1}, -x]*Log[x]^4)/9 + 
   (488*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^4)/27 + 
   (16*HPL[{1, 1, 3}, -x]*Log[x]^4)/9 + (182*HPL[{1, 2, 2}, -x]*Log[x]^4)/9 + 
   (16*HPL[{1, 3, 1}, -x]*Log[x]^4)/9 + (182*HPL[{2, 1, 2}, -x]*Log[x]^4)/9 + 
   (182*HPL[{2, 2, 1}, -x]*Log[x]^4)/9 + (16*HPL[{3, 1, 1}, -x]*Log[x]^4)/9 + 
   76*HPL[{1, 1, 1, 2}, -x]*Log[x]^4 + 76*HPL[{1, 1, 2, 1}, -x]*Log[x]^4 + 
   76*HPL[{1, 2, 1, 1}, -x]*Log[x]^4 + 76*HPL[{2, 1, 1, 1}, -x]*Log[x]^4 + 
   (880*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^4)/3 + (19*Pi^4*Log[x]^5)/2700 + 
   (13*Pi^2*HPL[{2}, -x]*Log[x]^5)/270 + (Pi^2*HPL[{1, 1}, -x]*Log[x]^5)/5 + 
   (8*HPL[{2, 2}, -x]*Log[x]^5)/45 + (34*HPL[{1, 1, 2}, -x]*Log[x]^5)/45 + 
   (34*HPL[{1, 2, 1}, -x]*Log[x]^5)/45 + (34*HPL[{2, 1, 1}, -x]*Log[x]^5)/
    45 + (16*HPL[{1, 1, 1, 1}, -x]*Log[x]^5)/5 + (Pi^2*HPL[{1}, -x]*Log[x]^6)/
    1620 + (HPL[{1, 2}, -x]*Log[x]^6)/270 + (HPL[{2, 1}, -x]*Log[x]^6)/270 + 
   (2*HPL[{1, 1, 1}, -x]*Log[x]^6)/135 - (58993*Pi^6*Zeta[3])/5670 - 
   (19237*Pi^4*HPL[{2}, -x]*Zeta[3])/135 - (560*Pi^2*HPL[{4}, -x]*Zeta[3])/
    9 + 40*HPL[{6}, -x]*Zeta[3] - (22832*Pi^4*HPL[{1, 1}, -x]*Zeta[3])/45 - 
   (3328*Pi^2*HPL[{1, 3}, -x]*Zeta[3])/9 - 224*HPL[{1, 5}, -x]*Zeta[3] - 
   (15880*Pi^2*HPL[{2, 2}, -x]*Zeta[3])/9 - 624*HPL[{2, 4}, -x]*Zeta[3] - 
   (3328*Pi^2*HPL[{3, 1}, -x]*Zeta[3])/9 - 896*HPL[{3, 3}, -x]*Zeta[3] - 
   624*HPL[{4, 2}, -x]*Zeta[3] - 224*HPL[{5, 1}, -x]*Zeta[3] - 
   (54064*Pi^2*HPL[{1, 1, 2}, -x]*Zeta[3])/9 - 2048*HPL[{1, 1, 4}, -x]*
    Zeta[3] - (54064*Pi^2*HPL[{1, 2, 1}, -x]*Zeta[3])/9 - 
   (12896*HPL[{1, 2, 3}, -x]*Zeta[3])/3 - (12896*HPL[{1, 3, 2}, -x]*Zeta[3])/
    3 - 2048*HPL[{1, 4, 1}, -x]*Zeta[3] - 
   (54064*Pi^2*HPL[{2, 1, 1}, -x]*Zeta[3])/9 - 
   (12896*HPL[{2, 1, 3}, -x]*Zeta[3])/3 - 14880*HPL[{2, 2, 2}, -x]*Zeta[3] - 
   (12896*HPL[{2, 3, 1}, -x]*Zeta[3])/3 - (12896*HPL[{3, 1, 2}, -x]*Zeta[3])/
    3 - (12896*HPL[{3, 2, 1}, -x]*Zeta[3])/3 - 2048*HPL[{4, 1, 1}, -x]*
    Zeta[3] - 21440*Pi^2*HPL[{1, 1, 1, 1}, -x]*Zeta[3] - 
   10496*HPL[{1, 1, 1, 3}, -x]*Zeta[3] - 48192*HPL[{1, 1, 2, 2}, -x]*
    Zeta[3] - 10496*HPL[{1, 1, 3, 1}, -x]*Zeta[3] - 
   48192*HPL[{1, 2, 1, 2}, -x]*Zeta[3] - 48192*HPL[{1, 2, 2, 1}, -x]*
    Zeta[3] - 10496*HPL[{1, 3, 1, 1}, -x]*Zeta[3] - 
   48192*HPL[{2, 1, 1, 2}, -x]*Zeta[3] - 48192*HPL[{2, 1, 2, 1}, -x]*
    Zeta[3] - 48192*HPL[{2, 2, 1, 1}, -x]*Zeta[3] - 
   10496*HPL[{3, 1, 1, 1}, -x]*Zeta[3] - 163840*HPL[{1, 1, 1, 1, 2}, -x]*
    Zeta[3] - 163840*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[3] - 
   163840*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[3] - 163840*HPL[{1, 2, 1, 1, 1}, -x]*
    Zeta[3] - 163840*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[3] - 
   591360*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (12476*Pi^4*HPL[{1}, -x]*Log[x]*Zeta[3])/135 - 
   (592*Pi^2*HPL[{3}, -x]*Log[x]*Zeta[3])/9 - 16*HPL[{5}, -x]*Log[x]*
    Zeta[3] - (7960*Pi^2*HPL[{1, 2}, -x]*Log[x]*Zeta[3])/9 - 
   (608*HPL[{1, 4}, -x]*Log[x]*Zeta[3])/3 - 
   (7960*Pi^2*HPL[{2, 1}, -x]*Log[x]*Zeta[3])/9 - 
   (1616*HPL[{2, 3}, -x]*Log[x]*Zeta[3])/3 - 
   (1616*HPL[{3, 2}, -x]*Log[x]*Zeta[3])/3 - 
   (608*HPL[{4, 1}, -x]*Log[x]*Zeta[3])/3 - 
   (9440*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]*Zeta[3])/3 - 
   1344*HPL[{1, 1, 3}, -x]*Log[x]*Zeta[3] - 
   (18592*HPL[{1, 2, 2}, -x]*Log[x]*Zeta[3])/3 - 
   1344*HPL[{1, 3, 1}, -x]*Log[x]*Zeta[3] - 
   (18592*HPL[{2, 1, 2}, -x]*Log[x]*Zeta[3])/3 - 
   (18592*HPL[{2, 2, 1}, -x]*Log[x]*Zeta[3])/3 - 
   1344*HPL[{3, 1, 1}, -x]*Log[x]*Zeta[3] - 20992*HPL[{1, 1, 1, 2}, -x]*
    Log[x]*Zeta[3] - 20992*HPL[{1, 1, 2, 1}, -x]*Log[x]*Zeta[3] - 
   20992*HPL[{1, 2, 1, 1}, -x]*Log[x]*Zeta[3] - 20992*HPL[{2, 1, 1, 1}, -x]*
    Log[x]*Zeta[3] - 75520*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   (232*Pi^4*Log[x]^2*Zeta[3])/45 - 18*Pi^2*HPL[{2}, -x]*Log[x]^2*Zeta[3] + 
   (32*HPL[{4}, -x]*Log[x]^2*Zeta[3])/3 - 
   (280*Pi^2*HPL[{1, 1}, -x]*Log[x]^2*Zeta[3])/3 + 
   (16*HPL[{1, 3}, -x]*Log[x]^2*Zeta[3])/3 - 
   (424*HPL[{2, 2}, -x]*Log[x]^2*Zeta[3])/3 + 
   (16*HPL[{3, 1}, -x]*Log[x]^2*Zeta[3])/3 - 
   (1648*HPL[{1, 1, 2}, -x]*Log[x]^2*Zeta[3])/3 - 
   (1648*HPL[{1, 2, 1}, -x]*Log[x]^2*Zeta[3])/3 - 
   (1648*HPL[{2, 1, 1}, -x]*Log[x]^2*Zeta[3])/3 - 
   2240*HPL[{1, 1, 1, 1}, -x]*Log[x]^2*Zeta[3] + 
   (116*Pi^2*HPL[{1}, -x]*Log[x]^3*Zeta[3])/27 - 
   (8*HPL[{3}, -x]*Log[x]^3*Zeta[3])/9 + 
   (248*HPL[{1, 2}, -x]*Log[x]^3*Zeta[3])/9 + 
   (248*HPL[{2, 1}, -x]*Log[x]^3*Zeta[3])/9 + 96*HPL[{1, 1, 1}, -x]*Log[x]^3*
    Zeta[3] + (19*Pi^2*Log[x]^4*Zeta[3])/54 + 
   (37*HPL[{2}, -x]*Log[x]^4*Zeta[3])/9 + 
   (40*HPL[{1, 1}, -x]*Log[x]^4*Zeta[3])/3 + 
   (32*HPL[{1}, -x]*Log[x]^5*Zeta[3])/45 + (Log[x]^6*Zeta[3])/45 + 
   (1088*Pi^2*HPL[{1}, -x]*Zeta[3]^2)/9 - (992*HPL[{3}, -x]*Zeta[3]^2)/3 + 
   (1456*HPL[{1, 2}, -x]*Zeta[3]^2)/3 + (1456*HPL[{2, 1}, -x]*Zeta[3]^2)/3 + 
   3648*HPL[{1, 1, 1}, -x]*Zeta[3]^2 - 4*Pi^2*Log[x]*Zeta[3]^2 + 
   (424*HPL[{2}, -x]*Log[x]*Zeta[3]^2)/3 + 
   (1984*HPL[{1, 1}, -x]*Log[x]*Zeta[3]^2)/3 + 
   (200*HPL[{1}, -x]*Log[x]^2*Zeta[3]^2)/3 + (16*Log[x]^3*Zeta[3]^2)/9 - 
   (1504*Zeta[3]^3)/9 - (4394*Pi^4*Zeta[5])/45 - 
   (10276*Pi^2*HPL[{2}, -x]*Zeta[5])/9 - (1696*HPL[{4}, -x]*Zeta[5])/3 - 
   (37664*Pi^2*HPL[{1, 1}, -x]*Zeta[5])/9 - (5696*HPL[{1, 3}, -x]*Zeta[5])/
    3 - 9392*HPL[{2, 2}, -x]*Zeta[5] - (5696*HPL[{3, 1}, -x]*Zeta[5])/3 - 
   (98272*HPL[{1, 1, 2}, -x]*Zeta[5])/3 - (98272*HPL[{1, 2, 1}, -x]*Zeta[5])/
    3 - (98272*HPL[{2, 1, 1}, -x]*Zeta[5])/3 - 123520*HPL[{1, 1, 1, 1}, -x]*
    Zeta[5] - (5720*Pi^2*HPL[{1}, -x]*Log[x]*Zeta[5])/9 - 
   (448*HPL[{3}, -x]*Log[x]*Zeta[5])/3 - 
   (10832*HPL[{1, 2}, -x]*Log[x]*Zeta[5])/3 - 
   (10832*HPL[{2, 1}, -x]*Log[x]*Zeta[5])/3 - 14208*HPL[{1, 1, 1}, -x]*Log[x]*
    Zeta[5] - (82*Pi^2*Log[x]^2*Zeta[5])/3 - 
   (124*HPL[{2}, -x]*Log[x]^2*Zeta[5])/3 - 
   (944*HPL[{1, 1}, -x]*Log[x]^2*Zeta[5])/3 + 
   (128*HPL[{1}, -x]*Log[x]^3*Zeta[5])/9 + (8*Log[x]^4*Zeta[5])/9 + 
   (1792*HPL[{1}, -x]*Zeta[3]*Zeta[5])/3 - (416*Log[x]*Zeta[3]*Zeta[5])/3 - 
   (8716*Pi^2*Zeta[7])/9 - 7744*HPL[{2}, -x]*Zeta[7] - 
   (92384*HPL[{1, 1}, -x]*Zeta[7])/3 - 3536*HPL[{1}, -x]*Log[x]*Zeta[7] - 
   100*Log[x]^2*Zeta[7] - (90944*Zeta[9])/9 

F[4, 6] = (64831*Pi^8)/680400 + (15991*Pi^6*HPL[{2}, -x])/2520 - 
   (43*Pi^4*HPL[{4}, -x])/3 - (155*Pi^2*HPL[{6}, -x])/3 - 596*HPL[{8}, -x] + 
   (110569*Pi^6*HPL[{1, 1}, -x])/5670 - (220*Pi^4*HPL[{1, 3}, -x])/3 - 
   (452*Pi^2*HPL[{1, 5}, -x])/3 - 1296*HPL[{1, 7}, -x] + 
   (3439*Pi^4*HPL[{2, 2}, -x])/270 - (1106*Pi^2*HPL[{2, 4}, -x])/3 - 
   (4892*HPL[{2, 6}, -x])/3 - (220*Pi^4*HPL[{3, 1}, -x])/3 - 
   420*Pi^2*HPL[{3, 3}, -x] - 1840*HPL[{3, 5}, -x] - 
   (1106*Pi^2*HPL[{4, 2}, -x])/3 - (5708*HPL[{4, 4}, -x])/3 - 
   (452*Pi^2*HPL[{5, 1}, -x])/3 - 1840*HPL[{5, 3}, -x] - 
   (4892*HPL[{6, 2}, -x])/3 - 1296*HPL[{7, 1}, -x] + 
   (9844*Pi^4*HPL[{1, 1, 2}, -x])/45 - 848*Pi^2*HPL[{1, 1, 4}, -x] - 
   2464*HPL[{1, 1, 6}, -x] + (9844*Pi^4*HPL[{1, 2, 1}, -x])/45 - 
   (15008*Pi^2*HPL[{1, 2, 3}, -x])/9 - (10528*HPL[{1, 2, 5}, -x])/3 - 
   (15008*Pi^2*HPL[{1, 3, 2}, -x])/9 - (13184*HPL[{1, 3, 4}, -x])/3 - 
   848*Pi^2*HPL[{1, 4, 1}, -x] - (13184*HPL[{1, 4, 3}, -x])/3 - 
   (10528*HPL[{1, 5, 2}, -x])/3 - 2464*HPL[{1, 6, 1}, -x] + 
   (9844*Pi^4*HPL[{2, 1, 1}, -x])/45 - (15008*Pi^2*HPL[{2, 1, 3}, -x])/9 - 
   (10528*HPL[{2, 1, 5}, -x])/3 - (4064*Pi^2*HPL[{2, 2, 2}, -x])/3 - 
   (18496*HPL[{2, 2, 4}, -x])/3 - (15008*Pi^2*HPL[{2, 3, 1}, -x])/9 - 
   (21152*HPL[{2, 3, 3}, -x])/3 - (18496*HPL[{2, 4, 2}, -x])/3 - 
   (10528*HPL[{2, 5, 1}, -x])/3 - (15008*Pi^2*HPL[{3, 1, 2}, -x])/9 - 
   (13184*HPL[{3, 1, 4}, -x])/3 - (15008*Pi^2*HPL[{3, 2, 1}, -x])/9 - 
   (21152*HPL[{3, 2, 3}, -x])/3 - (21152*HPL[{3, 3, 2}, -x])/3 - 
   (13184*HPL[{3, 4, 1}, -x])/3 - 848*Pi^2*HPL[{4, 1, 1}, -x] - 
   (13184*HPL[{4, 1, 3}, -x])/3 - (18496*HPL[{4, 2, 2}, -x])/3 - 
   (13184*HPL[{4, 3, 1}, -x])/3 - (10528*HPL[{5, 1, 2}, -x])/3 - 
   (10528*HPL[{5, 2, 1}, -x])/3 - 2464*HPL[{6, 1, 1}, -x] + 
   (5852*Pi^4*HPL[{1, 1, 1, 1}, -x])/5 - 4176*Pi^2*HPL[{1, 1, 1, 3}, -x] - 
   6112*HPL[{1, 1, 1, 5}, -x] - (3856*Pi^2*HPL[{1, 1, 2, 2}, -x])/3 - 
   12448*HPL[{1, 1, 2, 4}, -x] - 4176*Pi^2*HPL[{1, 1, 3, 1}, -x] - 
   (42656*HPL[{1, 1, 3, 3}, -x])/3 - 12448*HPL[{1, 1, 4, 2}, -x] - 
   6112*HPL[{1, 1, 5, 1}, -x] - (3856*Pi^2*HPL[{1, 2, 1, 2}, -x])/3 - 
   12448*HPL[{1, 2, 1, 4}, -x] - (3856*Pi^2*HPL[{1, 2, 2, 1}, -x])/3 - 
   (70496*HPL[{1, 2, 2, 3}, -x])/3 - (70496*HPL[{1, 2, 3, 2}, -x])/3 - 
   12448*HPL[{1, 2, 4, 1}, -x] - 4176*Pi^2*HPL[{1, 3, 1, 1}, -x] - 
   (42656*HPL[{1, 3, 1, 3}, -x])/3 - (70496*HPL[{1, 3, 2, 2}, -x])/3 - 
   (42656*HPL[{1, 3, 3, 1}, -x])/3 - 12448*HPL[{1, 4, 1, 2}, -x] - 
   12448*HPL[{1, 4, 2, 1}, -x] - 6112*HPL[{1, 5, 1, 1}, -x] - 
   (3856*Pi^2*HPL[{2, 1, 1, 2}, -x])/3 - 12448*HPL[{2, 1, 1, 4}, -x] - 
   (3856*Pi^2*HPL[{2, 1, 2, 1}, -x])/3 - (70496*HPL[{2, 1, 2, 3}, -x])/3 - 
   (70496*HPL[{2, 1, 3, 2}, -x])/3 - 12448*HPL[{2, 1, 4, 1}, -x] - 
   (3856*Pi^2*HPL[{2, 2, 1, 1}, -x])/3 - (70496*HPL[{2, 2, 1, 3}, -x])/3 - 
   29024*HPL[{2, 2, 2, 2}, -x] - (70496*HPL[{2, 2, 3, 1}, -x])/3 - 
   (70496*HPL[{2, 3, 1, 2}, -x])/3 - (70496*HPL[{2, 3, 2, 1}, -x])/3 - 
   12448*HPL[{2, 4, 1, 1}, -x] - 4176*Pi^2*HPL[{3, 1, 1, 1}, -x] - 
   (42656*HPL[{3, 1, 1, 3}, -x])/3 - (70496*HPL[{3, 1, 2, 2}, -x])/3 - 
   (42656*HPL[{3, 1, 3, 1}, -x])/3 - (70496*HPL[{3, 2, 1, 2}, -x])/3 - 
   (70496*HPL[{3, 2, 2, 1}, -x])/3 - (42656*HPL[{3, 3, 1, 1}, -x])/3 - 
   12448*HPL[{4, 1, 1, 2}, -x] - 12448*HPL[{4, 1, 2, 1}, -x] - 
   12448*HPL[{4, 2, 1, 1}, -x] - 6112*HPL[{5, 1, 1, 1}, -x] + 
   4736*Pi^2*HPL[{1, 1, 1, 1, 2}, -x] - 27136*HPL[{1, 1, 1, 1, 4}, -x] + 
   4736*Pi^2*HPL[{1, 1, 1, 2, 1}, -x] - 55552*HPL[{1, 1, 1, 2, 3}, -x] - 
   55552*HPL[{1, 1, 1, 3, 2}, -x] - 27136*HPL[{1, 1, 1, 4, 1}, -x] + 
   4736*Pi^2*HPL[{1, 1, 2, 1, 1}, -x] - 55552*HPL[{1, 1, 2, 1, 3}, -x] - 
   55552*HPL[{1, 1, 2, 2, 2}, -x] - 55552*HPL[{1, 1, 2, 3, 1}, -x] - 
   55552*HPL[{1, 1, 3, 1, 2}, -x] - 55552*HPL[{1, 1, 3, 2, 1}, -x] - 
   27136*HPL[{1, 1, 4, 1, 1}, -x] + 4736*Pi^2*HPL[{1, 2, 1, 1, 1}, -x] - 
   55552*HPL[{1, 2, 1, 1, 3}, -x] - 55552*HPL[{1, 2, 1, 2, 2}, -x] - 
   55552*HPL[{1, 2, 1, 3, 1}, -x] - 55552*HPL[{1, 2, 2, 1, 2}, -x] - 
   55552*HPL[{1, 2, 2, 2, 1}, -x] - 55552*HPL[{1, 2, 3, 1, 1}, -x] - 
   55552*HPL[{1, 3, 1, 1, 2}, -x] - 55552*HPL[{1, 3, 1, 2, 1}, -x] - 
   55552*HPL[{1, 3, 2, 1, 1}, -x] - 27136*HPL[{1, 4, 1, 1, 1}, -x] + 
   4736*Pi^2*HPL[{2, 1, 1, 1, 1}, -x] - 55552*HPL[{2, 1, 1, 1, 3}, -x] - 
   55552*HPL[{2, 1, 1, 2, 2}, -x] - 55552*HPL[{2, 1, 1, 3, 1}, -x] - 
   55552*HPL[{2, 1, 2, 1, 2}, -x] - 55552*HPL[{2, 1, 2, 2, 1}, -x] - 
   55552*HPL[{2, 1, 3, 1, 1}, -x] - 55552*HPL[{2, 2, 1, 1, 2}, -x] - 
   55552*HPL[{2, 2, 1, 2, 1}, -x] - 55552*HPL[{2, 2, 2, 1, 1}, -x] - 
   55552*HPL[{2, 3, 1, 1, 1}, -x] - 55552*HPL[{3, 1, 1, 1, 2}, -x] - 
   55552*HPL[{3, 1, 1, 2, 1}, -x] - 55552*HPL[{3, 1, 2, 1, 1}, -x] - 
   55552*HPL[{3, 2, 1, 1, 1}, -x] - 27136*HPL[{4, 1, 1, 1, 1}, -x] + 
   42240*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x] - 
   140800*HPL[{1, 1, 1, 1, 1, 3}, -x] - 83968*HPL[{1, 1, 1, 1, 2, 2}, -x] - 
   140800*HPL[{1, 1, 1, 1, 3, 1}, -x] - 83968*HPL[{1, 1, 1, 2, 1, 2}, -x] - 
   83968*HPL[{1, 1, 1, 2, 2, 1}, -x] - 140800*HPL[{1, 1, 1, 3, 1, 1}, -x] - 
   83968*HPL[{1, 1, 2, 1, 1, 2}, -x] - 83968*HPL[{1, 1, 2, 1, 2, 1}, -x] - 
   83968*HPL[{1, 1, 2, 2, 1, 1}, -x] - 140800*HPL[{1, 1, 3, 1, 1, 1}, -x] - 
   83968*HPL[{1, 2, 1, 1, 1, 2}, -x] - 83968*HPL[{1, 2, 1, 1, 2, 1}, -x] - 
   83968*HPL[{1, 2, 1, 2, 1, 1}, -x] - 83968*HPL[{1, 2, 2, 1, 1, 1}, -x] - 
   140800*HPL[{1, 3, 1, 1, 1, 1}, -x] - 83968*HPL[{2, 1, 1, 1, 1, 2}, -x] - 
   83968*HPL[{2, 1, 1, 1, 2, 1}, -x] - 83968*HPL[{2, 1, 1, 2, 1, 1}, -x] - 
   83968*HPL[{2, 1, 2, 1, 1, 1}, -x] - 83968*HPL[{2, 2, 1, 1, 1, 1}, -x] - 
   140800*HPL[{3, 1, 1, 1, 1, 1}, -x] + 
   860160*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x] + (2423*Pi^6*HPL[{1}, -x]*Log[x])/
    567 - (1322*Pi^4*HPL[{3}, -x]*Log[x])/135 - 
   (268*Pi^2*HPL[{5}, -x]*Log[x])/9 - 40*HPL[{7}, -x]*Log[x] + 
   (15133*Pi^4*HPL[{1, 2}, -x]*Log[x])/135 - 
   (928*Pi^2*HPL[{1, 4}, -x]*Log[x])/9 + (136*HPL[{1, 6}, -x]*Log[x])/3 + 
   (15133*Pi^4*HPL[{2, 1}, -x]*Log[x])/135 - 
   (1132*Pi^2*HPL[{2, 3}, -x]*Log[x])/9 + 8*HPL[{2, 5}, -x]*Log[x] - 
   (1132*Pi^2*HPL[{3, 2}, -x]*Log[x])/9 - 64*HPL[{3, 4}, -x]*Log[x] - 
   (928*Pi^2*HPL[{4, 1}, -x]*Log[x])/9 - 64*HPL[{4, 3}, -x]*Log[x] + 
   8*HPL[{5, 2}, -x]*Log[x] + (136*HPL[{6, 1}, -x]*Log[x])/3 + 
   (19174*Pi^4*HPL[{1, 1, 1}, -x]*Log[x])/45 - 
   (2456*Pi^2*HPL[{1, 1, 3}, -x]*Log[x])/9 - 112*HPL[{1, 1, 5}, -x]*Log[x] + 
   (8536*Pi^2*HPL[{1, 2, 2}, -x]*Log[x])/9 - 624*HPL[{1, 2, 4}, -x]*Log[x] - 
   (2456*Pi^2*HPL[{1, 3, 1}, -x]*Log[x])/9 - 624*HPL[{1, 3, 3}, -x]*Log[x] - 
   624*HPL[{1, 4, 2}, -x]*Log[x] - 112*HPL[{1, 5, 1}, -x]*Log[x] + 
   (8536*Pi^2*HPL[{2, 1, 2}, -x]*Log[x])/9 - 624*HPL[{2, 1, 4}, -x]*Log[x] + 
   (8536*Pi^2*HPL[{2, 2, 1}, -x]*Log[x])/9 - (3248*HPL[{2, 2, 3}, -x]*Log[x])/
    3 - (3248*HPL[{2, 3, 2}, -x]*Log[x])/3 - 624*HPL[{2, 4, 1}, -x]*Log[x] - 
   (2456*Pi^2*HPL[{3, 1, 1}, -x]*Log[x])/9 - 624*HPL[{3, 1, 3}, -x]*Log[x] - 
   (3248*HPL[{3, 2, 2}, -x]*Log[x])/3 - 624*HPL[{3, 3, 1}, -x]*Log[x] - 
   624*HPL[{4, 1, 2}, -x]*Log[x] - 624*HPL[{4, 2, 1}, -x]*Log[x] - 
   112*HPL[{5, 1, 1}, -x]*Log[x] + 4304*Pi^2*HPL[{1, 1, 1, 2}, -x]*Log[x] - 
   1696*HPL[{1, 1, 1, 4}, -x]*Log[x] + 4304*Pi^2*HPL[{1, 1, 2, 1}, -x]*
    Log[x] - 2720*HPL[{1, 1, 2, 3}, -x]*Log[x] - 2720*HPL[{1, 1, 3, 2}, -x]*
    Log[x] - 1696*HPL[{1, 1, 4, 1}, -x]*Log[x] + 
   4304*Pi^2*HPL[{1, 2, 1, 1}, -x]*Log[x] - 2720*HPL[{1, 2, 1, 3}, -x]*
    Log[x] + 3872*HPL[{1, 2, 2, 2}, -x]*Log[x] - 2720*HPL[{1, 2, 3, 1}, -x]*
    Log[x] - 2720*HPL[{1, 3, 1, 2}, -x]*Log[x] - 2720*HPL[{1, 3, 2, 1}, -x]*
    Log[x] - 1696*HPL[{1, 4, 1, 1}, -x]*Log[x] + 
   4304*Pi^2*HPL[{2, 1, 1, 1}, -x]*Log[x] - 2720*HPL[{2, 1, 1, 3}, -x]*
    Log[x] + 3872*HPL[{2, 1, 2, 2}, -x]*Log[x] - 2720*HPL[{2, 1, 3, 1}, -x]*
    Log[x] + 3872*HPL[{2, 2, 1, 2}, -x]*Log[x] + 3872*HPL[{2, 2, 2, 1}, -x]*
    Log[x] - 2720*HPL[{2, 3, 1, 1}, -x]*Log[x] - 2720*HPL[{3, 1, 1, 2}, -x]*
    Log[x] - 2720*HPL[{3, 1, 2, 1}, -x]*Log[x] - 2720*HPL[{3, 2, 1, 1}, -x]*
    Log[x] - 1696*HPL[{4, 1, 1, 1}, -x]*Log[x] + 
   (53120*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Log[x])/3 - 
   6912*HPL[{1, 1, 1, 1, 3}, -x]*Log[x] + 21504*HPL[{1, 1, 1, 2, 2}, -x]*
    Log[x] - 6912*HPL[{1, 1, 1, 3, 1}, -x]*Log[x] + 
   21504*HPL[{1, 1, 2, 1, 2}, -x]*Log[x] + 21504*HPL[{1, 1, 2, 2, 1}, -x]*
    Log[x] - 6912*HPL[{1, 1, 3, 1, 1}, -x]*Log[x] + 
   21504*HPL[{1, 2, 1, 1, 2}, -x]*Log[x] + 21504*HPL[{1, 2, 1, 2, 1}, -x]*
    Log[x] + 21504*HPL[{1, 2, 2, 1, 1}, -x]*Log[x] - 
   6912*HPL[{1, 3, 1, 1, 1}, -x]*Log[x] + 21504*HPL[{2, 1, 1, 1, 2}, -x]*
    Log[x] + 21504*HPL[{2, 1, 1, 2, 1}, -x]*Log[x] + 
   21504*HPL[{2, 1, 2, 1, 1}, -x]*Log[x] + 21504*HPL[{2, 2, 1, 1, 1}, -x]*
    Log[x] - 6912*HPL[{3, 1, 1, 1, 1}, -x]*Log[x] + 
   99840*HPL[{1, 1, 1, 1, 1, 2}, -x]*Log[x] + 
   99840*HPL[{1, 1, 1, 1, 2, 1}, -x]*Log[x] + 
   99840*HPL[{1, 1, 1, 2, 1, 1}, -x]*Log[x] + 
   99840*HPL[{1, 1, 2, 1, 1, 1}, -x]*Log[x] + 
   99840*HPL[{1, 2, 1, 1, 1, 1}, -x]*Log[x] + 
   99840*HPL[{2, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   430080*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   (15697*Pi^6*Log[x]^2)/45360 + (3995*Pi^4*HPL[{2}, -x]*Log[x]^2)/216 + 
   (82*Pi^2*HPL[{4}, -x]*Log[x]^2)/9 + 37*HPL[{6}, -x]*Log[x]^2 + 
   (15463*Pi^4*HPL[{1, 1}, -x]*Log[x]^2)/270 + 
   (380*Pi^2*HPL[{1, 3}, -x]*Log[x]^2)/9 + 52*HPL[{1, 5}, -x]*Log[x]^2 + 
   (1741*Pi^2*HPL[{2, 2}, -x]*Log[x]^2)/9 + 70*HPL[{2, 4}, -x]*Log[x]^2 + 
   (380*Pi^2*HPL[{3, 1}, -x]*Log[x]^2)/9 + (292*HPL[{3, 3}, -x]*Log[x]^2)/3 + 
   70*HPL[{4, 2}, -x]*Log[x]^2 + 52*HPL[{5, 1}, -x]*Log[x]^2 + 
   648*Pi^2*HPL[{1, 1, 2}, -x]*Log[x]^2 + 144*HPL[{1, 1, 4}, -x]*Log[x]^2 + 
   648*Pi^2*HPL[{1, 2, 1}, -x]*Log[x]^2 + (1120*HPL[{1, 2, 3}, -x]*Log[x]^2)/
    3 + (1120*HPL[{1, 3, 2}, -x]*Log[x]^2)/3 + 144*HPL[{1, 4, 1}, -x]*
    Log[x]^2 + 648*Pi^2*HPL[{2, 1, 1}, -x]*Log[x]^2 + 
   (1120*HPL[{2, 1, 3}, -x]*Log[x]^2)/3 + 1312*HPL[{2, 2, 2}, -x]*Log[x]^2 + 
   (1120*HPL[{2, 3, 1}, -x]*Log[x]^2)/3 + (1120*HPL[{3, 1, 2}, -x]*Log[x]^2)/
    3 + (1120*HPL[{3, 2, 1}, -x]*Log[x]^2)/3 + 144*HPL[{4, 1, 1}, -x]*
    Log[x]^2 + (6664*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x]^2)/3 + 
   912*HPL[{1, 1, 1, 3}, -x]*Log[x]^2 + 4208*HPL[{1, 1, 2, 2}, -x]*Log[x]^2 + 
   912*HPL[{1, 1, 3, 1}, -x]*Log[x]^2 + 4208*HPL[{1, 2, 1, 2}, -x]*Log[x]^2 + 
   4208*HPL[{1, 2, 2, 1}, -x]*Log[x]^2 + 912*HPL[{1, 3, 1, 1}, -x]*Log[x]^2 + 
   4208*HPL[{2, 1, 1, 2}, -x]*Log[x]^2 + 4208*HPL[{2, 1, 2, 1}, -x]*
    Log[x]^2 + 4208*HPL[{2, 2, 1, 1}, -x]*Log[x]^2 + 
   912*HPL[{3, 1, 1, 1}, -x]*Log[x]^2 + 14208*HPL[{1, 1, 1, 1, 2}, -x]*
    Log[x]^2 + 14208*HPL[{1, 1, 1, 2, 1}, -x]*Log[x]^2 + 
   14208*HPL[{1, 1, 2, 1, 1}, -x]*Log[x]^2 + 14208*HPL[{1, 2, 1, 1, 1}, -x]*
    Log[x]^2 + 14208*HPL[{2, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   49920*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x]^2 + 
   (1523*Pi^4*HPL[{1}, -x]*Log[x]^3)/405 + (68*Pi^2*HPL[{3}, -x]*Log[x]^3)/
    27 - (4*HPL[{5}, -x]*Log[x]^3)/3 + (950*Pi^2*HPL[{1, 2}, -x]*Log[x]^3)/
    27 + (32*HPL[{1, 4}, -x]*Log[x]^3)/9 + 
   (950*Pi^2*HPL[{2, 1}, -x]*Log[x]^3)/27 + (148*HPL[{2, 3}, -x]*Log[x]^3)/
    9 + (148*HPL[{3, 2}, -x]*Log[x]^3)/9 + (32*HPL[{4, 1}, -x]*Log[x]^3)/9 + 
   (1076*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^3)/9 + 
   (424*HPL[{1, 1, 3}, -x]*Log[x]^3)/9 + (1816*HPL[{1, 2, 2}, -x]*Log[x]^3)/
    9 + (424*HPL[{1, 3, 1}, -x]*Log[x]^3)/9 + 
   (1816*HPL[{2, 1, 2}, -x]*Log[x]^3)/9 + (1816*HPL[{2, 2, 1}, -x]*Log[x]^3)/
    9 + (424*HPL[{3, 1, 1}, -x]*Log[x]^3)/9 + 
   (2032*HPL[{1, 1, 1, 2}, -x]*Log[x]^3)/3 + 
   (2032*HPL[{1, 1, 2, 1}, -x]*Log[x]^3)/3 + 
   (2032*HPL[{1, 2, 1, 1}, -x]*Log[x]^3)/3 + 
   (2032*HPL[{2, 1, 1, 1}, -x]*Log[x]^3)/3 + 
   (7040*HPL[{1, 1, 1, 1, 1}, -x]*Log[x]^3)/3 + (917*Pi^4*Log[x]^4)/6480 + 
   (59*Pi^2*HPL[{2}, -x]*Log[x]^4)/72 - (HPL[{4}, -x]*Log[x]^4)/9 + 
   (175*Pi^2*HPL[{1, 1}, -x]*Log[x]^4)/54 + (4*HPL[{1, 3}, -x]*Log[x]^4)/9 + 
   (73*HPL[{2, 2}, -x]*Log[x]^4)/18 + (4*HPL[{3, 1}, -x]*Log[x]^4)/9 + 
   (44*HPL[{1, 1, 2}, -x]*Log[x]^4)/3 + (44*HPL[{1, 2, 1}, -x]*Log[x]^4)/3 + 
   (44*HPL[{2, 1, 1}, -x]*Log[x]^4)/3 + (164*HPL[{1, 1, 1, 1}, -x]*Log[x]^4)/
    3 + (2*Pi^2*HPL[{1}, -x]*Log[x]^5)/45 + (7*HPL[{1, 2}, -x]*Log[x]^5)/45 + 
   (7*HPL[{2, 1}, -x]*Log[x]^5)/45 + (2*HPL[{1, 1, 1}, -x]*Log[x]^5)/3 + 
   (Pi^2*Log[x]^6)/6480 + (HPL[{2}, -x]*Log[x]^6)/1080 + 
   (HPL[{1, 1}, -x]*Log[x]^6)/270 - (2737*Pi^4*HPL[{1}, -x]*Zeta[3])/45 - 
   (544*Pi^2*HPL[{3}, -x]*Zeta[3])/9 - 104*HPL[{5}, -x]*Zeta[3] - 
   (8464*Pi^2*HPL[{1, 2}, -x]*Zeta[3])/9 - 288*HPL[{1, 4}, -x]*Zeta[3] - 
   (8464*Pi^2*HPL[{2, 1}, -x]*Zeta[3])/9 - (2240*HPL[{2, 3}, -x]*Zeta[3])/3 - 
   (2240*HPL[{3, 2}, -x]*Zeta[3])/3 - 288*HPL[{4, 1}, -x]*Zeta[3] - 
   (9616*Pi^2*HPL[{1, 1, 1}, -x]*Zeta[3])/3 - 1824*HPL[{1, 1, 3}, -x]*
    Zeta[3] - 8416*HPL[{1, 2, 2}, -x]*Zeta[3] - 1824*HPL[{1, 3, 1}, -x]*
    Zeta[3] - 8416*HPL[{2, 1, 2}, -x]*Zeta[3] - 8416*HPL[{2, 2, 1}, -x]*
    Zeta[3] - 1824*HPL[{3, 1, 1}, -x]*Zeta[3] - 28416*HPL[{1, 1, 1, 2}, -x]*
    Zeta[3] - 28416*HPL[{1, 1, 2, 1}, -x]*Zeta[3] - 
   28416*HPL[{1, 2, 1, 1}, -x]*Zeta[3] - 28416*HPL[{2, 1, 1, 1}, -x]*
    Zeta[3] - 99840*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (3469*Pi^4*Log[x]*Zeta[3])/270 - (1432*Pi^2*HPL[{2}, -x]*Log[x]*Zeta[3])/
    9 - (104*HPL[{4}, -x]*Log[x]*Zeta[3])/3 - 536*Pi^2*HPL[{1, 1}, -x]*Log[x]*
    Zeta[3] - 304*HPL[{1, 3}, -x]*Log[x]*Zeta[3] - 
   (3568*HPL[{2, 2}, -x]*Log[x]*Zeta[3])/3 - 304*HPL[{3, 1}, -x]*Log[x]*
    Zeta[3] - 3936*HPL[{1, 1, 2}, -x]*Log[x]*Zeta[3] - 
   3936*HPL[{1, 2, 1}, -x]*Log[x]*Zeta[3] - 3936*HPL[{2, 1, 1}, -x]*Log[x]*
    Zeta[3] - 13568*HPL[{1, 1, 1, 1}, -x]*Log[x]*Zeta[3] - 
   30*Pi^2*HPL[{1}, -x]*Log[x]^2*Zeta[3] - (8*HPL[{3}, -x]*Log[x]^2*Zeta[3])/
    3 - (400*HPL[{1, 2}, -x]*Log[x]^2*Zeta[3])/3 - 
   (400*HPL[{2, 1}, -x]*Log[x]^2*Zeta[3])/3 - 528*HPL[{1, 1, 1}, -x]*Log[x]^2*
    Zeta[3] - (19*Pi^2*Log[x]^3*Zeta[3])/27 + 
   (8*HPL[{2}, -x]*Log[x]^3*Zeta[3])/9 - (8*HPL[{1, 1}, -x]*Log[x]^3*Zeta[3])/
    3 + (HPL[{1}, -x]*Log[x]^4*Zeta[3])/3 + (Log[x]^5*Zeta[3])/90 + 
   (194*Pi^2*Zeta[3]^2)/9 + (400*HPL[{2}, -x]*Zeta[3]^2)/3 + 
   528*HPL[{1, 1}, -x]*Zeta[3]^2 - (8*HPL[{1}, -x]*Log[x]*Zeta[3]^2)/3 - 
   (10*Log[x]^2*Zeta[3]^2)/3 - (4580*Pi^2*HPL[{1}, -x]*Zeta[5])/9 - 
   (1040*HPL[{3}, -x]*Zeta[5])/3 - (15904*HPL[{1, 2}, -x]*Zeta[5])/3 - 
   (15904*HPL[{2, 1}, -x]*Zeta[5])/3 - 18720*HPL[{1, 1, 1}, -x]*Zeta[5] - 
   (848*Pi^2*Log[x]*Zeta[5])/9 - (2072*HPL[{2}, -x]*Log[x]*Zeta[5])/3 - 
   2512*HPL[{1, 1}, -x]*Log[x]*Zeta[5] - (332*HPL[{1}, -x]*Log[x]^2*Zeta[5])/
    3 - (16*Log[x]^3*Zeta[5])/9 + (664*Zeta[3]*Zeta[5])/3 - 
   (11504*HPL[{1}, -x]*Zeta[7])/3 - 584*Log[x]*Zeta[7]
    
F[5, 6] = (5381*Pi^6*HPL[{1}, -x])/28350 + (748*Pi^4*HPL[{3}, -x])/675 + 
   (316*Pi^2*HPL[{5}, -x])/15 + 80*HPL[{7}, -x] + 
   (12136*Pi^4*HPL[{1, 2}, -x])/675 - (3088*Pi^2*HPL[{1, 4}, -x])/45 - 
   (768*HPL[{1, 6}, -x])/5 + (12136*Pi^4*HPL[{2, 1}, -x])/675 - 
   (1936*Pi^2*HPL[{2, 3}, -x])/15 - (1152*HPL[{2, 5}, -x])/5 - 
   (1936*Pi^2*HPL[{3, 2}, -x])/15 - (5056*HPL[{3, 4}, -x])/15 - 
   (3088*Pi^2*HPL[{4, 1}, -x])/45 - (5056*HPL[{4, 3}, -x])/15 - 
   (1152*HPL[{5, 2}, -x])/5 - (768*HPL[{6, 1}, -x])/5 + 
   (2444*Pi^4*HPL[{1, 1, 1}, -x])/45 - (2896*Pi^2*HPL[{1, 1, 3}, -x])/9 - 
   (2016*HPL[{1, 1, 5}, -x])/5 - (176*Pi^2*HPL[{1, 2, 2}, -x])/3 - 
   1248*HPL[{1, 2, 4}, -x] - (2896*Pi^2*HPL[{1, 3, 1}, -x])/9 - 
   (4384*HPL[{1, 3, 3}, -x])/3 - 1248*HPL[{1, 4, 2}, -x] - 
   (2016*HPL[{1, 5, 1}, -x])/5 - (176*Pi^2*HPL[{2, 1, 2}, -x])/3 - 
   1248*HPL[{2, 1, 4}, -x] - (176*Pi^2*HPL[{2, 2, 1}, -x])/3 - 
   2528*HPL[{2, 2, 3}, -x] - 2528*HPL[{2, 3, 2}, -x] - 
   1248*HPL[{2, 4, 1}, -x] - (2896*Pi^2*HPL[{3, 1, 1}, -x])/9 - 
   (4384*HPL[{3, 1, 3}, -x])/3 - 2528*HPL[{3, 2, 2}, -x] - 
   (4384*HPL[{3, 3, 1}, -x])/3 - 1248*HPL[{4, 1, 2}, -x] - 
   1248*HPL[{4, 2, 1}, -x] - (2016*HPL[{5, 1, 1}, -x])/5 + 
   512*Pi^2*HPL[{1, 1, 1, 2}, -x] - 3072*HPL[{1, 1, 1, 4}, -x] + 
   512*Pi^2*HPL[{1, 1, 2, 1}, -x] - 6144*HPL[{1, 1, 2, 3}, -x] - 
   6144*HPL[{1, 1, 3, 2}, -x] - 3072*HPL[{1, 1, 4, 1}, -x] + 
   512*Pi^2*HPL[{1, 2, 1, 1}, -x] - 6144*HPL[{1, 2, 1, 3}, -x] - 
   6144*HPL[{1, 2, 2, 2}, -x] - 6144*HPL[{1, 2, 3, 1}, -x] - 
   6144*HPL[{1, 3, 1, 2}, -x] - 6144*HPL[{1, 3, 2, 1}, -x] - 
   3072*HPL[{1, 4, 1, 1}, -x] + 512*Pi^2*HPL[{2, 1, 1, 1}, -x] - 
   6144*HPL[{2, 1, 1, 3}, -x] - 6144*HPL[{2, 1, 2, 2}, -x] - 
   6144*HPL[{2, 1, 3, 1}, -x] - 6144*HPL[{2, 2, 1, 2}, -x] - 
   6144*HPL[{2, 2, 2, 1}, -x] - 6144*HPL[{2, 3, 1, 1}, -x] - 
   6144*HPL[{3, 1, 1, 2}, -x] - 6144*HPL[{3, 1, 2, 1}, -x] - 
   6144*HPL[{3, 2, 1, 1}, -x] - 3072*HPL[{4, 1, 1, 1}, -x] + 
   (10240*Pi^2*HPL[{1, 1, 1, 1, 1}, -x])/3 - 15360*HPL[{1, 1, 1, 1, 3}, -x] - 
   9216*HPL[{1, 1, 1, 2, 2}, -x] - 15360*HPL[{1, 1, 1, 3, 1}, -x] - 
   9216*HPL[{1, 1, 2, 1, 2}, -x] - 9216*HPL[{1, 1, 2, 2, 1}, -x] - 
   15360*HPL[{1, 1, 3, 1, 1}, -x] - 9216*HPL[{1, 2, 1, 1, 2}, -x] - 
   9216*HPL[{1, 2, 1, 2, 1}, -x] - 9216*HPL[{1, 2, 2, 1, 1}, -x] - 
   15360*HPL[{1, 3, 1, 1, 1}, -x] - 9216*HPL[{2, 1, 1, 1, 2}, -x] - 
   9216*HPL[{2, 1, 1, 2, 1}, -x] - 9216*HPL[{2, 1, 2, 1, 1}, -x] - 
   9216*HPL[{2, 2, 1, 1, 1}, -x] - 15360*HPL[{3, 1, 1, 1, 1}, -x] + 
   86016*HPL[{1, 1, 1, 1, 1, 1, 1}, -x] + (314*Pi^6*Log[x])/14175 + 
   (523*Pi^4*HPL[{2}, -x]*Log[x])/135 - (128*Pi^2*HPL[{4}, -x]*Log[x])/5 - 
   (344*HPL[{6}, -x]*Log[x])/5 + (7034*Pi^4*HPL[{1, 1}, -x]*Log[x])/675 - 
   (1592*Pi^2*HPL[{1, 3}, -x]*Log[x])/45 - (1168*HPL[{1, 5}, -x]*Log[x])/15 + 
   (1016*Pi^2*HPL[{2, 2}, -x]*Log[x])/15 - (2704*HPL[{2, 4}, -x]*Log[x])/15 - 
   (1592*Pi^2*HPL[{3, 1}, -x]*Log[x])/45 - (2704*HPL[{3, 3}, -x]*Log[x])/15 - 
   (2704*HPL[{4, 2}, -x]*Log[x])/15 - (1168*HPL[{5, 1}, -x]*Log[x])/15 + 
   336*Pi^2*HPL[{1, 1, 2}, -x]*Log[x] - 416*HPL[{1, 1, 4}, -x]*Log[x] + 
   336*Pi^2*HPL[{1, 2, 1}, -x]*Log[x] - (1504*HPL[{1, 2, 3}, -x]*Log[x])/3 - 
   (1504*HPL[{1, 3, 2}, -x]*Log[x])/3 - 416*HPL[{1, 4, 1}, -x]*Log[x] + 
   336*Pi^2*HPL[{2, 1, 1}, -x]*Log[x] - (1504*HPL[{2, 1, 3}, -x]*Log[x])/3 + 
   224*HPL[{2, 2, 2}, -x]*Log[x] - (1504*HPL[{2, 3, 1}, -x]*Log[x])/3 - 
   (1504*HPL[{3, 1, 2}, -x]*Log[x])/3 - (1504*HPL[{3, 2, 1}, -x]*Log[x])/3 - 
   416*HPL[{4, 1, 1}, -x]*Log[x] + 1280*Pi^2*HPL[{1, 1, 1, 1}, -x]*Log[x] - 
   1024*HPL[{1, 1, 1, 3}, -x]*Log[x] + 2048*HPL[{1, 1, 2, 2}, -x]*Log[x] - 
   1024*HPL[{1, 1, 3, 1}, -x]*Log[x] + 2048*HPL[{1, 2, 1, 2}, -x]*Log[x] + 
   2048*HPL[{1, 2, 2, 1}, -x]*Log[x] - 1024*HPL[{1, 3, 1, 1}, -x]*Log[x] + 
   2048*HPL[{2, 1, 1, 2}, -x]*Log[x] + 2048*HPL[{2, 1, 2, 1}, -x]*Log[x] + 
   2048*HPL[{2, 2, 1, 1}, -x]*Log[x] - 1024*HPL[{3, 1, 1, 1}, -x]*Log[x] + 
   10240*HPL[{1, 1, 1, 1, 2}, -x]*Log[x] + 10240*HPL[{1, 1, 1, 2, 1}, -x]*
    Log[x] + 10240*HPL[{1, 1, 2, 1, 1}, -x]*Log[x] + 
   10240*HPL[{1, 2, 1, 1, 1}, -x]*Log[x] + 10240*HPL[{2, 1, 1, 1, 1}, -x]*
    Log[x] + 43008*HPL[{1, 1, 1, 1, 1, 1}, -x]*Log[x] + 
   (1007*Pi^4*HPL[{1}, -x]*Log[x]^2)/1350 + (148*Pi^2*HPL[{3}, -x]*Log[x]^2)/
    45 + (36*HPL[{5}, -x]*Log[x]^2)/5 + (2416*Pi^2*HPL[{1, 2}, -x]*Log[x]^2)/
    45 + (112*HPL[{1, 4}, -x]*Log[x]^2)/15 + 
   (2416*Pi^2*HPL[{2, 1}, -x]*Log[x]^2)/45 + (592*HPL[{2, 3}, -x]*Log[x]^2)/
    15 + (592*HPL[{3, 2}, -x]*Log[x]^2)/15 + (112*HPL[{4, 1}, -x]*Log[x]^2)/
    15 + (488*Pi^2*HPL[{1, 1, 1}, -x]*Log[x]^2)/3 + 
   (304*HPL[{1, 1, 3}, -x]*Log[x]^2)/3 + 464*HPL[{1, 2, 2}, -x]*Log[x]^2 + 
   (304*HPL[{1, 3, 1}, -x]*Log[x]^2)/3 + 464*HPL[{2, 1, 2}, -x]*Log[x]^2 + 
   464*HPL[{2, 2, 1}, -x]*Log[x]^2 + (304*HPL[{3, 1, 1}, -x]*Log[x]^2)/3 + 
   1536*HPL[{1, 1, 1, 2}, -x]*Log[x]^2 + 1536*HPL[{1, 1, 2, 1}, -x]*
    Log[x]^2 + 1536*HPL[{1, 2, 1, 1}, -x]*Log[x]^2 + 
   1536*HPL[{2, 1, 1, 1}, -x]*Log[x]^2 + 5120*HPL[{1, 1, 1, 1, 1}, -x]*
    Log[x]^2 + (19*Pi^4*Log[x]^3)/675 + (98*Pi^2*HPL[{2}, -x]*Log[x]^3)/27 + 
   (16*HPL[{4}, -x]*Log[x]^3)/15 + (1324*Pi^2*HPL[{1, 1}, -x]*Log[x]^3)/135 + 
   (328*HPL[{1, 3}, -x]*Log[x]^3)/45 + (376*HPL[{2, 2}, -x]*Log[x]^3)/15 + 
   (328*HPL[{3, 1}, -x]*Log[x]^3)/45 + 80*HPL[{1, 1, 2}, -x]*Log[x]^3 + 
   80*HPL[{1, 2, 1}, -x]*Log[x]^3 + 80*HPL[{2, 1, 1}, -x]*Log[x]^3 + 
   256*HPL[{1, 1, 1, 1}, -x]*Log[x]^3 + (91*Pi^2*HPL[{1}, -x]*Log[x]^4)/270 + 
   (4*HPL[{3}, -x]*Log[x]^4)/45 + (88*HPL[{1, 2}, -x]*Log[x]^4)/45 + 
   (88*HPL[{2, 1}, -x]*Log[x]^4)/45 + (20*HPL[{1, 1, 1}, -x]*Log[x]^4)/3 + 
   (Pi^2*Log[x]^5)/135 + (HPL[{2}, -x]*Log[x]^5)/45 + 
   (22*HPL[{1, 1}, -x]*Log[x]^5)/225 + (HPL[{1}, -x]*Log[x]^6)/1350 - 
   (727*Pi^4*Zeta[3])/675 - (1184*Pi^2*HPL[{2}, -x]*Zeta[3])/15 - 
   (224*HPL[{4}, -x]*Zeta[3])/15 - 240*Pi^2*HPL[{1, 1}, -x]*Zeta[3] - 
   (608*HPL[{1, 3}, -x]*Zeta[3])/3 - 928*HPL[{2, 2}, -x]*Zeta[3] - 
   (608*HPL[{3, 1}, -x]*Zeta[3])/3 - 3072*HPL[{1, 1, 2}, -x]*Zeta[3] - 
   3072*HPL[{1, 2, 1}, -x]*Zeta[3] - 3072*HPL[{2, 1, 1}, -x]*Zeta[3] - 
   10240*HPL[{1, 1, 1, 1}, -x]*Zeta[3] - 
   (2008*Pi^2*HPL[{1}, -x]*Log[x]*Zeta[3])/45 - 
   (656*HPL[{3}, -x]*Log[x]*Zeta[3])/15 - 480*HPL[{1, 2}, -x]*Log[x]*
    Zeta[3] - 480*HPL[{2, 1}, -x]*Log[x]*Zeta[3] - 
   1536*HPL[{1, 1, 1}, -x]*Log[x]*Zeta[3] - (142*Pi^2*Log[x]^2*Zeta[3])/45 - 
   (352*HPL[{2}, -x]*Log[x]^2*Zeta[3])/15 - 80*HPL[{1, 1}, -x]*Log[x]^2*
    Zeta[3] - (88*HPL[{1}, -x]*Log[x]^3*Zeta[3])/45 - (Log[x]^4*Zeta[3])/45 + 
   80*HPL[{1}, -x]*Zeta[3]^2 + (88*Log[x]*Zeta[3]^2)/15 - 
   (404*Pi^2*Zeta[5])/45 - (2368*HPL[{2}, -x]*Zeta[5])/5 - 
   1440*HPL[{1, 1}, -x]*Zeta[5] - (3376*HPL[{1}, -x]*Log[x]*Zeta[5])/15 - 
   (68*Log[x]^2*Zeta[5])/5 - (848*Zeta[7])/15 

F[6, 6] = (31*Pi^6)/170100 + (56*Pi^4*HPL[{2}, -x])/675 - 
   (16*Pi^2*HPL[{4}, -x])/15 + (256*HPL[{6}, -x])/15 + 
   (28*Pi^4*HPL[{1, 1}, -x])/135 + (16*Pi^2*HPL[{1, 3}, -x])/9 + 
   (224*HPL[{1, 5}, -x])/5 + (80*Pi^2*HPL[{2, 2}, -x])/9 - 
   32*HPL[{2, 4}, -x] + (16*Pi^2*HPL[{3, 1}, -x])/9 - 
   (416*HPL[{3, 3}, -x])/9 - 32*HPL[{4, 2}, -x] + (224*HPL[{5, 1}, -x])/5 + 
   (256*Pi^2*HPL[{1, 1, 2}, -x])/9 - (512*HPL[{1, 1, 4}, -x])/3 + 
   (256*Pi^2*HPL[{1, 2, 1}, -x])/9 - (1024*HPL[{1, 2, 3}, -x])/3 - 
   (1024*HPL[{1, 3, 2}, -x])/3 - (512*HPL[{1, 4, 1}, -x])/3 + 
   (256*Pi^2*HPL[{2, 1, 1}, -x])/9 - (1024*HPL[{2, 1, 3}, -x])/3 - 
   (1024*HPL[{2, 2, 2}, -x])/3 - (1024*HPL[{2, 3, 1}, -x])/3 - 
   (1024*HPL[{3, 1, 2}, -x])/3 - (1024*HPL[{3, 2, 1}, -x])/3 - 
   (512*HPL[{4, 1, 1}, -x])/3 + (256*Pi^2*HPL[{1, 1, 1, 1}, -x])/3 - 
   (2560*HPL[{1, 1, 1, 3}, -x])/3 - 512*HPL[{1, 1, 2, 2}, -x] - 
   (2560*HPL[{1, 1, 3, 1}, -x])/3 - 512*HPL[{1, 2, 1, 2}, -x] - 
   512*HPL[{1, 2, 2, 1}, -x] - (2560*HPL[{1, 3, 1, 1}, -x])/3 - 
   512*HPL[{2, 1, 1, 2}, -x] - 512*HPL[{2, 1, 2, 1}, -x] - 
   512*HPL[{2, 2, 1, 1}, -x] - (2560*HPL[{3, 1, 1, 1}, -x])/3 + 
   4096*HPL[{1, 1, 1, 1, 1, 1}, -x] + (14*Pi^4*HPL[{1}, -x]*Log[x])/675 + 
   (104*Pi^2*HPL[{3}, -x]*Log[x])/135 - (16*HPL[{5}, -x]*Log[x])/5 + 
   (16*Pi^2*HPL[{1, 2}, -x]*Log[x])/3 - (160*HPL[{1, 4}, -x]*Log[x])/3 + 
   (16*Pi^2*HPL[{2, 1}, -x]*Log[x])/3 - (160*HPL[{2, 3}, -x]*Log[x])/3 - 
   (160*HPL[{3, 2}, -x]*Log[x])/3 - (160*HPL[{4, 1}, -x]*Log[x])/3 + 
   (128*Pi^2*HPL[{1, 1, 1}, -x]*Log[x])/9 - (256*HPL[{1, 1, 3}, -x]*Log[x])/
    3 + (256*HPL[{1, 2, 2}, -x]*Log[x])/3 - (256*HPL[{1, 3, 1}, -x]*Log[x])/
    3 + (256*HPL[{2, 1, 2}, -x]*Log[x])/3 + (256*HPL[{2, 2, 1}, -x]*Log[x])/
    3 - (256*HPL[{3, 1, 1}, -x]*Log[x])/3 + 512*HPL[{1, 1, 1, 2}, -x]*
    Log[x] + 512*HPL[{1, 1, 2, 1}, -x]*Log[x] + 512*HPL[{1, 2, 1, 1}, -x]*
    Log[x] + 512*HPL[{2, 1, 1, 1}, -x]*Log[x] + 2048*HPL[{1, 1, 1, 1, 1}, -x]*
    Log[x] + (7*Pi^4*Log[x]^2)/8100 + (16*Pi^2*HPL[{2}, -x]*Log[x]^2)/45 - 
   (16*HPL[{4}, -x]*Log[x]^2)/5 + (8*Pi^2*HPL[{1, 1}, -x]*Log[x]^2)/9 + 
   (16*HPL[{1, 3}, -x]*Log[x]^2)/3 + (80*HPL[{2, 2}, -x]*Log[x]^2)/3 + 
   (16*HPL[{3, 1}, -x]*Log[x]^2)/3 + (256*HPL[{1, 1, 2}, -x]*Log[x]^2)/3 + 
   (256*HPL[{1, 2, 1}, -x]*Log[x]^2)/3 + (256*HPL[{2, 1, 1}, -x]*Log[x]^2)/
    3 + 256*HPL[{1, 1, 1, 1}, -x]*Log[x]^2 + (4*Pi^2*HPL[{1}, -x]*Log[x]^3)/
    135 + (104*HPL[{3}, -x]*Log[x]^3)/135 + (16*HPL[{1, 2}, -x]*Log[x]^3)/3 + 
   (16*HPL[{2, 1}, -x]*Log[x]^3)/3 + (128*HPL[{1, 1, 1}, -x]*Log[x]^3)/9 + 
   (Pi^2*Log[x]^4)/1620 + (8*HPL[{2}, -x]*Log[x]^4)/45 + 
   (4*HPL[{1, 1}, -x]*Log[x]^4)/9 + (2*HPL[{1}, -x]*Log[x]^5)/225 + 
   Log[x]^6/8100 - (16*Pi^2*HPL[{1}, -x]*Zeta[3])/9 - 
   (32*HPL[{3}, -x]*Zeta[3])/3 - (512*HPL[{1, 2}, -x]*Zeta[3])/3 - 
   (512*HPL[{2, 1}, -x]*Zeta[3])/3 - 512*HPL[{1, 1, 1}, -x]*Zeta[3] - 
   (8*Pi^2*Log[x]*Zeta[3])/45 - 32*HPL[{2}, -x]*Log[x]*Zeta[3] - 
   (256*HPL[{1, 1}, -x]*Log[x]*Zeta[3])/3 - 
   (16*HPL[{1}, -x]*Log[x]^2*Zeta[3])/3 - (8*Log[x]^3*Zeta[3])/45 + 
   (16*Zeta[3]^2)/3 - (32*HPL[{1}, -x]*Zeta[5])/3 - (16*Log[x]*Zeta[5])/15


==> anc/NMHV_leadtau.m <==
(************************************************************************)
(* This file contains the results for the functions F_{l}^{(l)} of the  *)
(* leading OPE contribution to the NMHV hexagon at l=7,...,12 loops     *)
(*                                                                      *)
(* The notations are:                                                   *)
(* x = Exp[-2\[Sigma]]                                                         *)
(* F[n,l] =  F_n^{(l)}                                                  *)
(* HPL[{i,j,...},x]  = Harmonic Polylogarithm with m-notation indices   *)
(*                     i,j,... and argument x                           *)
(*                                                                      *)
(* The notation of Harmonic Polylogarithms is the same with D. Maitre's *)
(* HPL Mathematica package, which can thus be used for performing       *)
(* further symbolic and numeric operations on our expressions. See      *)
(* http://krone.physik.unizh.ch/~maitreda/HPL/ for more information.    *)
(************************************************************************)

F[7, 7] = (-31*Pi^6*HPL[{0}, x])/595350 - (Pi^4*HPL[{0}, x]^3)/12150 - 
   (Pi^2*HPL[{0}, x]^5)/28350 - HPL[{0}, x]^7/198450 - 
   (31*Pi^6*HPL[{1}, -x])/42525 - (7*Pi^4*HPL[{0}, x]^2*HPL[{1}, -x])/2025 - 
   (Pi^2*HPL[{0}, x]^4*HPL[{1}, -x])/405 - (HPL[{0}, x]^6*HPL[{1}, -x])/
    2025 - (14*Pi^4*HPL[{0}, x]*HPL[{2}, -x])/405 - 
   (4*Pi^2*HPL[{0}, x]^3*HPL[{2}, -x])/81 - (2*HPL[{0}, x]^5*HPL[{2}, -x])/
    135 - (14*Pi^4*HPL[{3}, -x])/225 - (4*Pi^2*HPL[{0}, x]^2*HPL[{3}, -x])/
    15 - (2*HPL[{0}, x]^4*HPL[{3}, -x])/15 + 
   (8*Pi^2*HPL[{0}, x]*HPL[{4}, -x])/45 + (8*HPL[{0}, x]^3*HPL[{4}, -x])/45 + 
   (8*Pi^2*HPL[{5}, -x])/9 + (8*HPL[{0}, x]^2*HPL[{5}, -x])/3 - 
   (112*HPL[{0}, x]*HPL[{6}, -x])/15 - (16*HPL[{7}, -x])/21 - 
   (56*Pi^4*HPL[{0}, x]*HPL[{1, 1}, -x])/675 - 
   (16*Pi^2*HPL[{0}, x]^3*HPL[{1, 1}, -x])/135 - 
   (8*HPL[{0}, x]^5*HPL[{1, 1}, -x])/225 - (224*Pi^4*HPL[{1, 2}, -x])/675 - 
   (64*Pi^2*HPL[{0}, x]^2*HPL[{1, 2}, -x])/45 - 
   (32*HPL[{0}, x]^4*HPL[{1, 2}, -x])/45 - 
   (416*Pi^2*HPL[{0}, x]*HPL[{1, 3}, -x])/135 - 
   (416*HPL[{0}, x]^3*HPL[{1, 3}, -x])/135 + (64*Pi^2*HPL[{1, 4}, -x])/15 + 
   (64*HPL[{0}, x]^2*HPL[{1, 4}, -x])/5 + (64*HPL[{0}, x]*HPL[{1, 5}, -x])/
    5 - (1024*HPL[{1, 6}, -x])/15 - (224*Pi^4*HPL[{2, 1}, -x])/675 - 
   (64*Pi^2*HPL[{0}, x]^2*HPL[{2, 1}, -x])/45 - 
   (32*HPL[{0}, x]^4*HPL[{2, 1}, -x])/45 - 
   (352*Pi^2*HPL[{0}, x]*HPL[{2, 2}, -x])/45 - 
   (352*HPL[{0}, x]^3*HPL[{2, 2}, -x])/45 - (64*Pi^2*HPL[{2, 3}, -x])/135 - 
   (64*HPL[{0}, x]^2*HPL[{2, 3}, -x])/45 + (1216*HPL[{0}, x]*HPL[{2, 4}, -x])/
    15 - (512*HPL[{2, 5}, -x])/5 - (416*Pi^2*HPL[{0}, x]*HPL[{3, 1}, -x])/
    135 - (416*HPL[{0}, x]^3*HPL[{3, 1}, -x])/135 - 
   (64*Pi^2*HPL[{3, 2}, -x])/135 - (64*HPL[{0}, x]^2*HPL[{3, 2}, -x])/45 + 
   (1216*HPL[{0}, x]*HPL[{3, 3}, -x])/15 - (3328*HPL[{3, 4}, -x])/45 + 
   (64*Pi^2*HPL[{4, 1}, -x])/15 + (64*HPL[{0}, x]^2*HPL[{4, 1}, -x])/5 + 
   (1216*HPL[{0}, x]*HPL[{4, 2}, -x])/15 - (3328*HPL[{4, 3}, -x])/45 + 
   (64*HPL[{0}, x]*HPL[{5, 1}, -x])/5 - (512*HPL[{5, 2}, -x])/5 - 
   (1024*HPL[{6, 1}, -x])/15 - (112*Pi^4*HPL[{1, 1, 1}, -x])/135 - 
   (32*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1}, -x])/9 - 
   (16*HPL[{0}, x]^4*HPL[{1, 1, 1}, -x])/9 - 
   (64*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2}, -x])/3 - 
   (64*HPL[{0}, x]^3*HPL[{1, 1, 2}, -x])/3 - (64*Pi^2*HPL[{1, 1, 3}, -x])/9 - 
   (64*HPL[{0}, x]^2*HPL[{1, 1, 3}, -x])/3 + 
   (640*HPL[{0}, x]*HPL[{1, 1, 4}, -x])/3 - (896*HPL[{1, 1, 5}, -x])/5 - 
   (64*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1}, -x])/3 - 
   (64*HPL[{0}, x]^3*HPL[{1, 2, 1}, -x])/3 - (320*Pi^2*HPL[{1, 2, 2}, -x])/
    9 - (320*HPL[{0}, x]^2*HPL[{1, 2, 2}, -x])/3 + 
   (640*HPL[{0}, x]*HPL[{1, 2, 3}, -x])/3 + 128*HPL[{1, 2, 4}, -x] - 
   (64*Pi^2*HPL[{1, 3, 1}, -x])/9 - (64*HPL[{0}, x]^2*HPL[{1, 3, 1}, -x])/3 + 
   (640*HPL[{0}, x]*HPL[{1, 3, 2}, -x])/3 + (1664*HPL[{1, 3, 3}, -x])/9 + 
   (640*HPL[{0}, x]*HPL[{1, 4, 1}, -x])/3 + 128*HPL[{1, 4, 2}, -x] - 
   (896*HPL[{1, 5, 1}, -x])/5 - (64*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1}, -x])/3 - 
   (64*HPL[{0}, x]^3*HPL[{2, 1, 1}, -x])/3 - (320*Pi^2*HPL[{2, 1, 2}, -x])/
    9 - (320*HPL[{0}, x]^2*HPL[{2, 1, 2}, -x])/3 + 
   (640*HPL[{0}, x]*HPL[{2, 1, 3}, -x])/3 + 128*HPL[{2, 1, 4}, -x] - 
   (320*Pi^2*HPL[{2, 2, 1}, -x])/9 - (320*HPL[{0}, x]^2*HPL[{2, 2, 1}, -x])/
    3 + (128*HPL[{0}, x]*HPL[{2, 2, 2}, -x])/3 + (1408*HPL[{2, 2, 3}, -x])/
    3 + (640*HPL[{0}, x]*HPL[{2, 3, 1}, -x])/3 + (1408*HPL[{2, 3, 2}, -x])/
    3 + 128*HPL[{2, 4, 1}, -x] - (64*Pi^2*HPL[{3, 1, 1}, -x])/9 - 
   (64*HPL[{0}, x]^2*HPL[{3, 1, 1}, -x])/3 + 
   (640*HPL[{0}, x]*HPL[{3, 1, 2}, -x])/3 + (1664*HPL[{3, 1, 3}, -x])/9 + 
   (640*HPL[{0}, x]*HPL[{3, 2, 1}, -x])/3 + (1408*HPL[{3, 2, 2}, -x])/3 + 
   (1664*HPL[{3, 3, 1}, -x])/9 + (640*HPL[{0}, x]*HPL[{4, 1, 1}, -x])/3 + 
   128*HPL[{4, 1, 2}, -x] + 128*HPL[{4, 2, 1}, -x] - 
   (896*HPL[{5, 1, 1}, -x])/5 - (512*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1}, -x])/
    9 - (512*HPL[{0}, x]^3*HPL[{1, 1, 1, 1}, -x])/9 - 
   (1024*Pi^2*HPL[{1, 1, 1, 2}, -x])/9 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 1, 1, 2}, -x])/3 + 
   (1024*HPL[{0}, x]*HPL[{1, 1, 1, 3}, -x])/3 + (2048*HPL[{1, 1, 1, 4}, -x])/
    3 - (1024*Pi^2*HPL[{1, 1, 2, 1}, -x])/9 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 1, 2, 1}, -x])/3 - 
   (1024*HPL[{0}, x]*HPL[{1, 1, 2, 2}, -x])/3 + (4096*HPL[{1, 1, 2, 3}, -x])/
    3 + (1024*HPL[{0}, x]*HPL[{1, 1, 3, 1}, -x])/3 + 
   (4096*HPL[{1, 1, 3, 2}, -x])/3 + (2048*HPL[{1, 1, 4, 1}, -x])/3 - 
   (1024*Pi^2*HPL[{1, 2, 1, 1}, -x])/9 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 2, 1, 1}, -x])/3 - 
   (1024*HPL[{0}, x]*HPL[{1, 2, 1, 2}, -x])/3 + (4096*HPL[{1, 2, 1, 3}, -x])/
    3 - (1024*HPL[{0}, x]*HPL[{1, 2, 2, 1}, -x])/3 + 
   (4096*HPL[{1, 2, 2, 2}, -x])/3 + (4096*HPL[{1, 2, 3, 1}, -x])/3 + 
   (1024*HPL[{0}, x]*HPL[{1, 3, 1, 1}, -x])/3 + (4096*HPL[{1, 3, 1, 2}, -x])/
    3 + (4096*HPL[{1, 3, 2, 1}, -x])/3 + (2048*HPL[{1, 4, 1, 1}, -x])/3 - 
   (1024*Pi^2*HPL[{2, 1, 1, 1}, -x])/9 - 
   (1024*HPL[{0}, x]^2*HPL[{2, 1, 1, 1}, -x])/3 - 
   (1024*HPL[{0}, x]*HPL[{2, 1, 1, 2}, -x])/3 + (4096*HPL[{2, 1, 1, 3}, -x])/
    3 - (1024*HPL[{0}, x]*HPL[{2, 1, 2, 1}, -x])/3 + 
   (4096*HPL[{2, 1, 2, 2}, -x])/3 + (4096*HPL[{2, 1, 3, 1}, -x])/3 - 
   (1024*HPL[{0}, x]*HPL[{2, 2, 1, 1}, -x])/3 + (4096*HPL[{2, 2, 1, 2}, -x])/
    3 + (4096*HPL[{2, 2, 2, 1}, -x])/3 + (4096*HPL[{2, 3, 1, 1}, -x])/3 + 
   (1024*HPL[{0}, x]*HPL[{3, 1, 1, 1}, -x])/3 + (4096*HPL[{3, 1, 1, 2}, -x])/
    3 + (4096*HPL[{3, 1, 2, 1}, -x])/3 + (4096*HPL[{3, 2, 1, 1}, -x])/3 + 
   (2048*HPL[{4, 1, 1, 1}, -x])/3 - (1024*Pi^2*HPL[{1, 1, 1, 1, 1}, -x])/3 - 
   1024*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1}, -x] - 
   2048*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2}, -x] + 
   (10240*HPL[{1, 1, 1, 1, 3}, -x])/3 - 2048*HPL[{0}, x]*
    HPL[{1, 1, 1, 2, 1}, -x] + 2048*HPL[{1, 1, 1, 2, 2}, -x] + 
   (10240*HPL[{1, 1, 1, 3, 1}, -x])/3 - 2048*HPL[{0}, x]*
    HPL[{1, 1, 2, 1, 1}, -x] + 2048*HPL[{1, 1, 2, 1, 2}, -x] + 
   2048*HPL[{1, 1, 2, 2, 1}, -x] + (10240*HPL[{1, 1, 3, 1, 1}, -x])/3 - 
   2048*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1}, -x] + 
   2048*HPL[{1, 2, 1, 1, 2}, -x] + 2048*HPL[{1, 2, 1, 2, 1}, -x] + 
   2048*HPL[{1, 2, 2, 1, 1}, -x] + (10240*HPL[{1, 3, 1, 1, 1}, -x])/3 - 
   2048*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1}, -x] + 
   2048*HPL[{2, 1, 1, 1, 2}, -x] + 2048*HPL[{2, 1, 1, 2, 1}, -x] + 
   2048*HPL[{2, 1, 2, 1, 1}, -x] + 2048*HPL[{2, 2, 1, 1, 1}, -x] + 
   (10240*HPL[{3, 1, 1, 1, 1}, -x])/3 - 8192*HPL[{0}, x]*
    HPL[{1, 1, 1, 1, 1, 1}, -x] - 16384*HPL[{1, 1, 1, 1, 1, 1, 1}, -x] + 
   (14*Pi^4*Zeta[3])/2025 + (4*Pi^2*HPL[{0}, x]^2*Zeta[3])/135 + 
   (2*HPL[{0}, x]^4*Zeta[3])/135 + (32*Pi^2*HPL[{0}, x]*HPL[{1}, -x]*Zeta[3])/
    45 + (32*HPL[{0}, x]^3*HPL[{1}, -x]*Zeta[3])/45 + 
   (128*Pi^2*HPL[{2}, -x]*Zeta[3])/45 + 
   (128*HPL[{0}, x]^2*HPL[{2}, -x]*Zeta[3])/15 + 
   (832*HPL[{0}, x]*HPL[{3}, -x]*Zeta[3])/45 - (128*HPL[{4}, -x]*Zeta[3])/5 + 
   (64*Pi^2*HPL[{1, 1}, -x]*Zeta[3])/9 + 
   (64*HPL[{0}, x]^2*HPL[{1, 1}, -x]*Zeta[3])/3 + 
   128*HPL[{0}, x]*HPL[{1, 2}, -x]*Zeta[3] + (128*HPL[{1, 3}, -x]*Zeta[3])/
    3 + 128*HPL[{0}, x]*HPL[{2, 1}, -x]*Zeta[3] + 
   (640*HPL[{2, 2}, -x]*Zeta[3])/3 + (128*HPL[{3, 1}, -x]*Zeta[3])/3 + 
   (1024*HPL[{0}, x]*HPL[{1, 1, 1}, -x]*Zeta[3])/3 + 
   (2048*HPL[{1, 1, 2}, -x]*Zeta[3])/3 + (2048*HPL[{1, 2, 1}, -x]*Zeta[3])/
    3 + (2048*HPL[{2, 1, 1}, -x]*Zeta[3])/3 + 2048*HPL[{1, 1, 1, 1}, -x]*
    Zeta[3] - (32*HPL[{0}, x]*Zeta[3]^2)/15 - (64*HPL[{1}, -x]*Zeta[3]^2)/3 + 
   (8*Pi^2*Zeta[5])/135 + (8*HPL[{0}, x]^2*Zeta[5])/45 + 
   (64*HPL[{0}, x]*HPL[{1}, -x]*Zeta[5])/15 + (256*HPL[{2}, -x]*Zeta[5])/15 + 
   (128*HPL[{1, 1}, -x]*Zeta[5])/3 + (16*Zeta[7])/45 

F[8, 8] = (127*Pi^8)/95256000 + (31*Pi^6*HPL[{0}, x]^2)/4762800 + 
   (Pi^4*HPL[{0}, x]^4)/194400 + (Pi^2*HPL[{0}, x]^6)/680400 + 
   HPL[{0}, x]^8/6350400 + (62*Pi^6*HPL[{0}, x]*HPL[{1}, -x])/297675 + 
   (2*Pi^4*HPL[{0}, x]^3*HPL[{1}, -x])/6075 + 
   (2*Pi^2*HPL[{0}, x]^5*HPL[{1}, -x])/14175 + (2*HPL[{0}, x]^7*HPL[{1}, -x])/
    99225 + (124*Pi^6*HPL[{2}, -x])/99225 + 
   (4*Pi^4*HPL[{0}, x]^2*HPL[{2}, -x])/675 + 
   (4*Pi^2*HPL[{0}, x]^4*HPL[{2}, -x])/945 + (4*HPL[{0}, x]^6*HPL[{2}, -x])/
    4725 + (4*Pi^4*HPL[{0}, x]*HPL[{3}, -x])/135 + 
   (8*Pi^2*HPL[{0}, x]^3*HPL[{3}, -x])/189 + (4*HPL[{0}, x]^5*HPL[{3}, -x])/
    315 + (8*Pi^4*HPL[{4}, -x])/675 + (16*Pi^2*HPL[{0}, x]^2*HPL[{4}, -x])/
    315 + (8*HPL[{0}, x]^4*HPL[{4}, -x])/315 - 
   (16*Pi^2*HPL[{0}, x]*HPL[{5}, -x])/35 - (16*HPL[{0}, x]^3*HPL[{5}, -x])/
    35 + (32*Pi^2*HPL[{6}, -x])/315 + (32*HPL[{0}, x]^2*HPL[{6}, -x])/105 + 
   (544*HPL[{0}, x]*HPL[{7}, -x])/105 - (64*HPL[{8}, -x])/7 + 
   (124*Pi^6*HPL[{1, 1}, -x])/42525 + (28*Pi^4*HPL[{0}, x]^2*HPL[{1, 1}, -x])/
    2025 + (4*Pi^2*HPL[{0}, x]^4*HPL[{1, 1}, -x])/405 + 
   (4*HPL[{0}, x]^6*HPL[{1, 1}, -x])/2025 + 
   (56*Pi^4*HPL[{0}, x]*HPL[{1, 2}, -x])/405 + 
   (16*Pi^2*HPL[{0}, x]^3*HPL[{1, 2}, -x])/81 + 
   (8*HPL[{0}, x]^5*HPL[{1, 2}, -x])/135 + (56*Pi^4*HPL[{1, 3}, -x])/225 + 
   (16*Pi^2*HPL[{0}, x]^2*HPL[{1, 3}, -x])/15 + 
   (8*HPL[{0}, x]^4*HPL[{1, 3}, -x])/15 - 
   (32*Pi^2*HPL[{0}, x]*HPL[{1, 4}, -x])/45 - 
   (32*HPL[{0}, x]^3*HPL[{1, 4}, -x])/45 - (32*Pi^2*HPL[{1, 5}, -x])/9 - 
   (32*HPL[{0}, x]^2*HPL[{1, 5}, -x])/3 + (448*HPL[{0}, x]*HPL[{1, 6}, -x])/
    15 + (64*HPL[{1, 7}, -x])/21 + (56*Pi^4*HPL[{0}, x]*HPL[{2, 1}, -x])/
    405 + (16*Pi^2*HPL[{0}, x]^3*HPL[{2, 1}, -x])/81 + 
   (8*HPL[{0}, x]^5*HPL[{2, 1}, -x])/135 + (1064*Pi^4*HPL[{2, 2}, -x])/2025 + 
   (304*Pi^2*HPL[{0}, x]^2*HPL[{2, 2}, -x])/135 + 
   (152*HPL[{0}, x]^4*HPL[{2, 2}, -x])/135 + 
   (544*Pi^2*HPL[{0}, x]*HPL[{2, 3}, -x])/135 + 
   (544*HPL[{0}, x]^3*HPL[{2, 3}, -x])/135 - (352*Pi^2*HPL[{2, 4}, -x])/45 - 
   (352*HPL[{0}, x]^2*HPL[{2, 4}, -x])/15 - (64*HPL[{0}, x]*HPL[{2, 5}, -x])/
    15 + (320*HPL[{2, 6}, -x])/3 + (56*Pi^4*HPL[{3, 1}, -x])/225 + 
   (16*Pi^2*HPL[{0}, x]^2*HPL[{3, 1}, -x])/15 + 
   (8*HPL[{0}, x]^4*HPL[{3, 1}, -x])/15 + 
   (544*Pi^2*HPL[{0}, x]*HPL[{3, 2}, -x])/135 + 
   (544*HPL[{0}, x]^3*HPL[{3, 2}, -x])/135 - (736*Pi^2*HPL[{3, 3}, -x])/135 - 
   (736*HPL[{0}, x]^2*HPL[{3, 3}, -x])/45 - 
   (1984*HPL[{0}, x]*HPL[{3, 4}, -x])/45 + (448*HPL[{3, 5}, -x])/3 - 
   (32*Pi^2*HPL[{0}, x]*HPL[{4, 1}, -x])/45 - 
   (32*HPL[{0}, x]^3*HPL[{4, 1}, -x])/45 - (352*Pi^2*HPL[{4, 2}, -x])/45 - 
   (352*HPL[{0}, x]^2*HPL[{4, 2}, -x])/15 - 
   (1984*HPL[{0}, x]*HPL[{4, 3}, -x])/45 + (1472*HPL[{4, 4}, -x])/9 - 
   (32*Pi^2*HPL[{5, 1}, -x])/9 - (32*HPL[{0}, x]^2*HPL[{5, 1}, -x])/3 - 
   (64*HPL[{0}, x]*HPL[{5, 2}, -x])/15 + (448*HPL[{5, 3}, -x])/3 + 
   (448*HPL[{0}, x]*HPL[{6, 1}, -x])/15 + (320*HPL[{6, 2}, -x])/3 + 
   (64*HPL[{7, 1}, -x])/21 + (224*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1}, -x])/675 + 
   (64*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1}, -x])/135 + 
   (32*HPL[{0}, x]^5*HPL[{1, 1, 1}, -x])/225 + (896*Pi^4*HPL[{1, 1, 2}, -x])/
    675 + (256*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2}, -x])/45 + 
   (128*HPL[{0}, x]^4*HPL[{1, 1, 2}, -x])/45 + 
   (1664*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3}, -x])/135 + 
   (1664*HPL[{0}, x]^3*HPL[{1, 1, 3}, -x])/135 - 
   (256*Pi^2*HPL[{1, 1, 4}, -x])/15 - (256*HPL[{0}, x]^2*HPL[{1, 1, 4}, -x])/
    5 - (256*HPL[{0}, x]*HPL[{1, 1, 5}, -x])/5 + (4096*HPL[{1, 1, 6}, -x])/
    15 + (896*Pi^4*HPL[{1, 2, 1}, -x])/675 + 
   (256*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1}, -x])/45 + 
   (128*HPL[{0}, x]^4*HPL[{1, 2, 1}, -x])/45 + 
   (1408*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2}, -x])/45 + 
   (1408*HPL[{0}, x]^3*HPL[{1, 2, 2}, -x])/45 + (256*Pi^2*HPL[{1, 2, 3}, -x])/
    135 + (256*HPL[{0}, x]^2*HPL[{1, 2, 3}, -x])/45 - 
   (4864*HPL[{0}, x]*HPL[{1, 2, 4}, -x])/15 + (2048*HPL[{1, 2, 5}, -x])/5 + 
   (1664*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1}, -x])/135 + 
   (1664*HPL[{0}, x]^3*HPL[{1, 3, 1}, -x])/135 + 
   (256*Pi^2*HPL[{1, 3, 2}, -x])/135 + (256*HPL[{0}, x]^2*HPL[{1, 3, 2}, -x])/
    45 - (4864*HPL[{0}, x]*HPL[{1, 3, 3}, -x])/15 + 
   (13312*HPL[{1, 3, 4}, -x])/45 - (256*Pi^2*HPL[{1, 4, 1}, -x])/15 - 
   (256*HPL[{0}, x]^2*HPL[{1, 4, 1}, -x])/5 - 
   (4864*HPL[{0}, x]*HPL[{1, 4, 2}, -x])/15 + (13312*HPL[{1, 4, 3}, -x])/45 - 
   (256*HPL[{0}, x]*HPL[{1, 5, 1}, -x])/5 + (2048*HPL[{1, 5, 2}, -x])/5 + 
   (4096*HPL[{1, 6, 1}, -x])/15 + (896*Pi^4*HPL[{2, 1, 1}, -x])/675 + 
   (256*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1}, -x])/45 + 
   (128*HPL[{0}, x]^4*HPL[{2, 1, 1}, -x])/45 + 
   (1408*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2}, -x])/45 + 
   (1408*HPL[{0}, x]^3*HPL[{2, 1, 2}, -x])/45 + (256*Pi^2*HPL[{2, 1, 3}, -x])/
    135 + (256*HPL[{0}, x]^2*HPL[{2, 1, 3}, -x])/45 - 
   (4864*HPL[{0}, x]*HPL[{2, 1, 4}, -x])/15 + (2048*HPL[{2, 1, 5}, -x])/5 + 
   (1408*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1}, -x])/45 + 
   (1408*HPL[{0}, x]^3*HPL[{2, 2, 1}, -x])/45 + 
   (1792*Pi^2*HPL[{2, 2, 2}, -x])/45 + 
   (1792*HPL[{0}, x]^2*HPL[{2, 2, 2}, -x])/15 - 
   (19712*HPL[{0}, x]*HPL[{2, 2, 3}, -x])/45 + (1024*HPL[{2, 2, 4}, -x])/15 + 
   (256*Pi^2*HPL[{2, 3, 1}, -x])/135 + (256*HPL[{0}, x]^2*HPL[{2, 3, 1}, -x])/
    45 - (19712*HPL[{0}, x]*HPL[{2, 3, 2}, -x])/45 - 
   (2048*HPL[{2, 3, 3}, -x])/45 - (4864*HPL[{0}, x]*HPL[{2, 4, 1}, -x])/15 + 
   (1024*HPL[{2, 4, 2}, -x])/15 + (2048*HPL[{2, 5, 1}, -x])/5 + 
   (1664*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1}, -x])/135 + 
   (1664*HPL[{0}, x]^3*HPL[{3, 1, 1}, -x])/135 + 
   (256*Pi^2*HPL[{3, 1, 2}, -x])/135 + (256*HPL[{0}, x]^2*HPL[{3, 1, 2}, -x])/
    45 - (4864*HPL[{0}, x]*HPL[{3, 1, 3}, -x])/15 + 
   (13312*HPL[{3, 1, 4}, -x])/45 + (256*Pi^2*HPL[{3, 2, 1}, -x])/135 + 
   (256*HPL[{0}, x]^2*HPL[{3, 2, 1}, -x])/45 - 
   (19712*HPL[{0}, x]*HPL[{3, 2, 2}, -x])/45 - (2048*HPL[{3, 2, 3}, -x])/45 - 
   (4864*HPL[{0}, x]*HPL[{3, 3, 1}, -x])/15 - (2048*HPL[{3, 3, 2}, -x])/45 + 
   (13312*HPL[{3, 4, 1}, -x])/45 - (256*Pi^2*HPL[{4, 1, 1}, -x])/15 - 
   (256*HPL[{0}, x]^2*HPL[{4, 1, 1}, -x])/5 - 
   (4864*HPL[{0}, x]*HPL[{4, 1, 2}, -x])/15 + (13312*HPL[{4, 1, 3}, -x])/45 - 
   (4864*HPL[{0}, x]*HPL[{4, 2, 1}, -x])/15 + (1024*HPL[{4, 2, 2}, -x])/15 + 
   (13312*HPL[{4, 3, 1}, -x])/45 - (256*HPL[{0}, x]*HPL[{5, 1, 1}, -x])/5 + 
   (2048*HPL[{5, 1, 2}, -x])/5 + (2048*HPL[{5, 2, 1}, -x])/5 + 
   (4096*HPL[{6, 1, 1}, -x])/15 + (448*Pi^4*HPL[{1, 1, 1, 1}, -x])/135 + 
   (128*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1}, -x])/9 + 
   (64*HPL[{0}, x]^4*HPL[{1, 1, 1, 1}, -x])/9 + 
   (256*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2}, -x])/3 + 
   (256*HPL[{0}, x]^3*HPL[{1, 1, 1, 2}, -x])/3 + 
   (256*Pi^2*HPL[{1, 1, 1, 3}, -x])/9 + 
   (256*HPL[{0}, x]^2*HPL[{1, 1, 1, 3}, -x])/3 - 
   (2560*HPL[{0}, x]*HPL[{1, 1, 1, 4}, -x])/3 + (3584*HPL[{1, 1, 1, 5}, -x])/
    5 + (256*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1}, -x])/3 + 
   (256*HPL[{0}, x]^3*HPL[{1, 1, 2, 1}, -x])/3 + 
   (1280*Pi^2*HPL[{1, 1, 2, 2}, -x])/9 + 
   (1280*HPL[{0}, x]^2*HPL[{1, 1, 2, 2}, -x])/3 - 
   (2560*HPL[{0}, x]*HPL[{1, 1, 2, 3}, -x])/3 - 512*HPL[{1, 1, 2, 4}, -x] + 
   (256*Pi^2*HPL[{1, 1, 3, 1}, -x])/9 + 
   (256*HPL[{0}, x]^2*HPL[{1, 1, 3, 1}, -x])/3 - 
   (2560*HPL[{0}, x]*HPL[{1, 1, 3, 2}, -x])/3 - (6656*HPL[{1, 1, 3, 3}, -x])/
    9 - (2560*HPL[{0}, x]*HPL[{1, 1, 4, 1}, -x])/3 - 
   512*HPL[{1, 1, 4, 2}, -x] + (3584*HPL[{1, 1, 5, 1}, -x])/5 + 
   (256*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1}, -x])/3 + 
   (256*HPL[{0}, x]^3*HPL[{1, 2, 1, 1}, -x])/3 + 
   (1280*Pi^2*HPL[{1, 2, 1, 2}, -x])/9 + 
   (1280*HPL[{0}, x]^2*HPL[{1, 2, 1, 2}, -x])/3 - 
   (2560*HPL[{0}, x]*HPL[{1, 2, 1, 3}, -x])/3 - 512*HPL[{1, 2, 1, 4}, -x] + 
   (1280*Pi^2*HPL[{1, 2, 2, 1}, -x])/9 + 
   (1280*HPL[{0}, x]^2*HPL[{1, 2, 2, 1}, -x])/3 - 
   (512*HPL[{0}, x]*HPL[{1, 2, 2, 2}, -x])/3 - (5632*HPL[{1, 2, 2, 3}, -x])/
    3 - (2560*HPL[{0}, x]*HPL[{1, 2, 3, 1}, -x])/3 - 
   (5632*HPL[{1, 2, 3, 2}, -x])/3 - 512*HPL[{1, 2, 4, 1}, -x] + 
   (256*Pi^2*HPL[{1, 3, 1, 1}, -x])/9 + 
   (256*HPL[{0}, x]^2*HPL[{1, 3, 1, 1}, -x])/3 - 
   (2560*HPL[{0}, x]*HPL[{1, 3, 1, 2}, -x])/3 - (6656*HPL[{1, 3, 1, 3}, -x])/
    9 - (2560*HPL[{0}, x]*HPL[{1, 3, 2, 1}, -x])/3 - 
   (5632*HPL[{1, 3, 2, 2}, -x])/3 - (6656*HPL[{1, 3, 3, 1}, -x])/9 - 
   (2560*HPL[{0}, x]*HPL[{1, 4, 1, 1}, -x])/3 - 512*HPL[{1, 4, 1, 2}, -x] - 
   512*HPL[{1, 4, 2, 1}, -x] + (3584*HPL[{1, 5, 1, 1}, -x])/5 + 
   (256*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1}, -x])/3 + 
   (256*HPL[{0}, x]^3*HPL[{2, 1, 1, 1}, -x])/3 + 
   (1280*Pi^2*HPL[{2, 1, 1, 2}, -x])/9 + 
   (1280*HPL[{0}, x]^2*HPL[{2, 1, 1, 2}, -x])/3 - 
   (2560*HPL[{0}, x]*HPL[{2, 1, 1, 3}, -x])/3 - 512*HPL[{2, 1, 1, 4}, -x] + 
   (1280*Pi^2*HPL[{2, 1, 2, 1}, -x])/9 + 
   (1280*HPL[{0}, x]^2*HPL[{2, 1, 2, 1}, -x])/3 - 
   (512*HPL[{0}, x]*HPL[{2, 1, 2, 2}, -x])/3 - (5632*HPL[{2, 1, 2, 3}, -x])/
    3 - (2560*HPL[{0}, x]*HPL[{2, 1, 3, 1}, -x])/3 - 
   (5632*HPL[{2, 1, 3, 2}, -x])/3 - 512*HPL[{2, 1, 4, 1}, -x] + 
   (1280*Pi^2*HPL[{2, 2, 1, 1}, -x])/9 + 
   (1280*HPL[{0}, x]^2*HPL[{2, 2, 1, 1}, -x])/3 - 
   (512*HPL[{0}, x]*HPL[{2, 2, 1, 2}, -x])/3 - (5632*HPL[{2, 2, 1, 3}, -x])/
    3 - (512*HPL[{0}, x]*HPL[{2, 2, 2, 1}, -x])/3 - 
   2560*HPL[{2, 2, 2, 2}, -x] - (5632*HPL[{2, 2, 3, 1}, -x])/3 - 
   (2560*HPL[{0}, x]*HPL[{2, 3, 1, 1}, -x])/3 - (5632*HPL[{2, 3, 1, 2}, -x])/
    3 - (5632*HPL[{2, 3, 2, 1}, -x])/3 - 512*HPL[{2, 4, 1, 1}, -x] + 
   (256*Pi^2*HPL[{3, 1, 1, 1}, -x])/9 + 
   (256*HPL[{0}, x]^2*HPL[{3, 1, 1, 1}, -x])/3 - 
   (2560*HPL[{0}, x]*HPL[{3, 1, 1, 2}, -x])/3 - (6656*HPL[{3, 1, 1, 3}, -x])/
    9 - (2560*HPL[{0}, x]*HPL[{3, 1, 2, 1}, -x])/3 - 
   (5632*HPL[{3, 1, 2, 2}, -x])/3 - (6656*HPL[{3, 1, 3, 1}, -x])/9 - 
   (2560*HPL[{0}, x]*HPL[{3, 2, 1, 1}, -x])/3 - (5632*HPL[{3, 2, 1, 2}, -x])/
    3 - (5632*HPL[{3, 2, 2, 1}, -x])/3 - (6656*HPL[{3, 3, 1, 1}, -x])/9 - 
   (2560*HPL[{0}, x]*HPL[{4, 1, 1, 1}, -x])/3 - 512*HPL[{4, 1, 1, 2}, -x] - 
   512*HPL[{4, 1, 2, 1}, -x] - 512*HPL[{4, 2, 1, 1}, -x] + 
   (3584*HPL[{5, 1, 1, 1}, -x])/5 + 
   (2048*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1}, -x])/9 + 
   (2048*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1}, -x])/9 + 
   (4096*Pi^2*HPL[{1, 1, 1, 1, 2}, -x])/9 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2}, -x])/3 - 
   (4096*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3}, -x])/3 - 
   (8192*HPL[{1, 1, 1, 1, 4}, -x])/3 + (4096*Pi^2*HPL[{1, 1, 1, 2, 1}, -x])/
    9 + (4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2}, -x])/3 - 
   (16384*HPL[{1, 1, 1, 2, 3}, -x])/3 - 
   (4096*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1}, -x])/3 - 
   (16384*HPL[{1, 1, 1, 3, 2}, -x])/3 - (8192*HPL[{1, 1, 1, 4, 1}, -x])/3 + 
   (4096*Pi^2*HPL[{1, 1, 2, 1, 1}, -x])/9 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2}, -x])/3 - 
   (16384*HPL[{1, 1, 2, 1, 3}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1}, -x])/3 - 
   (16384*HPL[{1, 1, 2, 2, 2}, -x])/3 - (16384*HPL[{1, 1, 2, 3, 1}, -x])/3 - 
   (4096*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1}, -x])/3 - 
   (16384*HPL[{1, 1, 3, 1, 2}, -x])/3 - (16384*HPL[{1, 1, 3, 2, 1}, -x])/3 - 
   (8192*HPL[{1, 1, 4, 1, 1}, -x])/3 + (4096*Pi^2*HPL[{1, 2, 1, 1, 1}, -x])/
    9 + (4096*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2}, -x])/3 - 
   (16384*HPL[{1, 2, 1, 1, 3}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1}, -x])/3 - 
   (16384*HPL[{1, 2, 1, 2, 2}, -x])/3 - (16384*HPL[{1, 2, 1, 3, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1}, -x])/3 - 
   (16384*HPL[{1, 2, 2, 1, 2}, -x])/3 - (16384*HPL[{1, 2, 2, 2, 1}, -x])/3 - 
   (16384*HPL[{1, 2, 3, 1, 1}, -x])/3 - 
   (4096*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{1, 3, 1, 1, 2}, -x])/3 - (16384*HPL[{1, 3, 1, 2, 1}, -x])/3 - 
   (16384*HPL[{1, 3, 2, 1, 1}, -x])/3 - (8192*HPL[{1, 4, 1, 1, 1}, -x])/3 + 
   (4096*Pi^2*HPL[{2, 1, 1, 1, 1}, -x])/9 + 
   (4096*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2}, -x])/3 - 
   (16384*HPL[{2, 1, 1, 1, 3}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1}, -x])/3 - 
   (16384*HPL[{2, 1, 1, 2, 2}, -x])/3 - (16384*HPL[{2, 1, 1, 3, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1}, -x])/3 - 
   (16384*HPL[{2, 1, 2, 1, 2}, -x])/3 - (16384*HPL[{2, 1, 2, 2, 1}, -x])/3 - 
   (16384*HPL[{2, 1, 3, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{2, 2, 1, 1, 2}, -x])/3 - (16384*HPL[{2, 2, 1, 2, 1}, -x])/3 - 
   (16384*HPL[{2, 2, 2, 1, 1}, -x])/3 - (16384*HPL[{2, 3, 1, 1, 1}, -x])/3 - 
   (4096*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{3, 1, 1, 1, 2}, -x])/3 - (16384*HPL[{3, 1, 1, 2, 1}, -x])/3 - 
   (16384*HPL[{3, 1, 2, 1, 1}, -x])/3 - (16384*HPL[{3, 2, 1, 1, 1}, -x])/3 - 
   (8192*HPL[{4, 1, 1, 1, 1}, -x])/3 + 
   (4096*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x])/3 + 
   4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1}, -x] + 
   8192*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2}, -x] - 
   (40960*HPL[{1, 1, 1, 1, 1, 3}, -x])/3 + 8192*HPL[{0}, x]*
    HPL[{1, 1, 1, 1, 2, 1}, -x] - 8192*HPL[{1, 1, 1, 1, 2, 2}, -x] - 
   (40960*HPL[{1, 1, 1, 1, 3, 1}, -x])/3 + 8192*HPL[{0}, x]*
    HPL[{1, 1, 1, 2, 1, 1}, -x] - 8192*HPL[{1, 1, 1, 2, 1, 2}, -x] - 
   8192*HPL[{1, 1, 1, 2, 2, 1}, -x] - (40960*HPL[{1, 1, 1, 3, 1, 1}, -x])/3 + 
   8192*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1}, -x] - 
   8192*HPL[{1, 1, 2, 1, 1, 2}, -x] - 8192*HPL[{1, 1, 2, 1, 2, 1}, -x] - 
   8192*HPL[{1, 1, 2, 2, 1, 1}, -x] - (40960*HPL[{1, 1, 3, 1, 1, 1}, -x])/3 + 
   8192*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1}, -x] - 
   8192*HPL[{1, 2, 1, 1, 1, 2}, -x] - 8192*HPL[{1, 2, 1, 1, 2, 1}, -x] - 
   8192*HPL[{1, 2, 1, 2, 1, 1}, -x] - 8192*HPL[{1, 2, 2, 1, 1, 1}, -x] - 
   (40960*HPL[{1, 3, 1, 1, 1, 1}, -x])/3 + 8192*HPL[{0}, x]*
    HPL[{2, 1, 1, 1, 1, 1}, -x] - 8192*HPL[{2, 1, 1, 1, 1, 2}, -x] - 
   8192*HPL[{2, 1, 1, 1, 2, 1}, -x] - 8192*HPL[{2, 1, 1, 2, 1, 1}, -x] - 
   8192*HPL[{2, 1, 2, 1, 1, 1}, -x] - 8192*HPL[{2, 2, 1, 1, 1, 1}, -x] - 
   (40960*HPL[{3, 1, 1, 1, 1, 1}, -x])/3 + 32768*HPL[{0}, x]*
    HPL[{1, 1, 1, 1, 1, 1, 1}, -x] + 65536*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, 
     -x] - (4*Pi^4*HPL[{0}, x]*Zeta[3])/2025 - (8*Pi^2*HPL[{0}, x]^3*Zeta[3])/
    2835 - (4*HPL[{0}, x]^5*Zeta[3])/4725 - (56*Pi^4*HPL[{1}, -x]*Zeta[3])/
    2025 - (16*Pi^2*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[3])/135 - 
   (8*HPL[{0}, x]^4*HPL[{1}, -x]*Zeta[3])/135 - 
   (32*Pi^2*HPL[{0}, x]*HPL[{2}, -x]*Zeta[3])/27 - 
   (32*HPL[{0}, x]^3*HPL[{2}, -x]*Zeta[3])/27 - 
   (32*Pi^2*HPL[{3}, -x]*Zeta[3])/15 - 
   (32*HPL[{0}, x]^2*HPL[{3}, -x]*Zeta[3])/5 + 
   (64*HPL[{0}, x]*HPL[{4}, -x]*Zeta[3])/15 + (64*HPL[{5}, -x]*Zeta[3])/3 - 
   (128*Pi^2*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[3])/45 - 
   (128*HPL[{0}, x]^3*HPL[{1, 1}, -x]*Zeta[3])/45 - 
   (512*Pi^2*HPL[{1, 2}, -x]*Zeta[3])/45 - 
   (512*HPL[{0}, x]^2*HPL[{1, 2}, -x]*Zeta[3])/15 - 
   (3328*HPL[{0}, x]*HPL[{1, 3}, -x]*Zeta[3])/45 + 
   (512*HPL[{1, 4}, -x]*Zeta[3])/5 - (512*Pi^2*HPL[{2, 1}, -x]*Zeta[3])/45 - 
   (512*HPL[{0}, x]^2*HPL[{2, 1}, -x]*Zeta[3])/15 - 
   (2816*HPL[{0}, x]*HPL[{2, 2}, -x]*Zeta[3])/15 - 
   (512*HPL[{2, 3}, -x]*Zeta[3])/45 - 
   (3328*HPL[{0}, x]*HPL[{3, 1}, -x]*Zeta[3])/45 - 
   (512*HPL[{3, 2}, -x]*Zeta[3])/45 + (512*HPL[{4, 1}, -x]*Zeta[3])/5 - 
   (256*Pi^2*HPL[{1, 1, 1}, -x]*Zeta[3])/9 - 
   (256*HPL[{0}, x]^2*HPL[{1, 1, 1}, -x]*Zeta[3])/3 - 
   512*HPL[{0}, x]*HPL[{1, 1, 2}, -x]*Zeta[3] - 
   (512*HPL[{1, 1, 3}, -x]*Zeta[3])/3 - 512*HPL[{0}, x]*HPL[{1, 2, 1}, -x]*
    Zeta[3] - (2560*HPL[{1, 2, 2}, -x]*Zeta[3])/3 - 
   (512*HPL[{1, 3, 1}, -x]*Zeta[3])/3 - 512*HPL[{0}, x]*HPL[{2, 1, 1}, -x]*
    Zeta[3] - (2560*HPL[{2, 1, 2}, -x]*Zeta[3])/3 - 
   (2560*HPL[{2, 2, 1}, -x]*Zeta[3])/3 - (512*HPL[{3, 1, 1}, -x]*Zeta[3])/3 - 
   (4096*HPL[{0}, x]*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (8192*HPL[{1, 1, 1, 2}, -x]*Zeta[3])/3 - 
   (8192*HPL[{1, 1, 2, 1}, -x]*Zeta[3])/3 - 
   (8192*HPL[{1, 2, 1, 1}, -x]*Zeta[3])/3 - 
   (8192*HPL[{2, 1, 1, 1}, -x]*Zeta[3])/3 - 8192*HPL[{1, 1, 1, 1, 1}, -x]*
    Zeta[3] + (16*Pi^2*Zeta[3]^2)/135 + (16*HPL[{0}, x]^2*Zeta[3]^2)/45 + 
   (128*HPL[{0}, x]*HPL[{1}, -x]*Zeta[3]^2)/15 + (512*HPL[{2}, -x]*Zeta[3]^2)/
    15 + (256*HPL[{1, 1}, -x]*Zeta[3]^2)/3 - (16*Pi^2*HPL[{0}, x]*Zeta[5])/
    945 - (16*HPL[{0}, x]^3*Zeta[5])/945 - (32*Pi^2*HPL[{1}, -x]*Zeta[5])/
    135 - (32*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[5])/45 - 
   (64*HPL[{0}, x]*HPL[{2}, -x]*Zeta[5])/9 - (64*HPL[{3}, -x]*Zeta[5])/5 - 
   (256*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[5])/15 - 
   (1024*HPL[{1, 2}, -x]*Zeta[5])/15 - (1024*HPL[{2, 1}, -x]*Zeta[5])/15 - 
   (512*HPL[{1, 1, 1}, -x]*Zeta[5])/3 + (64*Zeta[3]*Zeta[5])/45 - 
   (32*HPL[{0}, x]*Zeta[7])/315 - (64*HPL[{1}, -x]*Zeta[7])/45 

F[9, 9] = (-127*Pi^8*HPL[{0}, x])/428652000 - (31*Pi^6*HPL[{0}, x]^3)/
    64297800 - (Pi^4*HPL[{0}, x]^5)/4374000 - (Pi^2*HPL[{0}, x]^7)/21432600 - 
   HPL[{0}, x]^9/257191200 - (127*Pi^8*HPL[{1}, -x])/23814000 - 
   (31*Pi^6*HPL[{0}, x]^2*HPL[{1}, -x])/1190700 - 
   (Pi^4*HPL[{0}, x]^4*HPL[{1}, -x])/48600 - 
   (Pi^2*HPL[{0}, x]^6*HPL[{1}, -x])/170100 - (HPL[{0}, x]^8*HPL[{1}, -x])/
    1587600 - (31*Pi^6*HPL[{0}, x]*HPL[{2}, -x])/85050 - 
   (7*Pi^4*HPL[{0}, x]^3*HPL[{2}, -x])/12150 - 
   (Pi^2*HPL[{0}, x]^5*HPL[{2}, -x])/4050 - (HPL[{0}, x]^7*HPL[{2}, -x])/
    28350 - (2077*Pi^6*HPL[{3}, -x])/1786050 - 
   (67*Pi^4*HPL[{0}, x]^2*HPL[{3}, -x])/12150 - 
   (67*Pi^2*HPL[{0}, x]^4*HPL[{3}, -x])/17010 - 
   (67*HPL[{0}, x]^6*HPL[{3}, -x])/85050 - (23*Pi^4*HPL[{0}, x]*HPL[{4}, -x])/
    2025 - (46*Pi^2*HPL[{0}, x]^3*HPL[{4}, -x])/2835 - 
   (23*HPL[{0}, x]^5*HPL[{4}, -x])/4725 + (31*Pi^4*HPL[{5}, -x])/2025 + 
   (62*Pi^2*HPL[{0}, x]^2*HPL[{5}, -x])/945 + (31*HPL[{0}, x]^4*HPL[{5}, -x])/
    945 + (428*Pi^2*HPL[{0}, x]*HPL[{6}, -x])/2835 + 
   (428*HPL[{0}, x]^3*HPL[{6}, -x])/2835 - (388*Pi^2*HPL[{7}, -x])/945 - 
   (388*HPL[{0}, x]^2*HPL[{7}, -x])/315 + (328*HPL[{0}, x]*HPL[{8}, -x])/
    315 + (1672*HPL[{9}, -x])/405 - (248*Pi^6*HPL[{0}, x]*HPL[{1, 1}, -x])/
    297675 - (8*Pi^4*HPL[{0}, x]^3*HPL[{1, 1}, -x])/6075 - 
   (8*Pi^2*HPL[{0}, x]^5*HPL[{1, 1}, -x])/14175 - 
   (8*HPL[{0}, x]^7*HPL[{1, 1}, -x])/99225 - (496*Pi^6*HPL[{1, 2}, -x])/
    99225 - (16*Pi^4*HPL[{0}, x]^2*HPL[{1, 2}, -x])/675 - 
   (16*Pi^2*HPL[{0}, x]^4*HPL[{1, 2}, -x])/945 - 
   (16*HPL[{0}, x]^6*HPL[{1, 2}, -x])/4725 - 
   (16*Pi^4*HPL[{0}, x]*HPL[{1, 3}, -x])/135 - 
   (32*Pi^2*HPL[{0}, x]^3*HPL[{1, 3}, -x])/189 - 
   (16*HPL[{0}, x]^5*HPL[{1, 3}, -x])/315 - (32*Pi^4*HPL[{1, 4}, -x])/675 - 
   (64*Pi^2*HPL[{0}, x]^2*HPL[{1, 4}, -x])/315 - 
   (32*HPL[{0}, x]^4*HPL[{1, 4}, -x])/315 + 
   (64*Pi^2*HPL[{0}, x]*HPL[{1, 5}, -x])/35 + 
   (64*HPL[{0}, x]^3*HPL[{1, 5}, -x])/35 - (128*Pi^2*HPL[{1, 6}, -x])/315 - 
   (128*HPL[{0}, x]^2*HPL[{1, 6}, -x])/105 - 
   (2176*HPL[{0}, x]*HPL[{1, 7}, -x])/105 + (256*HPL[{1, 8}, -x])/7 - 
   (496*Pi^6*HPL[{2, 1}, -x])/99225 - (16*Pi^4*HPL[{0}, x]^2*HPL[{2, 1}, -x])/
    675 - (16*Pi^2*HPL[{0}, x]^4*HPL[{2, 1}, -x])/945 - 
   (16*HPL[{0}, x]^6*HPL[{2, 1}, -x])/4725 - 
   (464*Pi^4*HPL[{0}, x]*HPL[{2, 2}, -x])/2025 - 
   (928*Pi^2*HPL[{0}, x]^3*HPL[{2, 2}, -x])/2835 - 
   (464*HPL[{0}, x]^5*HPL[{2, 2}, -x])/4725 - (256*Pi^4*HPL[{2, 3}, -x])/
    675 - (512*Pi^2*HPL[{0}, x]^2*HPL[{2, 3}, -x])/315 - 
   (256*HPL[{0}, x]^4*HPL[{2, 3}, -x])/315 + 
   (64*Pi^2*HPL[{0}, x]*HPL[{2, 4}, -x])/35 + 
   (64*HPL[{0}, x]^3*HPL[{2, 4}, -x])/35 + (1664*Pi^2*HPL[{2, 5}, -x])/315 + 
   (1664*HPL[{0}, x]^2*HPL[{2, 5}, -x])/105 - 
   (6016*HPL[{0}, x]*HPL[{2, 6}, -x])/105 + (512*HPL[{2, 7}, -x])/35 - 
   (16*Pi^4*HPL[{0}, x]*HPL[{3, 1}, -x])/135 - 
   (32*Pi^2*HPL[{0}, x]^3*HPL[{3, 1}, -x])/189 - 
   (16*HPL[{0}, x]^5*HPL[{3, 1}, -x])/315 - (256*Pi^4*HPL[{3, 2}, -x])/675 - 
   (512*Pi^2*HPL[{0}, x]^2*HPL[{3, 2}, -x])/315 - 
   (256*HPL[{0}, x]^4*HPL[{3, 2}, -x])/315 - 
   (1984*Pi^2*HPL[{0}, x]*HPL[{3, 3}, -x])/2835 - 
   (1984*HPL[{0}, x]^3*HPL[{3, 3}, -x])/2835 + (512*Pi^2*HPL[{3, 4}, -x])/
    63 + (512*HPL[{0}, x]^2*HPL[{3, 4}, -x])/21 - 
   (1408*HPL[{0}, x]*HPL[{3, 5}, -x])/35 - (4096*HPL[{3, 6}, -x])/63 - 
   (32*Pi^4*HPL[{4, 1}, -x])/675 - (64*Pi^2*HPL[{0}, x]^2*HPL[{4, 1}, -x])/
    315 - (32*HPL[{0}, x]^4*HPL[{4, 1}, -x])/315 + 
   (64*Pi^2*HPL[{0}, x]*HPL[{4, 2}, -x])/35 + 
   (64*HPL[{0}, x]^3*HPL[{4, 2}, -x])/35 + (512*Pi^2*HPL[{4, 3}, -x])/63 + 
   (512*HPL[{0}, x]^2*HPL[{4, 3}, -x])/21 - 
   (2176*HPL[{0}, x]*HPL[{4, 4}, -x])/63 - (11008*HPL[{4, 5}, -x])/105 + 
   (64*Pi^2*HPL[{0}, x]*HPL[{5, 1}, -x])/35 + 
   (64*HPL[{0}, x]^3*HPL[{5, 1}, -x])/35 + (1664*Pi^2*HPL[{5, 2}, -x])/315 + 
   (1664*HPL[{0}, x]^2*HPL[{5, 2}, -x])/105 - 
   (1408*HPL[{0}, x]*HPL[{5, 3}, -x])/35 - (11008*HPL[{5, 4}, -x])/105 - 
   (128*Pi^2*HPL[{6, 1}, -x])/315 - (128*HPL[{0}, x]^2*HPL[{6, 1}, -x])/105 - 
   (6016*HPL[{0}, x]*HPL[{6, 2}, -x])/105 - (4096*HPL[{6, 3}, -x])/63 - 
   (2176*HPL[{0}, x]*HPL[{7, 1}, -x])/105 + (512*HPL[{7, 2}, -x])/35 + 
   (256*HPL[{8, 1}, -x])/7 - (496*Pi^6*HPL[{1, 1, 1}, -x])/42525 - 
   (112*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 1}, -x])/2025 - 
   (16*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 1}, -x])/405 - 
   (16*HPL[{0}, x]^6*HPL[{1, 1, 1}, -x])/2025 - 
   (224*Pi^4*HPL[{0}, x]*HPL[{1, 1, 2}, -x])/405 - 
   (64*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 2}, -x])/81 - 
   (32*HPL[{0}, x]^5*HPL[{1, 1, 2}, -x])/135 - (224*Pi^4*HPL[{1, 1, 3}, -x])/
    225 - (64*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 3}, -x])/15 - 
   (32*HPL[{0}, x]^4*HPL[{1, 1, 3}, -x])/15 + 
   (128*Pi^2*HPL[{0}, x]*HPL[{1, 1, 4}, -x])/45 + 
   (128*HPL[{0}, x]^3*HPL[{1, 1, 4}, -x])/45 + (128*Pi^2*HPL[{1, 1, 5}, -x])/
    9 + (128*HPL[{0}, x]^2*HPL[{1, 1, 5}, -x])/3 - 
   (1792*HPL[{0}, x]*HPL[{1, 1, 6}, -x])/15 - (256*HPL[{1, 1, 7}, -x])/21 - 
   (224*Pi^4*HPL[{0}, x]*HPL[{1, 2, 1}, -x])/405 - 
   (64*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 1}, -x])/81 - 
   (32*HPL[{0}, x]^5*HPL[{1, 2, 1}, -x])/135 - (4256*Pi^4*HPL[{1, 2, 2}, -x])/
    2025 - (1216*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 2}, -x])/135 - 
   (608*HPL[{0}, x]^4*HPL[{1, 2, 2}, -x])/135 - 
   (2176*Pi^2*HPL[{0}, x]*HPL[{1, 2, 3}, -x])/135 - 
   (2176*HPL[{0}, x]^3*HPL[{1, 2, 3}, -x])/135 + 
   (1408*Pi^2*HPL[{1, 2, 4}, -x])/45 + 
   (1408*HPL[{0}, x]^2*HPL[{1, 2, 4}, -x])/15 + 
   (256*HPL[{0}, x]*HPL[{1, 2, 5}, -x])/15 - (1280*HPL[{1, 2, 6}, -x])/3 - 
   (224*Pi^4*HPL[{1, 3, 1}, -x])/225 - 
   (64*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 1}, -x])/15 - 
   (32*HPL[{0}, x]^4*HPL[{1, 3, 1}, -x])/15 - 
   (2176*Pi^2*HPL[{0}, x]*HPL[{1, 3, 2}, -x])/135 - 
   (2176*HPL[{0}, x]^3*HPL[{1, 3, 2}, -x])/135 + 
   (2944*Pi^2*HPL[{1, 3, 3}, -x])/135 + 
   (2944*HPL[{0}, x]^2*HPL[{1, 3, 3}, -x])/45 + 
   (7936*HPL[{0}, x]*HPL[{1, 3, 4}, -x])/45 - (1792*HPL[{1, 3, 5}, -x])/3 + 
   (128*Pi^2*HPL[{0}, x]*HPL[{1, 4, 1}, -x])/45 + 
   (128*HPL[{0}, x]^3*HPL[{1, 4, 1}, -x])/45 + (1408*Pi^2*HPL[{1, 4, 2}, -x])/
    45 + (1408*HPL[{0}, x]^2*HPL[{1, 4, 2}, -x])/15 + 
   (7936*HPL[{0}, x]*HPL[{1, 4, 3}, -x])/45 - (5888*HPL[{1, 4, 4}, -x])/9 + 
   (128*Pi^2*HPL[{1, 5, 1}, -x])/9 + (128*HPL[{0}, x]^2*HPL[{1, 5, 1}, -x])/
    3 + (256*HPL[{0}, x]*HPL[{1, 5, 2}, -x])/15 - 
   (1792*HPL[{1, 5, 3}, -x])/3 - (1792*HPL[{0}, x]*HPL[{1, 6, 1}, -x])/15 - 
   (1280*HPL[{1, 6, 2}, -x])/3 - (256*HPL[{1, 7, 1}, -x])/21 - 
   (224*Pi^4*HPL[{0}, x]*HPL[{2, 1, 1}, -x])/405 - 
   (64*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 1}, -x])/81 - 
   (32*HPL[{0}, x]^5*HPL[{2, 1, 1}, -x])/135 - (4256*Pi^4*HPL[{2, 1, 2}, -x])/
    2025 - (1216*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 2}, -x])/135 - 
   (608*HPL[{0}, x]^4*HPL[{2, 1, 2}, -x])/135 - 
   (2176*Pi^2*HPL[{0}, x]*HPL[{2, 1, 3}, -x])/135 - 
   (2176*HPL[{0}, x]^3*HPL[{2, 1, 3}, -x])/135 + 
   (1408*Pi^2*HPL[{2, 1, 4}, -x])/45 + 
   (1408*HPL[{0}, x]^2*HPL[{2, 1, 4}, -x])/15 + 
   (256*HPL[{0}, x]*HPL[{2, 1, 5}, -x])/15 - (1280*HPL[{2, 1, 6}, -x])/3 - 
   (4256*Pi^4*HPL[{2, 2, 1}, -x])/2025 - 
   (1216*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 1}, -x])/135 - 
   (608*HPL[{0}, x]^4*HPL[{2, 2, 1}, -x])/135 - 
   (6016*Pi^2*HPL[{0}, x]*HPL[{2, 2, 2}, -x])/135 - 
   (6016*HPL[{0}, x]^3*HPL[{2, 2, 2}, -x])/135 + 
   (1664*Pi^2*HPL[{2, 2, 3}, -x])/135 + 
   (1664*HPL[{0}, x]^2*HPL[{2, 2, 3}, -x])/45 + 
   (2304*HPL[{0}, x]*HPL[{2, 2, 4}, -x])/5 - (12544*HPL[{2, 2, 5}, -x])/15 - 
   (2176*Pi^2*HPL[{0}, x]*HPL[{2, 3, 1}, -x])/135 - 
   (2176*HPL[{0}, x]^3*HPL[{2, 3, 1}, -x])/135 + 
   (1664*Pi^2*HPL[{2, 3, 2}, -x])/135 + 
   (1664*HPL[{0}, x]^2*HPL[{2, 3, 2}, -x])/45 + 
   (23296*HPL[{0}, x]*HPL[{2, 3, 3}, -x])/45 - 768*HPL[{2, 3, 4}, -x] + 
   (1408*Pi^2*HPL[{2, 4, 1}, -x])/45 + 
   (1408*HPL[{0}, x]^2*HPL[{2, 4, 1}, -x])/15 + 
   (2304*HPL[{0}, x]*HPL[{2, 4, 2}, -x])/5 - 768*HPL[{2, 4, 3}, -x] + 
   (256*HPL[{0}, x]*HPL[{2, 5, 1}, -x])/15 - (12544*HPL[{2, 5, 2}, -x])/15 - 
   (1280*HPL[{2, 6, 1}, -x])/3 - (224*Pi^4*HPL[{3, 1, 1}, -x])/225 - 
   (64*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 1}, -x])/15 - 
   (32*HPL[{0}, x]^4*HPL[{3, 1, 1}, -x])/15 - 
   (2176*Pi^2*HPL[{0}, x]*HPL[{3, 1, 2}, -x])/135 - 
   (2176*HPL[{0}, x]^3*HPL[{3, 1, 2}, -x])/135 + 
   (2944*Pi^2*HPL[{3, 1, 3}, -x])/135 + 
   (2944*HPL[{0}, x]^2*HPL[{3, 1, 3}, -x])/45 + 
   (7936*HPL[{0}, x]*HPL[{3, 1, 4}, -x])/45 - (1792*HPL[{3, 1, 5}, -x])/3 - 
   (2176*Pi^2*HPL[{0}, x]*HPL[{3, 2, 1}, -x])/135 - 
   (2176*HPL[{0}, x]^3*HPL[{3, 2, 1}, -x])/135 + 
   (1664*Pi^2*HPL[{3, 2, 2}, -x])/135 + 
   (1664*HPL[{0}, x]^2*HPL[{3, 2, 2}, -x])/45 + 
   (23296*HPL[{0}, x]*HPL[{3, 2, 3}, -x])/45 - 768*HPL[{3, 2, 4}, -x] + 
   (2944*Pi^2*HPL[{3, 3, 1}, -x])/135 + 
   (2944*HPL[{0}, x]^2*HPL[{3, 3, 1}, -x])/45 + 
   (23296*HPL[{0}, x]*HPL[{3, 3, 2}, -x])/45 - (18176*HPL[{3, 3, 3}, -x])/
    27 + (7936*HPL[{0}, x]*HPL[{3, 4, 1}, -x])/45 - 768*HPL[{3, 4, 2}, -x] - 
   (1792*HPL[{3, 5, 1}, -x])/3 + (128*Pi^2*HPL[{0}, x]*HPL[{4, 1, 1}, -x])/
    45 + (128*HPL[{0}, x]^3*HPL[{4, 1, 1}, -x])/45 + 
   (1408*Pi^2*HPL[{4, 1, 2}, -x])/45 + 
   (1408*HPL[{0}, x]^2*HPL[{4, 1, 2}, -x])/15 + 
   (7936*HPL[{0}, x]*HPL[{4, 1, 3}, -x])/45 - (5888*HPL[{4, 1, 4}, -x])/9 + 
   (1408*Pi^2*HPL[{4, 2, 1}, -x])/45 + 
   (1408*HPL[{0}, x]^2*HPL[{4, 2, 1}, -x])/15 + 
   (2304*HPL[{0}, x]*HPL[{4, 2, 2}, -x])/5 - 768*HPL[{4, 2, 3}, -x] + 
   (7936*HPL[{0}, x]*HPL[{4, 3, 1}, -x])/45 - 768*HPL[{4, 3, 2}, -x] - 
   (5888*HPL[{4, 4, 1}, -x])/9 + (128*Pi^2*HPL[{5, 1, 1}, -x])/9 + 
   (128*HPL[{0}, x]^2*HPL[{5, 1, 1}, -x])/3 + 
   (256*HPL[{0}, x]*HPL[{5, 1, 2}, -x])/15 - (1792*HPL[{5, 1, 3}, -x])/3 + 
   (256*HPL[{0}, x]*HPL[{5, 2, 1}, -x])/15 - (12544*HPL[{5, 2, 2}, -x])/15 - 
   (1792*HPL[{5, 3, 1}, -x])/3 - (1792*HPL[{0}, x]*HPL[{6, 1, 1}, -x])/15 - 
   (1280*HPL[{6, 1, 2}, -x])/3 - (1280*HPL[{6, 2, 1}, -x])/3 - 
   (256*HPL[{7, 1, 1}, -x])/21 - (896*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 1}, -x])/
    675 - (256*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 1}, -x])/135 - 
   (128*HPL[{0}, x]^5*HPL[{1, 1, 1, 1}, -x])/225 - 
   (3584*Pi^4*HPL[{1, 1, 1, 2}, -x])/675 - 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 2}, -x])/45 - 
   (512*HPL[{0}, x]^4*HPL[{1, 1, 1, 2}, -x])/45 - 
   (6656*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 3}, -x])/135 - 
   (6656*HPL[{0}, x]^3*HPL[{1, 1, 1, 3}, -x])/135 + 
   (1024*Pi^2*HPL[{1, 1, 1, 4}, -x])/15 + 
   (1024*HPL[{0}, x]^2*HPL[{1, 1, 1, 4}, -x])/5 + 
   (1024*HPL[{0}, x]*HPL[{1, 1, 1, 5}, -x])/5 - (16384*HPL[{1, 1, 1, 6}, -x])/
    15 - (3584*Pi^4*HPL[{1, 1, 2, 1}, -x])/675 - 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 1}, -x])/45 - 
   (512*HPL[{0}, x]^4*HPL[{1, 1, 2, 1}, -x])/45 - 
   (5632*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 2}, -x])/45 - 
   (5632*HPL[{0}, x]^3*HPL[{1, 1, 2, 2}, -x])/45 - 
   (1024*Pi^2*HPL[{1, 1, 2, 3}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 1, 2, 3}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{1, 1, 2, 4}, -x])/15 - 
   (8192*HPL[{1, 1, 2, 5}, -x])/5 - 
   (6656*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 1}, -x])/135 - 
   (6656*HPL[{0}, x]^3*HPL[{1, 1, 3, 1}, -x])/135 - 
   (1024*Pi^2*HPL[{1, 1, 3, 2}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 1, 3, 2}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{1, 1, 3, 3}, -x])/15 - 
   (53248*HPL[{1, 1, 3, 4}, -x])/45 + (1024*Pi^2*HPL[{1, 1, 4, 1}, -x])/15 + 
   (1024*HPL[{0}, x]^2*HPL[{1, 1, 4, 1}, -x])/5 + 
   (19456*HPL[{0}, x]*HPL[{1, 1, 4, 2}, -x])/15 - 
   (53248*HPL[{1, 1, 4, 3}, -x])/45 + 
   (1024*HPL[{0}, x]*HPL[{1, 1, 5, 1}, -x])/5 - (8192*HPL[{1, 1, 5, 2}, -x])/
    5 - (16384*HPL[{1, 1, 6, 1}, -x])/15 - (3584*Pi^4*HPL[{1, 2, 1, 1}, -x])/
    675 - (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 1}, -x])/45 - 
   (512*HPL[{0}, x]^4*HPL[{1, 2, 1, 1}, -x])/45 - 
   (5632*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 2}, -x])/45 - 
   (5632*HPL[{0}, x]^3*HPL[{1, 2, 1, 2}, -x])/45 - 
   (1024*Pi^2*HPL[{1, 2, 1, 3}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 2, 1, 3}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{1, 2, 1, 4}, -x])/15 - 
   (8192*HPL[{1, 2, 1, 5}, -x])/5 - 
   (5632*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 1}, -x])/45 - 
   (5632*HPL[{0}, x]^3*HPL[{1, 2, 2, 1}, -x])/45 - 
   (7168*Pi^2*HPL[{1, 2, 2, 2}, -x])/45 - 
   (7168*HPL[{0}, x]^2*HPL[{1, 2, 2, 2}, -x])/15 + 
   (78848*HPL[{0}, x]*HPL[{1, 2, 2, 3}, -x])/45 - 
   (4096*HPL[{1, 2, 2, 4}, -x])/15 - (1024*Pi^2*HPL[{1, 2, 3, 1}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 2, 3, 1}, -x])/45 + 
   (78848*HPL[{0}, x]*HPL[{1, 2, 3, 2}, -x])/45 + 
   (8192*HPL[{1, 2, 3, 3}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{1, 2, 4, 1}, -x])/15 - 
   (4096*HPL[{1, 2, 4, 2}, -x])/15 - (8192*HPL[{1, 2, 5, 1}, -x])/5 - 
   (6656*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 1}, -x])/135 - 
   (6656*HPL[{0}, x]^3*HPL[{1, 3, 1, 1}, -x])/135 - 
   (1024*Pi^2*HPL[{1, 3, 1, 2}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 3, 1, 2}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{1, 3, 1, 3}, -x])/15 - 
   (53248*HPL[{1, 3, 1, 4}, -x])/45 - (1024*Pi^2*HPL[{1, 3, 2, 1}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 3, 2, 1}, -x])/45 + 
   (78848*HPL[{0}, x]*HPL[{1, 3, 2, 2}, -x])/45 + 
   (8192*HPL[{1, 3, 2, 3}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{1, 3, 3, 1}, -x])/15 + 
   (8192*HPL[{1, 3, 3, 2}, -x])/45 - (53248*HPL[{1, 3, 4, 1}, -x])/45 + 
   (1024*Pi^2*HPL[{1, 4, 1, 1}, -x])/15 + 
   (1024*HPL[{0}, x]^2*HPL[{1, 4, 1, 1}, -x])/5 + 
   (19456*HPL[{0}, x]*HPL[{1, 4, 1, 2}, -x])/15 - 
   (53248*HPL[{1, 4, 1, 3}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{1, 4, 2, 1}, -x])/15 - 
   (4096*HPL[{1, 4, 2, 2}, -x])/15 - (53248*HPL[{1, 4, 3, 1}, -x])/45 + 
   (1024*HPL[{0}, x]*HPL[{1, 5, 1, 1}, -x])/5 - (8192*HPL[{1, 5, 1, 2}, -x])/
    5 - (8192*HPL[{1, 5, 2, 1}, -x])/5 - (16384*HPL[{1, 6, 1, 1}, -x])/15 - 
   (3584*Pi^4*HPL[{2, 1, 1, 1}, -x])/675 - 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 1}, -x])/45 - 
   (512*HPL[{0}, x]^4*HPL[{2, 1, 1, 1}, -x])/45 - 
   (5632*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 2}, -x])/45 - 
   (5632*HPL[{0}, x]^3*HPL[{2, 1, 1, 2}, -x])/45 - 
   (1024*Pi^2*HPL[{2, 1, 1, 3}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{2, 1, 1, 3}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{2, 1, 1, 4}, -x])/15 - 
   (8192*HPL[{2, 1, 1, 5}, -x])/5 - 
   (5632*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 1}, -x])/45 - 
   (5632*HPL[{0}, x]^3*HPL[{2, 1, 2, 1}, -x])/45 - 
   (7168*Pi^2*HPL[{2, 1, 2, 2}, -x])/45 - 
   (7168*HPL[{0}, x]^2*HPL[{2, 1, 2, 2}, -x])/15 + 
   (78848*HPL[{0}, x]*HPL[{2, 1, 2, 3}, -x])/45 - 
   (4096*HPL[{2, 1, 2, 4}, -x])/15 - (1024*Pi^2*HPL[{2, 1, 3, 1}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{2, 1, 3, 1}, -x])/45 + 
   (78848*HPL[{0}, x]*HPL[{2, 1, 3, 2}, -x])/45 + 
   (8192*HPL[{2, 1, 3, 3}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{2, 1, 4, 1}, -x])/15 - 
   (4096*HPL[{2, 1, 4, 2}, -x])/15 - (8192*HPL[{2, 1, 5, 1}, -x])/5 - 
   (5632*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 1}, -x])/45 - 
   (5632*HPL[{0}, x]^3*HPL[{2, 2, 1, 1}, -x])/45 - 
   (7168*Pi^2*HPL[{2, 2, 1, 2}, -x])/45 - 
   (7168*HPL[{0}, x]^2*HPL[{2, 2, 1, 2}, -x])/15 + 
   (78848*HPL[{0}, x]*HPL[{2, 2, 1, 3}, -x])/45 - 
   (4096*HPL[{2, 2, 1, 4}, -x])/15 - (7168*Pi^2*HPL[{2, 2, 2, 1}, -x])/45 - 
   (7168*HPL[{0}, x]^2*HPL[{2, 2, 2, 1}, -x])/15 + 
   (19456*HPL[{0}, x]*HPL[{2, 2, 2, 2}, -x])/15 + 
   (90112*HPL[{2, 2, 2, 3}, -x])/45 + 
   (78848*HPL[{0}, x]*HPL[{2, 2, 3, 1}, -x])/45 + 
   (90112*HPL[{2, 2, 3, 2}, -x])/45 - (4096*HPL[{2, 2, 4, 1}, -x])/15 - 
   (1024*Pi^2*HPL[{2, 3, 1, 1}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{2, 3, 1, 1}, -x])/45 + 
   (78848*HPL[{0}, x]*HPL[{2, 3, 1, 2}, -x])/45 + 
   (8192*HPL[{2, 3, 1, 3}, -x])/45 + 
   (78848*HPL[{0}, x]*HPL[{2, 3, 2, 1}, -x])/45 + 
   (90112*HPL[{2, 3, 2, 2}, -x])/45 + (8192*HPL[{2, 3, 3, 1}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{2, 4, 1, 1}, -x])/15 - 
   (4096*HPL[{2, 4, 1, 2}, -x])/15 - (4096*HPL[{2, 4, 2, 1}, -x])/15 - 
   (8192*HPL[{2, 5, 1, 1}, -x])/5 - 
   (6656*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 1}, -x])/135 - 
   (6656*HPL[{0}, x]^3*HPL[{3, 1, 1, 1}, -x])/135 - 
   (1024*Pi^2*HPL[{3, 1, 1, 2}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{3, 1, 1, 2}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{3, 1, 1, 3}, -x])/15 - 
   (53248*HPL[{3, 1, 1, 4}, -x])/45 - (1024*Pi^2*HPL[{3, 1, 2, 1}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{3, 1, 2, 1}, -x])/45 + 
   (78848*HPL[{0}, x]*HPL[{3, 1, 2, 2}, -x])/45 + 
   (8192*HPL[{3, 1, 2, 3}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{3, 1, 3, 1}, -x])/15 + 
   (8192*HPL[{3, 1, 3, 2}, -x])/45 - (53248*HPL[{3, 1, 4, 1}, -x])/45 - 
   (1024*Pi^2*HPL[{3, 2, 1, 1}, -x])/135 - 
   (1024*HPL[{0}, x]^2*HPL[{3, 2, 1, 1}, -x])/45 + 
   (78848*HPL[{0}, x]*HPL[{3, 2, 1, 2}, -x])/45 + 
   (8192*HPL[{3, 2, 1, 3}, -x])/45 + 
   (78848*HPL[{0}, x]*HPL[{3, 2, 2, 1}, -x])/45 + 
   (90112*HPL[{3, 2, 2, 2}, -x])/45 + (8192*HPL[{3, 2, 3, 1}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{3, 3, 1, 1}, -x])/15 + 
   (8192*HPL[{3, 3, 1, 2}, -x])/45 + (8192*HPL[{3, 3, 2, 1}, -x])/45 - 
   (53248*HPL[{3, 4, 1, 1}, -x])/45 + (1024*Pi^2*HPL[{4, 1, 1, 1}, -x])/15 + 
   (1024*HPL[{0}, x]^2*HPL[{4, 1, 1, 1}, -x])/5 + 
   (19456*HPL[{0}, x]*HPL[{4, 1, 1, 2}, -x])/15 - 
   (53248*HPL[{4, 1, 1, 3}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{4, 1, 2, 1}, -x])/15 - 
   (4096*HPL[{4, 1, 2, 2}, -x])/15 - (53248*HPL[{4, 1, 3, 1}, -x])/45 + 
   (19456*HPL[{0}, x]*HPL[{4, 2, 1, 1}, -x])/15 - 
   (4096*HPL[{4, 2, 1, 2}, -x])/15 - (4096*HPL[{4, 2, 2, 1}, -x])/15 - 
   (53248*HPL[{4, 3, 1, 1}, -x])/45 + 
   (1024*HPL[{0}, x]*HPL[{5, 1, 1, 1}, -x])/5 - (8192*HPL[{5, 1, 1, 2}, -x])/
    5 - (8192*HPL[{5, 1, 2, 1}, -x])/5 - (8192*HPL[{5, 2, 1, 1}, -x])/5 - 
   (16384*HPL[{6, 1, 1, 1}, -x])/15 - (1792*Pi^4*HPL[{1, 1, 1, 1, 1}, -x])/
    135 - (512*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1}, -x])/9 - 
   (256*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 1}, -x])/9 - 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2}, -x])/3 - 
   (1024*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 2}, -x])/3 - 
   (1024*Pi^2*HPL[{1, 1, 1, 1, 3}, -x])/9 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 3}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4}, -x])/3 - 
   (14336*HPL[{1, 1, 1, 1, 5}, -x])/5 - 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1}, -x])/3 - 
   (1024*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 1}, -x])/3 - 
   (5120*Pi^2*HPL[{1, 1, 1, 2, 2}, -x])/9 - 
   (5120*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 2}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3}, -x])/3 + 
   2048*HPL[{1, 1, 1, 2, 4}, -x] - (1024*Pi^2*HPL[{1, 1, 1, 3, 1}, -x])/9 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 1}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2}, -x])/3 + 
   (26624*HPL[{1, 1, 1, 3, 3}, -x])/9 + 
   (10240*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1}, -x])/3 + 
   2048*HPL[{1, 1, 1, 4, 2}, -x] - (14336*HPL[{1, 1, 1, 5, 1}, -x])/5 - 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1}, -x])/3 - 
   (1024*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 1}, -x])/3 - 
   (5120*Pi^2*HPL[{1, 1, 2, 1, 2}, -x])/9 - 
   (5120*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 2}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3}, -x])/3 + 
   2048*HPL[{1, 1, 2, 1, 4}, -x] - (5120*Pi^2*HPL[{1, 1, 2, 2, 1}, -x])/9 - 
   (5120*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 1}, -x])/3 + 
   (2048*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2}, -x])/3 + 
   (22528*HPL[{1, 1, 2, 2, 3}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1}, -x])/3 + 
   (22528*HPL[{1, 1, 2, 3, 2}, -x])/3 + 2048*HPL[{1, 1, 2, 4, 1}, -x] - 
   (1024*Pi^2*HPL[{1, 1, 3, 1, 1}, -x])/9 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 1}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2}, -x])/3 + 
   (26624*HPL[{1, 1, 3, 1, 3}, -x])/9 + 
   (10240*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1}, -x])/3 + 
   (22528*HPL[{1, 1, 3, 2, 2}, -x])/3 + (26624*HPL[{1, 1, 3, 3, 1}, -x])/9 + 
   (10240*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1}, -x])/3 + 
   2048*HPL[{1, 1, 4, 1, 2}, -x] + 2048*HPL[{1, 1, 4, 2, 1}, -x] - 
   (14336*HPL[{1, 1, 5, 1, 1}, -x])/5 - 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1}, -x])/3 - 
   (1024*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 1}, -x])/3 - 
   (5120*Pi^2*HPL[{1, 2, 1, 1, 2}, -x])/9 - 
   (5120*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 2}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3}, -x])/3 + 
   2048*HPL[{1, 2, 1, 1, 4}, -x] - (5120*Pi^2*HPL[{1, 2, 1, 2, 1}, -x])/9 - 
   (5120*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 1}, -x])/3 + 
   (2048*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2}, -x])/3 + 
   (22528*HPL[{1, 2, 1, 2, 3}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1}, -x])/3 + 
   (22528*HPL[{1, 2, 1, 3, 2}, -x])/3 + 2048*HPL[{1, 2, 1, 4, 1}, -x] - 
   (5120*Pi^2*HPL[{1, 2, 2, 1, 1}, -x])/9 - 
   (5120*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 1}, -x])/3 + 
   (2048*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2}, -x])/3 + 
   (22528*HPL[{1, 2, 2, 1, 3}, -x])/3 + 
   (2048*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1}, -x])/3 + 
   10240*HPL[{1, 2, 2, 2, 2}, -x] + (22528*HPL[{1, 2, 2, 3, 1}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1}, -x])/3 + 
   (22528*HPL[{1, 2, 3, 1, 2}, -x])/3 + (22528*HPL[{1, 2, 3, 2, 1}, -x])/3 + 
   2048*HPL[{1, 2, 4, 1, 1}, -x] - (1024*Pi^2*HPL[{1, 3, 1, 1, 1}, -x])/9 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 1}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2}, -x])/3 + 
   (26624*HPL[{1, 3, 1, 1, 3}, -x])/9 + 
   (10240*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1}, -x])/3 + 
   (22528*HPL[{1, 3, 1, 2, 2}, -x])/3 + (26624*HPL[{1, 3, 1, 3, 1}, -x])/9 + 
   (10240*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1}, -x])/3 + 
   (22528*HPL[{1, 3, 2, 1, 2}, -x])/3 + (22528*HPL[{1, 3, 2, 2, 1}, -x])/3 + 
   (26624*HPL[{1, 3, 3, 1, 1}, -x])/9 + 
   (10240*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1}, -x])/3 + 
   2048*HPL[{1, 4, 1, 1, 2}, -x] + 2048*HPL[{1, 4, 1, 2, 1}, -x] + 
   2048*HPL[{1, 4, 2, 1, 1}, -x] - (14336*HPL[{1, 5, 1, 1, 1}, -x])/5 - 
   (1024*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1}, -x])/3 - 
   (1024*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 1}, -x])/3 - 
   (5120*Pi^2*HPL[{2, 1, 1, 1, 2}, -x])/9 - 
   (5120*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 2}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3}, -x])/3 + 
   2048*HPL[{2, 1, 1, 1, 4}, -x] - (5120*Pi^2*HPL[{2, 1, 1, 2, 1}, -x])/9 - 
   (5120*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 1}, -x])/3 + 
   (2048*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2}, -x])/3 + 
   (22528*HPL[{2, 1, 1, 2, 3}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1}, -x])/3 + 
   (22528*HPL[{2, 1, 1, 3, 2}, -x])/3 + 2048*HPL[{2, 1, 1, 4, 1}, -x] - 
   (5120*Pi^2*HPL[{2, 1, 2, 1, 1}, -x])/9 - 
   (5120*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 1}, -x])/3 + 
   (2048*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2}, -x])/3 + 
   (22528*HPL[{2, 1, 2, 1, 3}, -x])/3 + 
   (2048*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1}, -x])/3 + 
   10240*HPL[{2, 1, 2, 2, 2}, -x] + (22528*HPL[{2, 1, 2, 3, 1}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1}, -x])/3 + 
   (22528*HPL[{2, 1, 3, 1, 2}, -x])/3 + (22528*HPL[{2, 1, 3, 2, 1}, -x])/3 + 
   2048*HPL[{2, 1, 4, 1, 1}, -x] - (5120*Pi^2*HPL[{2, 2, 1, 1, 1}, -x])/9 - 
   (5120*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 1}, -x])/3 + 
   (2048*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2}, -x])/3 + 
   (22528*HPL[{2, 2, 1, 1, 3}, -x])/3 + 
   (2048*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1}, -x])/3 + 
   10240*HPL[{2, 2, 1, 2, 2}, -x] + (22528*HPL[{2, 2, 1, 3, 1}, -x])/3 + 
   (2048*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1}, -x])/3 + 
   10240*HPL[{2, 2, 2, 1, 2}, -x] + 10240*HPL[{2, 2, 2, 2, 1}, -x] + 
   (22528*HPL[{2, 2, 3, 1, 1}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1}, -x])/3 + 
   (22528*HPL[{2, 3, 1, 1, 2}, -x])/3 + (22528*HPL[{2, 3, 1, 2, 1}, -x])/3 + 
   (22528*HPL[{2, 3, 2, 1, 1}, -x])/3 + 2048*HPL[{2, 4, 1, 1, 1}, -x] - 
   (1024*Pi^2*HPL[{3, 1, 1, 1, 1}, -x])/9 - 
   (1024*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 1}, -x])/3 + 
   (10240*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2}, -x])/3 + 
   (26624*HPL[{3, 1, 1, 1, 3}, -x])/9 + 
   (10240*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1}, -x])/3 + 
   (22528*HPL[{3, 1, 1, 2, 2}, -x])/3 + (26624*HPL[{3, 1, 1, 3, 1}, -x])/9 + 
   (10240*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1}, -x])/3 + 
   (22528*HPL[{3, 1, 2, 1, 2}, -x])/3 + (22528*HPL[{3, 1, 2, 2, 1}, -x])/3 + 
   (26624*HPL[{3, 1, 3, 1, 1}, -x])/9 + 
   (10240*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1}, -x])/3 + 
   (22528*HPL[{3, 2, 1, 1, 2}, -x])/3 + (22528*HPL[{3, 2, 1, 2, 1}, -x])/3 + 
   (22528*HPL[{3, 2, 2, 1, 1}, -x])/3 + (26624*HPL[{3, 3, 1, 1, 1}, -x])/9 + 
   (10240*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1}, -x])/3 + 
   2048*HPL[{4, 1, 1, 1, 2}, -x] + 2048*HPL[{4, 1, 1, 2, 1}, -x] + 
   2048*HPL[{4, 1, 2, 1, 1}, -x] + 2048*HPL[{4, 2, 1, 1, 1}, -x] - 
   (14336*HPL[{5, 1, 1, 1, 1}, -x])/5 - 
   (8192*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1}, -x])/9 - 
   (8192*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 1}, -x])/9 - 
   (16384*Pi^2*HPL[{1, 1, 1, 1, 1, 2}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 2}, -x])/3 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3}, -x])/3 + 
   (32768*HPL[{1, 1, 1, 1, 1, 4}, -x])/3 - 
   (16384*Pi^2*HPL[{1, 1, 1, 1, 2, 1}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2}, -x])/3 + 
   (65536*HPL[{1, 1, 1, 1, 2, 3}, -x])/3 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1}, -x])/3 + 
   (65536*HPL[{1, 1, 1, 1, 3, 2}, -x])/3 + 
   (32768*HPL[{1, 1, 1, 1, 4, 1}, -x])/3 - 
   (16384*Pi^2*HPL[{1, 1, 1, 2, 1, 1}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2}, -x])/3 + 
   (65536*HPL[{1, 1, 1, 2, 1, 3}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1}, -x])/3 + 
   (65536*HPL[{1, 1, 1, 2, 2, 2}, -x])/3 + 
   (65536*HPL[{1, 1, 1, 2, 3, 1}, -x])/3 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1}, -x])/3 + 
   (65536*HPL[{1, 1, 1, 3, 1, 2}, -x])/3 + 
   (65536*HPL[{1, 1, 1, 3, 2, 1}, -x])/3 + 
   (32768*HPL[{1, 1, 1, 4, 1, 1}, -x])/3 - 
   (16384*Pi^2*HPL[{1, 1, 2, 1, 1, 1}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2}, -x])/3 + 
   (65536*HPL[{1, 1, 2, 1, 1, 3}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1}, -x])/3 + 
   (65536*HPL[{1, 1, 2, 1, 2, 2}, -x])/3 + 
   (65536*HPL[{1, 1, 2, 1, 3, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1}, -x])/3 + 
   (65536*HPL[{1, 1, 2, 2, 1, 2}, -x])/3 + 
   (65536*HPL[{1, 1, 2, 2, 2, 1}, -x])/3 + 
   (65536*HPL[{1, 1, 2, 3, 1, 1}, -x])/3 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{1, 1, 3, 1, 1, 2}, -x])/3 + 
   (65536*HPL[{1, 1, 3, 1, 2, 1}, -x])/3 + 
   (65536*HPL[{1, 1, 3, 2, 1, 1}, -x])/3 + 
   (32768*HPL[{1, 1, 4, 1, 1, 1}, -x])/3 - 
   (16384*Pi^2*HPL[{1, 2, 1, 1, 1, 1}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2}, -x])/3 + 
   (65536*HPL[{1, 2, 1, 1, 1, 3}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1}, -x])/3 + 
   (65536*HPL[{1, 2, 1, 1, 2, 2}, -x])/3 + 
   (65536*HPL[{1, 2, 1, 1, 3, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1}, -x])/3 + 
   (65536*HPL[{1, 2, 1, 2, 1, 2}, -x])/3 + 
   (65536*HPL[{1, 2, 1, 2, 2, 1}, -x])/3 + 
   (65536*HPL[{1, 2, 1, 3, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{1, 2, 2, 1, 1, 2}, -x])/3 + 
   (65536*HPL[{1, 2, 2, 1, 2, 1}, -x])/3 + 
   (65536*HPL[{1, 2, 2, 2, 1, 1}, -x])/3 + 
   (65536*HPL[{1, 2, 3, 1, 1, 1}, -x])/3 + 
   (16384*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{1, 3, 1, 1, 1, 2}, -x])/3 + 
   (65536*HPL[{1, 3, 1, 1, 2, 1}, -x])/3 + 
   (65536*HPL[{1, 3, 1, 2, 1, 1}, -x])/3 + 
   (65536*HPL[{1, 3, 2, 1, 1, 1}, -x])/3 + 
   (32768*HPL[{1, 4, 1, 1, 1, 1}, -x])/3 - 
   (16384*Pi^2*HPL[{2, 1, 1, 1, 1, 1}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2}, -x])/3 + 
   (65536*HPL[{2, 1, 1, 1, 1, 3}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1}, -x])/3 + 
   (65536*HPL[{2, 1, 1, 1, 2, 2}, -x])/3 + 
   (65536*HPL[{2, 1, 1, 1, 3, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1}, -x])/3 + 
   (65536*HPL[{2, 1, 1, 2, 1, 2}, -x])/3 + 
   (65536*HPL[{2, 1, 1, 2, 2, 1}, -x])/3 + 
   (65536*HPL[{2, 1, 1, 3, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{2, 1, 2, 1, 1, 2}, -x])/3 + 
   (65536*HPL[{2, 1, 2, 1, 2, 1}, -x])/3 + 
   (65536*HPL[{2, 1, 2, 2, 1, 1}, -x])/3 + 
   (65536*HPL[{2, 1, 3, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{2, 2, 1, 1, 1, 2}, -x])/3 + 
   (65536*HPL[{2, 2, 1, 1, 2, 1}, -x])/3 + 
   (65536*HPL[{2, 2, 1, 2, 1, 1}, -x])/3 + 
   (65536*HPL[{2, 2, 2, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{2, 3, 1, 1, 1, 1}, -x])/3 + 
   (16384*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{3, 1, 1, 1, 1, 2}, -x])/3 + 
   (65536*HPL[{3, 1, 1, 1, 2, 1}, -x])/3 + 
   (65536*HPL[{3, 1, 1, 2, 1, 1}, -x])/3 + 
   (65536*HPL[{3, 1, 2, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{3, 2, 1, 1, 1, 1}, -x])/3 + 
   (32768*HPL[{4, 1, 1, 1, 1, 1}, -x])/3 - 
   (16384*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x] - 
   32768*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2}, -x] + 
   (163840*HPL[{1, 1, 1, 1, 1, 1, 3}, -x])/3 - 
   32768*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1}, -x] + 
   32768*HPL[{1, 1, 1, 1, 1, 2, 2}, -x] + 
   (163840*HPL[{1, 1, 1, 1, 1, 3, 1}, -x])/3 - 
   32768*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1}, -x] + 
   32768*HPL[{1, 1, 1, 1, 2, 1, 2}, -x] + 
   32768*HPL[{1, 1, 1, 1, 2, 2, 1}, -x] + 
   (163840*HPL[{1, 1, 1, 1, 3, 1, 1}, -x])/3 - 
   32768*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1}, -x] + 
   32768*HPL[{1, 1, 1, 2, 1, 1, 2}, -x] + 
   32768*HPL[{1, 1, 1, 2, 1, 2, 1}, -x] + 
   32768*HPL[{1, 1, 1, 2, 2, 1, 1}, -x] + 
   (163840*HPL[{1, 1, 1, 3, 1, 1, 1}, -x])/3 - 
   32768*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1}, -x] + 
   32768*HPL[{1, 1, 2, 1, 1, 1, 2}, -x] + 
   32768*HPL[{1, 1, 2, 1, 1, 2, 1}, -x] + 
   32768*HPL[{1, 1, 2, 1, 2, 1, 1}, -x] + 
   32768*HPL[{1, 1, 2, 2, 1, 1, 1}, -x] + 
   (163840*HPL[{1, 1, 3, 1, 1, 1, 1}, -x])/3 - 
   32768*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1}, -x] + 
   32768*HPL[{1, 2, 1, 1, 1, 1, 2}, -x] + 
   32768*HPL[{1, 2, 1, 1, 1, 2, 1}, -x] + 
   32768*HPL[{1, 2, 1, 1, 2, 1, 1}, -x] + 
   32768*HPL[{1, 2, 1, 2, 1, 1, 1}, -x] + 
   32768*HPL[{1, 2, 2, 1, 1, 1, 1}, -x] + 
   (163840*HPL[{1, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   32768*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1}, -x] + 
   32768*HPL[{2, 1, 1, 1, 1, 1, 2}, -x] + 
   32768*HPL[{2, 1, 1, 1, 1, 2, 1}, -x] + 
   32768*HPL[{2, 1, 1, 1, 2, 1, 1}, -x] + 
   32768*HPL[{2, 1, 1, 2, 1, 1, 1}, -x] + 
   32768*HPL[{2, 1, 2, 1, 1, 1, 1}, -x] + 
   32768*HPL[{2, 2, 1, 1, 1, 1, 1}, -x] + 
   (163840*HPL[{3, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   262144*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + (31*Pi^6*Zeta[3])/595350 + 
   (Pi^4*HPL[{0}, x]^2*Zeta[3])/4050 + (Pi^2*HPL[{0}, x]^4*Zeta[3])/5670 + 
   (HPL[{0}, x]^6*Zeta[3])/28350 + (16*Pi^4*HPL[{0}, x]*HPL[{1}, -x]*Zeta[3])/
    2025 + (32*Pi^2*HPL[{0}, x]^3*HPL[{1}, -x]*Zeta[3])/2835 + 
   (16*HPL[{0}, x]^5*HPL[{1}, -x]*Zeta[3])/4725 + 
   (32*Pi^4*HPL[{2}, -x]*Zeta[3])/675 + 
   (64*Pi^2*HPL[{0}, x]^2*HPL[{2}, -x]*Zeta[3])/315 + 
   (32*HPL[{0}, x]^4*HPL[{2}, -x]*Zeta[3])/315 + 
   (64*Pi^2*HPL[{0}, x]*HPL[{3}, -x]*Zeta[3])/63 + 
   (64*HPL[{0}, x]^3*HPL[{3}, -x]*Zeta[3])/63 + 
   (128*Pi^2*HPL[{4}, -x]*Zeta[3])/315 + 
   (128*HPL[{0}, x]^2*HPL[{4}, -x]*Zeta[3])/105 - 
   (384*HPL[{0}, x]*HPL[{5}, -x]*Zeta[3])/35 + (256*HPL[{6}, -x]*Zeta[3])/
    105 + (224*Pi^4*HPL[{1, 1}, -x]*Zeta[3])/2025 + 
   (64*Pi^2*HPL[{0}, x]^2*HPL[{1, 1}, -x]*Zeta[3])/135 + 
   (32*HPL[{0}, x]^4*HPL[{1, 1}, -x]*Zeta[3])/135 + 
   (128*Pi^2*HPL[{0}, x]*HPL[{1, 2}, -x]*Zeta[3])/27 + 
   (128*HPL[{0}, x]^3*HPL[{1, 2}, -x]*Zeta[3])/27 + 
   (128*Pi^2*HPL[{1, 3}, -x]*Zeta[3])/15 + 
   (128*HPL[{0}, x]^2*HPL[{1, 3}, -x]*Zeta[3])/5 - 
   (256*HPL[{0}, x]*HPL[{1, 4}, -x]*Zeta[3])/15 - 
   (256*HPL[{1, 5}, -x]*Zeta[3])/3 + (128*Pi^2*HPL[{0}, x]*HPL[{2, 1}, -x]*
     Zeta[3])/27 + (128*HPL[{0}, x]^3*HPL[{2, 1}, -x]*Zeta[3])/27 + 
   (2432*Pi^2*HPL[{2, 2}, -x]*Zeta[3])/135 + 
   (2432*HPL[{0}, x]^2*HPL[{2, 2}, -x]*Zeta[3])/45 + 
   (4352*HPL[{0}, x]*HPL[{2, 3}, -x]*Zeta[3])/45 - 
   (2816*HPL[{2, 4}, -x]*Zeta[3])/15 + (128*Pi^2*HPL[{3, 1}, -x]*Zeta[3])/
    15 + (128*HPL[{0}, x]^2*HPL[{3, 1}, -x]*Zeta[3])/5 + 
   (4352*HPL[{0}, x]*HPL[{3, 2}, -x]*Zeta[3])/45 - 
   (5888*HPL[{3, 3}, -x]*Zeta[3])/45 - 
   (256*HPL[{0}, x]*HPL[{4, 1}, -x]*Zeta[3])/15 - 
   (2816*HPL[{4, 2}, -x]*Zeta[3])/15 - (256*HPL[{5, 1}, -x]*Zeta[3])/3 + 
   (512*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1}, -x]*Zeta[3])/45 + 
   (512*HPL[{0}, x]^3*HPL[{1, 1, 1}, -x]*Zeta[3])/45 + 
   (2048*Pi^2*HPL[{1, 1, 2}, -x]*Zeta[3])/45 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 1, 2}, -x]*Zeta[3])/15 + 
   (13312*HPL[{0}, x]*HPL[{1, 1, 3}, -x]*Zeta[3])/45 - 
   (2048*HPL[{1, 1, 4}, -x]*Zeta[3])/5 + 
   (2048*Pi^2*HPL[{1, 2, 1}, -x]*Zeta[3])/45 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 2, 1}, -x]*Zeta[3])/15 + 
   (11264*HPL[{0}, x]*HPL[{1, 2, 2}, -x]*Zeta[3])/15 + 
   (2048*HPL[{1, 2, 3}, -x]*Zeta[3])/45 + 
   (13312*HPL[{0}, x]*HPL[{1, 3, 1}, -x]*Zeta[3])/45 + 
   (2048*HPL[{1, 3, 2}, -x]*Zeta[3])/45 - (2048*HPL[{1, 4, 1}, -x]*Zeta[3])/
    5 + (2048*Pi^2*HPL[{2, 1, 1}, -x]*Zeta[3])/45 + 
   (2048*HPL[{0}, x]^2*HPL[{2, 1, 1}, -x]*Zeta[3])/15 + 
   (11264*HPL[{0}, x]*HPL[{2, 1, 2}, -x]*Zeta[3])/15 + 
   (2048*HPL[{2, 1, 3}, -x]*Zeta[3])/45 + 
   (11264*HPL[{0}, x]*HPL[{2, 2, 1}, -x]*Zeta[3])/15 + 
   (14336*HPL[{2, 2, 2}, -x]*Zeta[3])/15 + (2048*HPL[{2, 3, 1}, -x]*Zeta[3])/
    45 + (13312*HPL[{0}, x]*HPL[{3, 1, 1}, -x]*Zeta[3])/45 + 
   (2048*HPL[{3, 1, 2}, -x]*Zeta[3])/45 + (2048*HPL[{3, 2, 1}, -x]*Zeta[3])/
    45 - (2048*HPL[{4, 1, 1}, -x]*Zeta[3])/5 + 
   (1024*Pi^2*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/9 + 
   (1024*HPL[{0}, x]^2*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/3 + 
   2048*HPL[{0}, x]*HPL[{1, 1, 1, 2}, -x]*Zeta[3] + 
   (2048*HPL[{1, 1, 1, 3}, -x]*Zeta[3])/3 + 2048*HPL[{0}, x]*
    HPL[{1, 1, 2, 1}, -x]*Zeta[3] + (10240*HPL[{1, 1, 2, 2}, -x]*Zeta[3])/3 + 
   (2048*HPL[{1, 1, 3, 1}, -x]*Zeta[3])/3 + 2048*HPL[{0}, x]*
    HPL[{1, 2, 1, 1}, -x]*Zeta[3] + (10240*HPL[{1, 2, 1, 2}, -x]*Zeta[3])/3 + 
   (10240*HPL[{1, 2, 2, 1}, -x]*Zeta[3])/3 + 
   (2048*HPL[{1, 3, 1, 1}, -x]*Zeta[3])/3 + 2048*HPL[{0}, x]*
    HPL[{2, 1, 1, 1}, -x]*Zeta[3] + (10240*HPL[{2, 1, 1, 2}, -x]*Zeta[3])/3 + 
   (10240*HPL[{2, 1, 2, 1}, -x]*Zeta[3])/3 + 
   (10240*HPL[{2, 2, 1, 1}, -x]*Zeta[3])/3 + 
   (2048*HPL[{3, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (32768*HPL[{1, 1, 1, 1, 2}, -x]*Zeta[3])/3 + 
   (32768*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[3])/3 + 
   (32768*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[3])/3 + 
   (32768*HPL[{1, 2, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (32768*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[3])/3 + 
   32768*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (32*Pi^2*HPL[{0}, x]*Zeta[3]^2)/945 - (32*HPL[{0}, x]^3*Zeta[3]^2)/945 - 
   (64*Pi^2*HPL[{1}, -x]*Zeta[3]^2)/135 - 
   (64*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[3]^2)/45 - 
   (128*HPL[{0}, x]*HPL[{2}, -x]*Zeta[3]^2)/9 - (128*HPL[{3}, -x]*Zeta[3]^2)/
    5 - (512*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[3]^2)/15 - 
   (2048*HPL[{1, 2}, -x]*Zeta[3]^2)/15 - (2048*HPL[{2, 1}, -x]*Zeta[3]^2)/
    15 - (1024*HPL[{1, 1, 1}, -x]*Zeta[3]^2)/3 + (128*Zeta[3]^3)/135 + 
   (Pi^4*Zeta[5])/2025 + (2*Pi^2*HPL[{0}, x]^2*Zeta[5])/945 + 
   (HPL[{0}, x]^4*Zeta[5])/945 + (64*Pi^2*HPL[{0}, x]*HPL[{1}, -x]*Zeta[5])/
    945 + (64*HPL[{0}, x]^3*HPL[{1}, -x]*Zeta[5])/945 + 
   (128*Pi^2*HPL[{2}, -x]*Zeta[5])/315 + 
   (128*HPL[{0}, x]^2*HPL[{2}, -x]*Zeta[5])/105 + 
   (128*HPL[{0}, x]*HPL[{3}, -x]*Zeta[5])/21 + (256*HPL[{4}, -x]*Zeta[5])/
    105 + (128*Pi^2*HPL[{1, 1}, -x]*Zeta[5])/135 + 
   (128*HPL[{0}, x]^2*HPL[{1, 1}, -x]*Zeta[5])/45 + 
   (256*HPL[{0}, x]*HPL[{1, 2}, -x]*Zeta[5])/9 + 
   (256*HPL[{1, 3}, -x]*Zeta[5])/5 + (256*HPL[{0}, x]*HPL[{2, 1}, -x]*
     Zeta[5])/9 + (4864*HPL[{2, 2}, -x]*Zeta[5])/45 + 
   (256*HPL[{3, 1}, -x]*Zeta[5])/5 + (1024*HPL[{0}, x]*HPL[{1, 1, 1}, -x]*
     Zeta[5])/15 + (4096*HPL[{1, 1, 2}, -x]*Zeta[5])/15 + 
   (4096*HPL[{1, 2, 1}, -x]*Zeta[5])/15 + (4096*HPL[{2, 1, 1}, -x]*Zeta[5])/
    15 + (2048*HPL[{1, 1, 1, 1}, -x]*Zeta[5])/3 - 
   (128*HPL[{0}, x]*Zeta[3]*Zeta[5])/315 - (256*HPL[{1}, -x]*Zeta[3]*Zeta[5])/
    45 + (4*Pi^2*Zeta[7])/945 + (4*HPL[{0}, x]^2*Zeta[7])/315 + 
   (128*HPL[{0}, x]*HPL[{1}, -x]*Zeta[7])/315 + (256*HPL[{2}, -x]*Zeta[7])/
    105 + (256*HPL[{1, 1}, -x]*Zeta[7])/45 + (8*Zeta[9])/315 

F[10, 10] = (73*Pi^10)/12124728000 + (127*Pi^8*HPL[{0}, x]^2)/4286520000 + 
   (31*Pi^6*HPL[{0}, x]^4)/1285956000 + (Pi^4*HPL[{0}, x]^6)/131220000 + 
   (Pi^2*HPL[{0}, x]^8)/857304000 + HPL[{0}, x]^10/12859560000 + 
   (127*Pi^8*HPL[{0}, x]*HPL[{1}, -x])/107163000 + 
   (31*Pi^6*HPL[{0}, x]^3*HPL[{1}, -x])/16074450 + 
   (Pi^4*HPL[{0}, x]^5*HPL[{1}, -x])/1093500 + 
   (Pi^2*HPL[{0}, x]^7*HPL[{1}, -x])/5358150 + (HPL[{0}, x]^9*HPL[{1}, -x])/
    64297800 + (127*Pi^8*HPL[{2}, -x])/13395375 + 
   (124*Pi^6*HPL[{0}, x]^2*HPL[{2}, -x])/2679075 + 
   (2*Pi^4*HPL[{0}, x]^4*HPL[{2}, -x])/54675 + 
   (4*Pi^2*HPL[{0}, x]^6*HPL[{2}, -x])/382725 + (HPL[{0}, x]^8*HPL[{2}, -x])/
    893025 + (961*Pi^6*HPL[{0}, x]*HPL[{3}, -x])/2679075 + 
   (31*Pi^4*HPL[{0}, x]^3*HPL[{3}, -x])/54675 + 
   (31*Pi^2*HPL[{0}, x]^5*HPL[{3}, -x])/127575 + 
   (31*HPL[{0}, x]^7*HPL[{3}, -x])/893025 + (62*Pi^6*HPL[{4}, -x])/107163 + 
   (2*Pi^4*HPL[{0}, x]^2*HPL[{4}, -x])/729 + 
   (10*Pi^2*HPL[{0}, x]^4*HPL[{4}, -x])/5103 + (2*HPL[{0}, x]^6*HPL[{4}, -x])/
    5103 - (158*Pi^4*HPL[{0}, x]*HPL[{5}, -x])/91125 - 
   (316*Pi^2*HPL[{0}, x]^3*HPL[{5}, -x])/127575 - 
   (158*HPL[{0}, x]^5*HPL[{5}, -x])/212625 - (8*Pi^4*HPL[{6}, -x])/729 - 
   (80*Pi^2*HPL[{0}, x]^2*HPL[{6}, -x])/1701 - 
   (40*HPL[{0}, x]^4*HPL[{6}, -x])/1701 + (104*Pi^2*HPL[{0}, x]*HPL[{7}, -x])/
    1215 + (104*HPL[{0}, x]^3*HPL[{7}, -x])/1215 + 
   (1072*Pi^2*HPL[{8}, -x])/8505 + (1072*HPL[{0}, x]^2*HPL[{8}, -x])/2835 - 
   (6256*HPL[{0}, x]*HPL[{9}, -x])/2835 + (4864*HPL[{10}, -x])/2835 + 
   (127*Pi^8*HPL[{1, 1}, -x])/5953500 + 
   (31*Pi^6*HPL[{0}, x]^2*HPL[{1, 1}, -x])/297675 + 
   (Pi^4*HPL[{0}, x]^4*HPL[{1, 1}, -x])/12150 + 
   (Pi^2*HPL[{0}, x]^6*HPL[{1, 1}, -x])/42525 + 
   (HPL[{0}, x]^8*HPL[{1, 1}, -x])/396900 + 
   (62*Pi^6*HPL[{0}, x]*HPL[{1, 2}, -x])/42525 + 
   (14*Pi^4*HPL[{0}, x]^3*HPL[{1, 2}, -x])/6075 + 
   (2*Pi^2*HPL[{0}, x]^5*HPL[{1, 2}, -x])/2025 + 
   (2*HPL[{0}, x]^7*HPL[{1, 2}, -x])/14175 + (4154*Pi^6*HPL[{1, 3}, -x])/
    893025 + (134*Pi^4*HPL[{0}, x]^2*HPL[{1, 3}, -x])/6075 + 
   (134*Pi^2*HPL[{0}, x]^4*HPL[{1, 3}, -x])/8505 + 
   (134*HPL[{0}, x]^6*HPL[{1, 3}, -x])/42525 + 
   (92*Pi^4*HPL[{0}, x]*HPL[{1, 4}, -x])/2025 + 
   (184*Pi^2*HPL[{0}, x]^3*HPL[{1, 4}, -x])/2835 + 
   (92*HPL[{0}, x]^5*HPL[{1, 4}, -x])/4725 - (124*Pi^4*HPL[{1, 5}, -x])/
    2025 - (248*Pi^2*HPL[{0}, x]^2*HPL[{1, 5}, -x])/945 - 
   (124*HPL[{0}, x]^4*HPL[{1, 5}, -x])/945 - 
   (1712*Pi^2*HPL[{0}, x]*HPL[{1, 6}, -x])/2835 - 
   (1712*HPL[{0}, x]^3*HPL[{1, 6}, -x])/2835 + (1552*Pi^2*HPL[{1, 7}, -x])/
    945 + (1552*HPL[{0}, x]^2*HPL[{1, 7}, -x])/315 - 
   (1312*HPL[{0}, x]*HPL[{1, 8}, -x])/315 - (6688*HPL[{1, 9}, -x])/405 + 
   (62*Pi^6*HPL[{0}, x]*HPL[{2, 1}, -x])/42525 + 
   (14*Pi^4*HPL[{0}, x]^3*HPL[{2, 1}, -x])/6075 + 
   (2*Pi^2*HPL[{0}, x]^5*HPL[{2, 1}, -x])/2025 + 
   (2*HPL[{0}, x]^7*HPL[{2, 1}, -x])/14175 + (2542*Pi^6*HPL[{2, 2}, -x])/
    297675 + (82*Pi^4*HPL[{0}, x]^2*HPL[{2, 2}, -x])/2025 + 
   (82*Pi^2*HPL[{0}, x]^4*HPL[{2, 2}, -x])/2835 + 
   (82*HPL[{0}, x]^6*HPL[{2, 2}, -x])/14175 + 
   (1172*Pi^4*HPL[{0}, x]*HPL[{2, 3}, -x])/6075 + 
   (2344*Pi^2*HPL[{0}, x]^3*HPL[{2, 3}, -x])/8505 + 
   (1172*HPL[{0}, x]^5*HPL[{2, 3}, -x])/14175 + (4*Pi^4*HPL[{2, 4}, -x])/81 + 
   (40*Pi^2*HPL[{0}, x]^2*HPL[{2, 4}, -x])/189 + 
   (20*HPL[{0}, x]^4*HPL[{2, 4}, -x])/189 - 
   (592*Pi^2*HPL[{0}, x]*HPL[{2, 5}, -x])/189 - 
   (592*HPL[{0}, x]^3*HPL[{2, 5}, -x])/189 + (4016*Pi^2*HPL[{2, 6}, -x])/
    2835 + (4016*HPL[{0}, x]^2*HPL[{2, 6}, -x])/945 + 
   (9952*HPL[{0}, x]*HPL[{2, 7}, -x])/315 - (3104*HPL[{2, 8}, -x])/45 + 
   (4154*Pi^6*HPL[{3, 1}, -x])/893025 + 
   (134*Pi^4*HPL[{0}, x]^2*HPL[{3, 1}, -x])/6075 + 
   (134*Pi^2*HPL[{0}, x]^4*HPL[{3, 1}, -x])/8505 + 
   (134*HPL[{0}, x]^6*HPL[{3, 1}, -x])/42525 + 
   (1172*Pi^4*HPL[{0}, x]*HPL[{3, 2}, -x])/6075 + 
   (2344*Pi^2*HPL[{0}, x]^3*HPL[{3, 2}, -x])/8505 + 
   (1172*HPL[{0}, x]^5*HPL[{3, 2}, -x])/14175 + (284*Pi^4*HPL[{3, 3}, -x])/
    1215 + (568*Pi^2*HPL[{0}, x]^2*HPL[{3, 3}, -x])/567 + 
   (284*HPL[{0}, x]^4*HPL[{3, 3}, -x])/567 - 
   (592*Pi^2*HPL[{0}, x]*HPL[{3, 4}, -x])/189 - 
   (592*HPL[{0}, x]^3*HPL[{3, 4}, -x])/189 - (848*Pi^2*HPL[{3, 5}, -x])/315 - 
   (848*HPL[{0}, x]^2*HPL[{3, 5}, -x])/105 + 
   (62624*HPL[{0}, x]*HPL[{3, 6}, -x])/945 - (2272*HPL[{3, 7}, -x])/35 + 
   (92*Pi^4*HPL[{0}, x]*HPL[{4, 1}, -x])/2025 + 
   (184*Pi^2*HPL[{0}, x]^3*HPL[{4, 1}, -x])/2835 + 
   (92*HPL[{0}, x]^5*HPL[{4, 1}, -x])/4725 + (4*Pi^4*HPL[{4, 2}, -x])/81 + 
   (40*Pi^2*HPL[{0}, x]^2*HPL[{4, 2}, -x])/189 + 
   (20*HPL[{0}, x]^4*HPL[{4, 2}, -x])/189 - 
   (592*Pi^2*HPL[{0}, x]*HPL[{4, 3}, -x])/189 - 
   (592*HPL[{0}, x]^3*HPL[{4, 3}, -x])/189 - (688*Pi^2*HPL[{4, 4}, -x])/189 - 
   (688*HPL[{0}, x]^2*HPL[{4, 4}, -x])/63 + 
   (23264*HPL[{0}, x]*HPL[{4, 5}, -x])/315 - (5216*HPL[{4, 6}, -x])/135 - 
   (124*Pi^4*HPL[{5, 1}, -x])/2025 - (248*Pi^2*HPL[{0}, x]^2*HPL[{5, 1}, -x])/
    945 - (124*HPL[{0}, x]^4*HPL[{5, 1}, -x])/945 - 
   (592*Pi^2*HPL[{0}, x]*HPL[{5, 2}, -x])/189 - 
   (592*HPL[{0}, x]^3*HPL[{5, 2}, -x])/189 - (848*Pi^2*HPL[{5, 3}, -x])/315 - 
   (848*HPL[{0}, x]^2*HPL[{5, 3}, -x])/105 + 
   (23264*HPL[{0}, x]*HPL[{5, 4}, -x])/315 - (5536*HPL[{5, 5}, -x])/225 - 
   (1712*Pi^2*HPL[{0}, x]*HPL[{6, 1}, -x])/2835 - 
   (1712*HPL[{0}, x]^3*HPL[{6, 1}, -x])/2835 + (4016*Pi^2*HPL[{6, 2}, -x])/
    2835 + (4016*HPL[{0}, x]^2*HPL[{6, 2}, -x])/945 + 
   (62624*HPL[{0}, x]*HPL[{6, 3}, -x])/945 - (5216*HPL[{6, 4}, -x])/135 + 
   (1552*Pi^2*HPL[{7, 1}, -x])/945 + (1552*HPL[{0}, x]^2*HPL[{7, 1}, -x])/
    315 + (9952*HPL[{0}, x]*HPL[{7, 2}, -x])/315 - 
   (2272*HPL[{7, 3}, -x])/35 - (1312*HPL[{0}, x]*HPL[{8, 1}, -x])/315 - 
   (3104*HPL[{8, 2}, -x])/45 - (6688*HPL[{9, 1}, -x])/405 + 
   (992*Pi^6*HPL[{0}, x]*HPL[{1, 1, 1}, -x])/297675 + 
   (32*Pi^4*HPL[{0}, x]^3*HPL[{1, 1, 1}, -x])/6075 + 
   (32*Pi^2*HPL[{0}, x]^5*HPL[{1, 1, 1}, -x])/14175 + 
   (32*HPL[{0}, x]^7*HPL[{1, 1, 1}, -x])/99225 + 
   (1984*Pi^6*HPL[{1, 1, 2}, -x])/99225 + 
   (64*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 2}, -x])/675 + 
   (64*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 2}, -x])/945 + 
   (64*HPL[{0}, x]^6*HPL[{1, 1, 2}, -x])/4725 + 
   (64*Pi^4*HPL[{0}, x]*HPL[{1, 1, 3}, -x])/135 + 
   (128*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 3}, -x])/189 + 
   (64*HPL[{0}, x]^5*HPL[{1, 1, 3}, -x])/315 + (128*Pi^4*HPL[{1, 1, 4}, -x])/
    675 + (256*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 4}, -x])/315 + 
   (128*HPL[{0}, x]^4*HPL[{1, 1, 4}, -x])/315 - 
   (256*Pi^2*HPL[{0}, x]*HPL[{1, 1, 5}, -x])/35 - 
   (256*HPL[{0}, x]^3*HPL[{1, 1, 5}, -x])/35 + (512*Pi^2*HPL[{1, 1, 6}, -x])/
    315 + (512*HPL[{0}, x]^2*HPL[{1, 1, 6}, -x])/105 + 
   (8704*HPL[{0}, x]*HPL[{1, 1, 7}, -x])/105 - (1024*HPL[{1, 1, 8}, -x])/7 + 
   (1984*Pi^6*HPL[{1, 2, 1}, -x])/99225 + 
   (64*Pi^4*HPL[{0}, x]^2*HPL[{1, 2, 1}, -x])/675 + 
   (64*Pi^2*HPL[{0}, x]^4*HPL[{1, 2, 1}, -x])/945 + 
   (64*HPL[{0}, x]^6*HPL[{1, 2, 1}, -x])/4725 + 
   (1856*Pi^4*HPL[{0}, x]*HPL[{1, 2, 2}, -x])/2025 + 
   (3712*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 2}, -x])/2835 + 
   (1856*HPL[{0}, x]^5*HPL[{1, 2, 2}, -x])/4725 + 
   (1024*Pi^4*HPL[{1, 2, 3}, -x])/675 + 
   (2048*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 3}, -x])/315 + 
   (1024*HPL[{0}, x]^4*HPL[{1, 2, 3}, -x])/315 - 
   (256*Pi^2*HPL[{0}, x]*HPL[{1, 2, 4}, -x])/35 - 
   (256*HPL[{0}, x]^3*HPL[{1, 2, 4}, -x])/35 - (6656*Pi^2*HPL[{1, 2, 5}, -x])/
    315 - (6656*HPL[{0}, x]^2*HPL[{1, 2, 5}, -x])/105 + 
   (24064*HPL[{0}, x]*HPL[{1, 2, 6}, -x])/105 - (2048*HPL[{1, 2, 7}, -x])/
    35 + (64*Pi^4*HPL[{0}, x]*HPL[{1, 3, 1}, -x])/135 + 
   (128*Pi^2*HPL[{0}, x]^3*HPL[{1, 3, 1}, -x])/189 + 
   (64*HPL[{0}, x]^5*HPL[{1, 3, 1}, -x])/315 + (1024*Pi^4*HPL[{1, 3, 2}, -x])/
    675 + (2048*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 2}, -x])/315 + 
   (1024*HPL[{0}, x]^4*HPL[{1, 3, 2}, -x])/315 + 
   (7936*Pi^2*HPL[{0}, x]*HPL[{1, 3, 3}, -x])/2835 + 
   (7936*HPL[{0}, x]^3*HPL[{1, 3, 3}, -x])/2835 - 
   (2048*Pi^2*HPL[{1, 3, 4}, -x])/63 - 
   (2048*HPL[{0}, x]^2*HPL[{1, 3, 4}, -x])/21 + 
   (5632*HPL[{0}, x]*HPL[{1, 3, 5}, -x])/35 + (16384*HPL[{1, 3, 6}, -x])/63 + 
   (128*Pi^4*HPL[{1, 4, 1}, -x])/675 + 
   (256*Pi^2*HPL[{0}, x]^2*HPL[{1, 4, 1}, -x])/315 + 
   (128*HPL[{0}, x]^4*HPL[{1, 4, 1}, -x])/315 - 
   (256*Pi^2*HPL[{0}, x]*HPL[{1, 4, 2}, -x])/35 - 
   (256*HPL[{0}, x]^3*HPL[{1, 4, 2}, -x])/35 - (2048*Pi^2*HPL[{1, 4, 3}, -x])/
    63 - (2048*HPL[{0}, x]^2*HPL[{1, 4, 3}, -x])/21 + 
   (8704*HPL[{0}, x]*HPL[{1, 4, 4}, -x])/63 + (44032*HPL[{1, 4, 5}, -x])/
    105 - (256*Pi^2*HPL[{0}, x]*HPL[{1, 5, 1}, -x])/35 - 
   (256*HPL[{0}, x]^3*HPL[{1, 5, 1}, -x])/35 - (6656*Pi^2*HPL[{1, 5, 2}, -x])/
    315 - (6656*HPL[{0}, x]^2*HPL[{1, 5, 2}, -x])/105 + 
   (5632*HPL[{0}, x]*HPL[{1, 5, 3}, -x])/35 + (44032*HPL[{1, 5, 4}, -x])/
    105 + (512*Pi^2*HPL[{1, 6, 1}, -x])/315 + 
   (512*HPL[{0}, x]^2*HPL[{1, 6, 1}, -x])/105 + 
   (24064*HPL[{0}, x]*HPL[{1, 6, 2}, -x])/105 + (16384*HPL[{1, 6, 3}, -x])/
    63 + (8704*HPL[{0}, x]*HPL[{1, 7, 1}, -x])/105 - 
   (2048*HPL[{1, 7, 2}, -x])/35 - (1024*HPL[{1, 8, 1}, -x])/7 + 
   (1984*Pi^6*HPL[{2, 1, 1}, -x])/99225 + 
   (64*Pi^4*HPL[{0}, x]^2*HPL[{2, 1, 1}, -x])/675 + 
   (64*Pi^2*HPL[{0}, x]^4*HPL[{2, 1, 1}, -x])/945 + 
   (64*HPL[{0}, x]^6*HPL[{2, 1, 1}, -x])/4725 + 
   (1856*Pi^4*HPL[{0}, x]*HPL[{2, 1, 2}, -x])/2025 + 
   (3712*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 2}, -x])/2835 + 
   (1856*HPL[{0}, x]^5*HPL[{2, 1, 2}, -x])/4725 + 
   (1024*Pi^4*HPL[{2, 1, 3}, -x])/675 + 
   (2048*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 3}, -x])/315 + 
   (1024*HPL[{0}, x]^4*HPL[{2, 1, 3}, -x])/315 - 
   (256*Pi^2*HPL[{0}, x]*HPL[{2, 1, 4}, -x])/35 - 
   (256*HPL[{0}, x]^3*HPL[{2, 1, 4}, -x])/35 - (6656*Pi^2*HPL[{2, 1, 5}, -x])/
    315 - (6656*HPL[{0}, x]^2*HPL[{2, 1, 5}, -x])/105 + 
   (24064*HPL[{0}, x]*HPL[{2, 1, 6}, -x])/105 - (2048*HPL[{2, 1, 7}, -x])/
    35 + (1856*Pi^4*HPL[{0}, x]*HPL[{2, 2, 1}, -x])/2025 + 
   (3712*Pi^2*HPL[{0}, x]^3*HPL[{2, 2, 1}, -x])/2835 + 
   (1856*HPL[{0}, x]^5*HPL[{2, 2, 1}, -x])/4725 + 
   (6656*Pi^4*HPL[{2, 2, 2}, -x])/2025 + 
   (13312*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 2}, -x])/945 + 
   (6656*HPL[{0}, x]^4*HPL[{2, 2, 2}, -x])/945 + 
   (18176*Pi^2*HPL[{0}, x]*HPL[{2, 2, 3}, -x])/945 + 
   (18176*HPL[{0}, x]^3*HPL[{2, 2, 3}, -x])/945 - 
   (17408*Pi^2*HPL[{2, 2, 4}, -x])/315 - 
   (17408*HPL[{0}, x]^2*HPL[{2, 2, 4}, -x])/105 + 
   (9728*HPL[{0}, x]*HPL[{2, 2, 5}, -x])/105 + (65536*HPL[{2, 2, 6}, -x])/
    105 + (1024*Pi^4*HPL[{2, 3, 1}, -x])/675 + 
   (2048*Pi^2*HPL[{0}, x]^2*HPL[{2, 3, 1}, -x])/315 + 
   (1024*HPL[{0}, x]^4*HPL[{2, 3, 1}, -x])/315 + 
   (18176*Pi^2*HPL[{0}, x]*HPL[{2, 3, 2}, -x])/945 + 
   (18176*HPL[{0}, x]^3*HPL[{2, 3, 2}, -x])/945 - 
   (131584*Pi^2*HPL[{2, 3, 3}, -x])/2835 - 
   (131584*HPL[{0}, x]^2*HPL[{2, 3, 3}, -x])/945 - 
   (49664*HPL[{0}, x]*HPL[{2, 3, 4}, -x])/315 + (108544*HPL[{2, 3, 5}, -x])/
    105 - (256*Pi^2*HPL[{0}, x]*HPL[{2, 4, 1}, -x])/35 - 
   (256*HPL[{0}, x]^3*HPL[{2, 4, 1}, -x])/35 - 
   (17408*Pi^2*HPL[{2, 4, 2}, -x])/315 - 
   (17408*HPL[{0}, x]^2*HPL[{2, 4, 2}, -x])/105 - 
   (49664*HPL[{0}, x]*HPL[{2, 4, 3}, -x])/315 + (8192*HPL[{2, 4, 4}, -x])/7 - 
   (6656*Pi^2*HPL[{2, 5, 1}, -x])/315 - 
   (6656*HPL[{0}, x]^2*HPL[{2, 5, 1}, -x])/105 + 
   (9728*HPL[{0}, x]*HPL[{2, 5, 2}, -x])/105 + (108544*HPL[{2, 5, 3}, -x])/
    105 + (24064*HPL[{0}, x]*HPL[{2, 6, 1}, -x])/105 + 
   (65536*HPL[{2, 6, 2}, -x])/105 - (2048*HPL[{2, 7, 1}, -x])/35 + 
   (64*Pi^4*HPL[{0}, x]*HPL[{3, 1, 1}, -x])/135 + 
   (128*Pi^2*HPL[{0}, x]^3*HPL[{3, 1, 1}, -x])/189 + 
   (64*HPL[{0}, x]^5*HPL[{3, 1, 1}, -x])/315 + (1024*Pi^4*HPL[{3, 1, 2}, -x])/
    675 + (2048*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 2}, -x])/315 + 
   (1024*HPL[{0}, x]^4*HPL[{3, 1, 2}, -x])/315 + 
   (7936*Pi^2*HPL[{0}, x]*HPL[{3, 1, 3}, -x])/2835 + 
   (7936*HPL[{0}, x]^3*HPL[{3, 1, 3}, -x])/2835 - 
   (2048*Pi^2*HPL[{3, 1, 4}, -x])/63 - 
   (2048*HPL[{0}, x]^2*HPL[{3, 1, 4}, -x])/21 + 
   (5632*HPL[{0}, x]*HPL[{3, 1, 5}, -x])/35 + (16384*HPL[{3, 1, 6}, -x])/63 + 
   (1024*Pi^4*HPL[{3, 2, 1}, -x])/675 + 
   (2048*Pi^2*HPL[{0}, x]^2*HPL[{3, 2, 1}, -x])/315 + 
   (1024*HPL[{0}, x]^4*HPL[{3, 2, 1}, -x])/315 + 
   (18176*Pi^2*HPL[{0}, x]*HPL[{3, 2, 2}, -x])/945 + 
   (18176*HPL[{0}, x]^3*HPL[{3, 2, 2}, -x])/945 - 
   (131584*Pi^2*HPL[{3, 2, 3}, -x])/2835 - 
   (131584*HPL[{0}, x]^2*HPL[{3, 2, 3}, -x])/945 - 
   (49664*HPL[{0}, x]*HPL[{3, 2, 4}, -x])/315 + (108544*HPL[{3, 2, 5}, -x])/
    105 + (7936*Pi^2*HPL[{0}, x]*HPL[{3, 3, 1}, -x])/2835 + 
   (7936*HPL[{0}, x]^3*HPL[{3, 3, 1}, -x])/2835 - 
   (131584*Pi^2*HPL[{3, 3, 2}, -x])/2835 - 
   (131584*HPL[{0}, x]^2*HPL[{3, 3, 2}, -x])/945 - 
   (306688*HPL[{0}, x]*HPL[{3, 3, 3}, -x])/945 + (1227776*HPL[{3, 3, 4}, -x])/
    945 - (2048*Pi^2*HPL[{3, 4, 1}, -x])/63 - 
   (2048*HPL[{0}, x]^2*HPL[{3, 4, 1}, -x])/21 - 
   (49664*HPL[{0}, x]*HPL[{3, 4, 2}, -x])/315 + (1227776*HPL[{3, 4, 3}, -x])/
    945 + (5632*HPL[{0}, x]*HPL[{3, 5, 1}, -x])/35 + 
   (108544*HPL[{3, 5, 2}, -x])/105 + (16384*HPL[{3, 6, 1}, -x])/63 + 
   (128*Pi^4*HPL[{4, 1, 1}, -x])/675 + 
   (256*Pi^2*HPL[{0}, x]^2*HPL[{4, 1, 1}, -x])/315 + 
   (128*HPL[{0}, x]^4*HPL[{4, 1, 1}, -x])/315 - 
   (256*Pi^2*HPL[{0}, x]*HPL[{4, 1, 2}, -x])/35 - 
   (256*HPL[{0}, x]^3*HPL[{4, 1, 2}, -x])/35 - (2048*Pi^2*HPL[{4, 1, 3}, -x])/
    63 - (2048*HPL[{0}, x]^2*HPL[{4, 1, 3}, -x])/21 + 
   (8704*HPL[{0}, x]*HPL[{4, 1, 4}, -x])/63 + (44032*HPL[{4, 1, 5}, -x])/
    105 - (256*Pi^2*HPL[{0}, x]*HPL[{4, 2, 1}, -x])/35 - 
   (256*HPL[{0}, x]^3*HPL[{4, 2, 1}, -x])/35 - 
   (17408*Pi^2*HPL[{4, 2, 2}, -x])/315 - 
   (17408*HPL[{0}, x]^2*HPL[{4, 2, 2}, -x])/105 - 
   (49664*HPL[{0}, x]*HPL[{4, 2, 3}, -x])/315 + (8192*HPL[{4, 2, 4}, -x])/7 - 
   (2048*Pi^2*HPL[{4, 3, 1}, -x])/63 - 
   (2048*HPL[{0}, x]^2*HPL[{4, 3, 1}, -x])/21 - 
   (49664*HPL[{0}, x]*HPL[{4, 3, 2}, -x])/315 + (1227776*HPL[{4, 3, 3}, -x])/
    945 + (8704*HPL[{0}, x]*HPL[{4, 4, 1}, -x])/63 + 
   (8192*HPL[{4, 4, 2}, -x])/7 + (44032*HPL[{4, 5, 1}, -x])/105 - 
   (256*Pi^2*HPL[{0}, x]*HPL[{5, 1, 1}, -x])/35 - 
   (256*HPL[{0}, x]^3*HPL[{5, 1, 1}, -x])/35 - (6656*Pi^2*HPL[{5, 1, 2}, -x])/
    315 - (6656*HPL[{0}, x]^2*HPL[{5, 1, 2}, -x])/105 + 
   (5632*HPL[{0}, x]*HPL[{5, 1, 3}, -x])/35 + (44032*HPL[{5, 1, 4}, -x])/
    105 - (6656*Pi^2*HPL[{5, 2, 1}, -x])/315 - 
   (6656*HPL[{0}, x]^2*HPL[{5, 2, 1}, -x])/105 + 
   (9728*HPL[{0}, x]*HPL[{5, 2, 2}, -x])/105 + (108544*HPL[{5, 2, 3}, -x])/
    105 + (5632*HPL[{0}, x]*HPL[{5, 3, 1}, -x])/35 + 
   (108544*HPL[{5, 3, 2}, -x])/105 + (44032*HPL[{5, 4, 1}, -x])/105 + 
   (512*Pi^2*HPL[{6, 1, 1}, -x])/315 + (512*HPL[{0}, x]^2*HPL[{6, 1, 1}, -x])/
    105 + (24064*HPL[{0}, x]*HPL[{6, 1, 2}, -x])/105 + 
   (16384*HPL[{6, 1, 3}, -x])/63 + (24064*HPL[{0}, x]*HPL[{6, 2, 1}, -x])/
    105 + (65536*HPL[{6, 2, 2}, -x])/105 + (16384*HPL[{6, 3, 1}, -x])/63 + 
   (8704*HPL[{0}, x]*HPL[{7, 1, 1}, -x])/105 - (2048*HPL[{7, 1, 2}, -x])/35 - 
   (2048*HPL[{7, 2, 1}, -x])/35 - (1024*HPL[{8, 1, 1}, -x])/7 + 
   (1984*Pi^6*HPL[{1, 1, 1, 1}, -x])/42525 + 
   (448*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 1, 1}, -x])/2025 + 
   (64*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 1, 1}, -x])/405 + 
   (64*HPL[{0}, x]^6*HPL[{1, 1, 1, 1}, -x])/2025 + 
   (896*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 2}, -x])/405 + 
   (256*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 2}, -x])/81 + 
   (128*HPL[{0}, x]^5*HPL[{1, 1, 1, 2}, -x])/135 + 
   (896*Pi^4*HPL[{1, 1, 1, 3}, -x])/225 + 
   (256*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 3}, -x])/15 + 
   (128*HPL[{0}, x]^4*HPL[{1, 1, 1, 3}, -x])/15 - 
   (512*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 4}, -x])/45 - 
   (512*HPL[{0}, x]^3*HPL[{1, 1, 1, 4}, -x])/45 - 
   (512*Pi^2*HPL[{1, 1, 1, 5}, -x])/9 - 
   (512*HPL[{0}, x]^2*HPL[{1, 1, 1, 5}, -x])/3 + 
   (7168*HPL[{0}, x]*HPL[{1, 1, 1, 6}, -x])/15 + (1024*HPL[{1, 1, 1, 7}, -x])/
    21 + (896*Pi^4*HPL[{0}, x]*HPL[{1, 1, 2, 1}, -x])/405 + 
   (256*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 2, 1}, -x])/81 + 
   (128*HPL[{0}, x]^5*HPL[{1, 1, 2, 1}, -x])/135 + 
   (17024*Pi^4*HPL[{1, 1, 2, 2}, -x])/2025 + 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 2}, -x])/135 + 
   (2432*HPL[{0}, x]^4*HPL[{1, 1, 2, 2}, -x])/135 + 
   (8704*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 3}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{1, 1, 2, 3}, -x])/135 - 
   (5632*Pi^2*HPL[{1, 1, 2, 4}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{1, 1, 2, 4}, -x])/15 - 
   (1024*HPL[{0}, x]*HPL[{1, 1, 2, 5}, -x])/15 + (5120*HPL[{1, 1, 2, 6}, -x])/
    3 + (896*Pi^4*HPL[{1, 1, 3, 1}, -x])/225 + 
   (256*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 3, 1}, -x])/15 + 
   (128*HPL[{0}, x]^4*HPL[{1, 1, 3, 1}, -x])/15 + 
   (8704*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 2}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{1, 1, 3, 2}, -x])/135 - 
   (11776*Pi^2*HPL[{1, 1, 3, 3}, -x])/135 - 
   (11776*HPL[{0}, x]^2*HPL[{1, 1, 3, 3}, -x])/45 - 
   (31744*HPL[{0}, x]*HPL[{1, 1, 3, 4}, -x])/45 + 
   (7168*HPL[{1, 1, 3, 5}, -x])/3 - 
   (512*Pi^2*HPL[{0}, x]*HPL[{1, 1, 4, 1}, -x])/45 - 
   (512*HPL[{0}, x]^3*HPL[{1, 1, 4, 1}, -x])/45 - 
   (5632*Pi^2*HPL[{1, 1, 4, 2}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{1, 1, 4, 2}, -x])/15 - 
   (31744*HPL[{0}, x]*HPL[{1, 1, 4, 3}, -x])/45 + 
   (23552*HPL[{1, 1, 4, 4}, -x])/9 - (512*Pi^2*HPL[{1, 1, 5, 1}, -x])/9 - 
   (512*HPL[{0}, x]^2*HPL[{1, 1, 5, 1}, -x])/3 - 
   (1024*HPL[{0}, x]*HPL[{1, 1, 5, 2}, -x])/15 + (7168*HPL[{1, 1, 5, 3}, -x])/
    3 + (7168*HPL[{0}, x]*HPL[{1, 1, 6, 1}, -x])/15 + 
   (5120*HPL[{1, 1, 6, 2}, -x])/3 + (1024*HPL[{1, 1, 7, 1}, -x])/21 + 
   (896*Pi^4*HPL[{0}, x]*HPL[{1, 2, 1, 1}, -x])/405 + 
   (256*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 1, 1}, -x])/81 + 
   (128*HPL[{0}, x]^5*HPL[{1, 2, 1, 1}, -x])/135 + 
   (17024*Pi^4*HPL[{1, 2, 1, 2}, -x])/2025 + 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 2}, -x])/135 + 
   (2432*HPL[{0}, x]^4*HPL[{1, 2, 1, 2}, -x])/135 + 
   (8704*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 3}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{1, 2, 1, 3}, -x])/135 - 
   (5632*Pi^2*HPL[{1, 2, 1, 4}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{1, 2, 1, 4}, -x])/15 - 
   (1024*HPL[{0}, x]*HPL[{1, 2, 1, 5}, -x])/15 + (5120*HPL[{1, 2, 1, 6}, -x])/
    3 + (17024*Pi^4*HPL[{1, 2, 2, 1}, -x])/2025 + 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 2, 1}, -x])/135 + 
   (2432*HPL[{0}, x]^4*HPL[{1, 2, 2, 1}, -x])/135 + 
   (24064*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 2}, -x])/135 + 
   (24064*HPL[{0}, x]^3*HPL[{1, 2, 2, 2}, -x])/135 - 
   (6656*Pi^2*HPL[{1, 2, 2, 3}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{1, 2, 2, 3}, -x])/45 - 
   (9216*HPL[{0}, x]*HPL[{1, 2, 2, 4}, -x])/5 + (50176*HPL[{1, 2, 2, 5}, -x])/
    15 + (8704*Pi^2*HPL[{0}, x]*HPL[{1, 2, 3, 1}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{1, 2, 3, 1}, -x])/135 - 
   (6656*Pi^2*HPL[{1, 2, 3, 2}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{1, 2, 3, 2}, -x])/45 - 
   (93184*HPL[{0}, x]*HPL[{1, 2, 3, 3}, -x])/45 + 
   3072*HPL[{1, 2, 3, 4}, -x] - (5632*Pi^2*HPL[{1, 2, 4, 1}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{1, 2, 4, 1}, -x])/15 - 
   (9216*HPL[{0}, x]*HPL[{1, 2, 4, 2}, -x])/5 + 3072*HPL[{1, 2, 4, 3}, -x] - 
   (1024*HPL[{0}, x]*HPL[{1, 2, 5, 1}, -x])/15 + 
   (50176*HPL[{1, 2, 5, 2}, -x])/15 + (5120*HPL[{1, 2, 6, 1}, -x])/3 + 
   (896*Pi^4*HPL[{1, 3, 1, 1}, -x])/225 + 
   (256*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 1, 1}, -x])/15 + 
   (128*HPL[{0}, x]^4*HPL[{1, 3, 1, 1}, -x])/15 + 
   (8704*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 2}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{1, 3, 1, 2}, -x])/135 - 
   (11776*Pi^2*HPL[{1, 3, 1, 3}, -x])/135 - 
   (11776*HPL[{0}, x]^2*HPL[{1, 3, 1, 3}, -x])/45 - 
   (31744*HPL[{0}, x]*HPL[{1, 3, 1, 4}, -x])/45 + 
   (7168*HPL[{1, 3, 1, 5}, -x])/3 + 
   (8704*Pi^2*HPL[{0}, x]*HPL[{1, 3, 2, 1}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{1, 3, 2, 1}, -x])/135 - 
   (6656*Pi^2*HPL[{1, 3, 2, 2}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{1, 3, 2, 2}, -x])/45 - 
   (93184*HPL[{0}, x]*HPL[{1, 3, 2, 3}, -x])/45 + 
   3072*HPL[{1, 3, 2, 4}, -x] - (11776*Pi^2*HPL[{1, 3, 3, 1}, -x])/135 - 
   (11776*HPL[{0}, x]^2*HPL[{1, 3, 3, 1}, -x])/45 - 
   (93184*HPL[{0}, x]*HPL[{1, 3, 3, 2}, -x])/45 + 
   (72704*HPL[{1, 3, 3, 3}, -x])/27 - 
   (31744*HPL[{0}, x]*HPL[{1, 3, 4, 1}, -x])/45 + 
   3072*HPL[{1, 3, 4, 2}, -x] + (7168*HPL[{1, 3, 5, 1}, -x])/3 - 
   (512*Pi^2*HPL[{0}, x]*HPL[{1, 4, 1, 1}, -x])/45 - 
   (512*HPL[{0}, x]^3*HPL[{1, 4, 1, 1}, -x])/45 - 
   (5632*Pi^2*HPL[{1, 4, 1, 2}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{1, 4, 1, 2}, -x])/15 - 
   (31744*HPL[{0}, x]*HPL[{1, 4, 1, 3}, -x])/45 + 
   (23552*HPL[{1, 4, 1, 4}, -x])/9 - (5632*Pi^2*HPL[{1, 4, 2, 1}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{1, 4, 2, 1}, -x])/15 - 
   (9216*HPL[{0}, x]*HPL[{1, 4, 2, 2}, -x])/5 + 3072*HPL[{1, 4, 2, 3}, -x] - 
   (31744*HPL[{0}, x]*HPL[{1, 4, 3, 1}, -x])/45 + 
   3072*HPL[{1, 4, 3, 2}, -x] + (23552*HPL[{1, 4, 4, 1}, -x])/9 - 
   (512*Pi^2*HPL[{1, 5, 1, 1}, -x])/9 - 
   (512*HPL[{0}, x]^2*HPL[{1, 5, 1, 1}, -x])/3 - 
   (1024*HPL[{0}, x]*HPL[{1, 5, 1, 2}, -x])/15 + (7168*HPL[{1, 5, 1, 3}, -x])/
    3 - (1024*HPL[{0}, x]*HPL[{1, 5, 2, 1}, -x])/15 + 
   (50176*HPL[{1, 5, 2, 2}, -x])/15 + (7168*HPL[{1, 5, 3, 1}, -x])/3 + 
   (7168*HPL[{0}, x]*HPL[{1, 6, 1, 1}, -x])/15 + (5120*HPL[{1, 6, 1, 2}, -x])/
    3 + (5120*HPL[{1, 6, 2, 1}, -x])/3 + (1024*HPL[{1, 7, 1, 1}, -x])/21 + 
   (896*Pi^4*HPL[{0}, x]*HPL[{2, 1, 1, 1}, -x])/405 + 
   (256*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 1, 1}, -x])/81 + 
   (128*HPL[{0}, x]^5*HPL[{2, 1, 1, 1}, -x])/135 + 
   (17024*Pi^4*HPL[{2, 1, 1, 2}, -x])/2025 + 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 2}, -x])/135 + 
   (2432*HPL[{0}, x]^4*HPL[{2, 1, 1, 2}, -x])/135 + 
   (8704*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 3}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{2, 1, 1, 3}, -x])/135 - 
   (5632*Pi^2*HPL[{2, 1, 1, 4}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{2, 1, 1, 4}, -x])/15 - 
   (1024*HPL[{0}, x]*HPL[{2, 1, 1, 5}, -x])/15 + (5120*HPL[{2, 1, 1, 6}, -x])/
    3 + (17024*Pi^4*HPL[{2, 1, 2, 1}, -x])/2025 + 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 2, 1}, -x])/135 + 
   (2432*HPL[{0}, x]^4*HPL[{2, 1, 2, 1}, -x])/135 + 
   (24064*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 2}, -x])/135 + 
   (24064*HPL[{0}, x]^3*HPL[{2, 1, 2, 2}, -x])/135 - 
   (6656*Pi^2*HPL[{2, 1, 2, 3}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{2, 1, 2, 3}, -x])/45 - 
   (9216*HPL[{0}, x]*HPL[{2, 1, 2, 4}, -x])/5 + (50176*HPL[{2, 1, 2, 5}, -x])/
    15 + (8704*Pi^2*HPL[{0}, x]*HPL[{2, 1, 3, 1}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{2, 1, 3, 1}, -x])/135 - 
   (6656*Pi^2*HPL[{2, 1, 3, 2}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{2, 1, 3, 2}, -x])/45 - 
   (93184*HPL[{0}, x]*HPL[{2, 1, 3, 3}, -x])/45 + 
   3072*HPL[{2, 1, 3, 4}, -x] - (5632*Pi^2*HPL[{2, 1, 4, 1}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{2, 1, 4, 1}, -x])/15 - 
   (9216*HPL[{0}, x]*HPL[{2, 1, 4, 2}, -x])/5 + 3072*HPL[{2, 1, 4, 3}, -x] - 
   (1024*HPL[{0}, x]*HPL[{2, 1, 5, 1}, -x])/15 + 
   (50176*HPL[{2, 1, 5, 2}, -x])/15 + (5120*HPL[{2, 1, 6, 1}, -x])/3 + 
   (17024*Pi^4*HPL[{2, 2, 1, 1}, -x])/2025 + 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 1, 1}, -x])/135 + 
   (2432*HPL[{0}, x]^4*HPL[{2, 2, 1, 1}, -x])/135 + 
   (24064*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 2}, -x])/135 + 
   (24064*HPL[{0}, x]^3*HPL[{2, 2, 1, 2}, -x])/135 - 
   (6656*Pi^2*HPL[{2, 2, 1, 3}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{2, 2, 1, 3}, -x])/45 - 
   (9216*HPL[{0}, x]*HPL[{2, 2, 1, 4}, -x])/5 + (50176*HPL[{2, 2, 1, 5}, -x])/
    15 + (24064*Pi^2*HPL[{0}, x]*HPL[{2, 2, 2, 1}, -x])/135 + 
   (24064*HPL[{0}, x]^3*HPL[{2, 2, 2, 1}, -x])/135 + 
   (18944*Pi^2*HPL[{2, 2, 2, 2}, -x])/135 + 
   (18944*HPL[{0}, x]^2*HPL[{2, 2, 2, 2}, -x])/45 - 
   (48128*HPL[{0}, x]*HPL[{2, 2, 2, 3}, -x])/15 + 
   (7168*HPL[{2, 2, 2, 4}, -x])/3 - (6656*Pi^2*HPL[{2, 2, 3, 1}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{2, 2, 3, 1}, -x])/45 - 
   (48128*HPL[{0}, x]*HPL[{2, 2, 3, 2}, -x])/15 + 
   (5120*HPL[{2, 2, 3, 3}, -x])/3 - (9216*HPL[{0}, x]*HPL[{2, 2, 4, 1}, -x])/
    5 + (7168*HPL[{2, 2, 4, 2}, -x])/3 + (50176*HPL[{2, 2, 5, 1}, -x])/15 + 
   (8704*Pi^2*HPL[{0}, x]*HPL[{2, 3, 1, 1}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{2, 3, 1, 1}, -x])/135 - 
   (6656*Pi^2*HPL[{2, 3, 1, 2}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{2, 3, 1, 2}, -x])/45 - 
   (93184*HPL[{0}, x]*HPL[{2, 3, 1, 3}, -x])/45 + 
   3072*HPL[{2, 3, 1, 4}, -x] - (6656*Pi^2*HPL[{2, 3, 2, 1}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{2, 3, 2, 1}, -x])/45 - 
   (48128*HPL[{0}, x]*HPL[{2, 3, 2, 2}, -x])/15 + 
   (5120*HPL[{2, 3, 2, 3}, -x])/3 - (93184*HPL[{0}, x]*HPL[{2, 3, 3, 1}, -x])/
    45 + (5120*HPL[{2, 3, 3, 2}, -x])/3 + 3072*HPL[{2, 3, 4, 1}, -x] - 
   (5632*Pi^2*HPL[{2, 4, 1, 1}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{2, 4, 1, 1}, -x])/15 - 
   (9216*HPL[{0}, x]*HPL[{2, 4, 1, 2}, -x])/5 + 3072*HPL[{2, 4, 1, 3}, -x] - 
   (9216*HPL[{0}, x]*HPL[{2, 4, 2, 1}, -x])/5 + (7168*HPL[{2, 4, 2, 2}, -x])/
    3 + 3072*HPL[{2, 4, 3, 1}, -x] - (1024*HPL[{0}, x]*HPL[{2, 5, 1, 1}, -x])/
    15 + (50176*HPL[{2, 5, 1, 2}, -x])/15 + (50176*HPL[{2, 5, 2, 1}, -x])/
    15 + (5120*HPL[{2, 6, 1, 1}, -x])/3 + (896*Pi^4*HPL[{3, 1, 1, 1}, -x])/
    225 + (256*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 1, 1}, -x])/15 + 
   (128*HPL[{0}, x]^4*HPL[{3, 1, 1, 1}, -x])/15 + 
   (8704*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 2}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{3, 1, 1, 2}, -x])/135 - 
   (11776*Pi^2*HPL[{3, 1, 1, 3}, -x])/135 - 
   (11776*HPL[{0}, x]^2*HPL[{3, 1, 1, 3}, -x])/45 - 
   (31744*HPL[{0}, x]*HPL[{3, 1, 1, 4}, -x])/45 + 
   (7168*HPL[{3, 1, 1, 5}, -x])/3 + 
   (8704*Pi^2*HPL[{0}, x]*HPL[{3, 1, 2, 1}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{3, 1, 2, 1}, -x])/135 - 
   (6656*Pi^2*HPL[{3, 1, 2, 2}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{3, 1, 2, 2}, -x])/45 - 
   (93184*HPL[{0}, x]*HPL[{3, 1, 2, 3}, -x])/45 + 
   3072*HPL[{3, 1, 2, 4}, -x] - (11776*Pi^2*HPL[{3, 1, 3, 1}, -x])/135 - 
   (11776*HPL[{0}, x]^2*HPL[{3, 1, 3, 1}, -x])/45 - 
   (93184*HPL[{0}, x]*HPL[{3, 1, 3, 2}, -x])/45 + 
   (72704*HPL[{3, 1, 3, 3}, -x])/27 - 
   (31744*HPL[{0}, x]*HPL[{3, 1, 4, 1}, -x])/45 + 
   3072*HPL[{3, 1, 4, 2}, -x] + (7168*HPL[{3, 1, 5, 1}, -x])/3 + 
   (8704*Pi^2*HPL[{0}, x]*HPL[{3, 2, 1, 1}, -x])/135 + 
   (8704*HPL[{0}, x]^3*HPL[{3, 2, 1, 1}, -x])/135 - 
   (6656*Pi^2*HPL[{3, 2, 1, 2}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{3, 2, 1, 2}, -x])/45 - 
   (93184*HPL[{0}, x]*HPL[{3, 2, 1, 3}, -x])/45 + 
   3072*HPL[{3, 2, 1, 4}, -x] - (6656*Pi^2*HPL[{3, 2, 2, 1}, -x])/135 - 
   (6656*HPL[{0}, x]^2*HPL[{3, 2, 2, 1}, -x])/45 - 
   (48128*HPL[{0}, x]*HPL[{3, 2, 2, 2}, -x])/15 + 
   (5120*HPL[{3, 2, 2, 3}, -x])/3 - (93184*HPL[{0}, x]*HPL[{3, 2, 3, 1}, -x])/
    45 + (5120*HPL[{3, 2, 3, 2}, -x])/3 + 3072*HPL[{3, 2, 4, 1}, -x] - 
   (11776*Pi^2*HPL[{3, 3, 1, 1}, -x])/135 - 
   (11776*HPL[{0}, x]^2*HPL[{3, 3, 1, 1}, -x])/45 - 
   (93184*HPL[{0}, x]*HPL[{3, 3, 1, 2}, -x])/45 + 
   (72704*HPL[{3, 3, 1, 3}, -x])/27 - 
   (93184*HPL[{0}, x]*HPL[{3, 3, 2, 1}, -x])/45 + 
   (5120*HPL[{3, 3, 2, 2}, -x])/3 + (72704*HPL[{3, 3, 3, 1}, -x])/27 - 
   (31744*HPL[{0}, x]*HPL[{3, 4, 1, 1}, -x])/45 + 
   3072*HPL[{3, 4, 1, 2}, -x] + 3072*HPL[{3, 4, 2, 1}, -x] + 
   (7168*HPL[{3, 5, 1, 1}, -x])/3 - 
   (512*Pi^2*HPL[{0}, x]*HPL[{4, 1, 1, 1}, -x])/45 - 
   (512*HPL[{0}, x]^3*HPL[{4, 1, 1, 1}, -x])/45 - 
   (5632*Pi^2*HPL[{4, 1, 1, 2}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{4, 1, 1, 2}, -x])/15 - 
   (31744*HPL[{0}, x]*HPL[{4, 1, 1, 3}, -x])/45 + 
   (23552*HPL[{4, 1, 1, 4}, -x])/9 - (5632*Pi^2*HPL[{4, 1, 2, 1}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{4, 1, 2, 1}, -x])/15 - 
   (9216*HPL[{0}, x]*HPL[{4, 1, 2, 2}, -x])/5 + 3072*HPL[{4, 1, 2, 3}, -x] - 
   (31744*HPL[{0}, x]*HPL[{4, 1, 3, 1}, -x])/45 + 
   3072*HPL[{4, 1, 3, 2}, -x] + (23552*HPL[{4, 1, 4, 1}, -x])/9 - 
   (5632*Pi^2*HPL[{4, 2, 1, 1}, -x])/45 - 
   (5632*HPL[{0}, x]^2*HPL[{4, 2, 1, 1}, -x])/15 - 
   (9216*HPL[{0}, x]*HPL[{4, 2, 1, 2}, -x])/5 + 3072*HPL[{4, 2, 1, 3}, -x] - 
   (9216*HPL[{0}, x]*HPL[{4, 2, 2, 1}, -x])/5 + (7168*HPL[{4, 2, 2, 2}, -x])/
    3 + 3072*HPL[{4, 2, 3, 1}, -x] - 
   (31744*HPL[{0}, x]*HPL[{4, 3, 1, 1}, -x])/45 + 
   3072*HPL[{4, 3, 1, 2}, -x] + 3072*HPL[{4, 3, 2, 1}, -x] + 
   (23552*HPL[{4, 4, 1, 1}, -x])/9 - (512*Pi^2*HPL[{5, 1, 1, 1}, -x])/9 - 
   (512*HPL[{0}, x]^2*HPL[{5, 1, 1, 1}, -x])/3 - 
   (1024*HPL[{0}, x]*HPL[{5, 1, 1, 2}, -x])/15 + (7168*HPL[{5, 1, 1, 3}, -x])/
    3 - (1024*HPL[{0}, x]*HPL[{5, 1, 2, 1}, -x])/15 + 
   (50176*HPL[{5, 1, 2, 2}, -x])/15 + (7168*HPL[{5, 1, 3, 1}, -x])/3 - 
   (1024*HPL[{0}, x]*HPL[{5, 2, 1, 1}, -x])/15 + 
   (50176*HPL[{5, 2, 1, 2}, -x])/15 + (50176*HPL[{5, 2, 2, 1}, -x])/15 + 
   (7168*HPL[{5, 3, 1, 1}, -x])/3 + (7168*HPL[{0}, x]*HPL[{6, 1, 1, 1}, -x])/
    15 + (5120*HPL[{6, 1, 1, 2}, -x])/3 + (5120*HPL[{6, 1, 2, 1}, -x])/3 + 
   (5120*HPL[{6, 2, 1, 1}, -x])/3 + (1024*HPL[{7, 1, 1, 1}, -x])/21 + 
   (3584*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1}, -x])/675 + 
   (1024*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1}, -x])/135 + 
   (512*HPL[{0}, x]^5*HPL[{1, 1, 1, 1, 1}, -x])/225 + 
   (14336*Pi^4*HPL[{1, 1, 1, 1, 2}, -x])/675 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2}, -x])/45 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 2}, -x])/45 + 
   (26624*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3}, -x])/135 + 
   (26624*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 3}, -x])/135 - 
   (4096*Pi^2*HPL[{1, 1, 1, 1, 4}, -x])/15 - 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 4}, -x])/5 - 
   (4096*HPL[{0}, x]*HPL[{1, 1, 1, 1, 5}, -x])/5 + 
   (65536*HPL[{1, 1, 1, 1, 6}, -x])/15 + 
   (14336*Pi^4*HPL[{1, 1, 1, 2, 1}, -x])/675 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1}, -x])/45 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 1, 2, 1}, -x])/45 + 
   (22528*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2}, -x])/45 + 
   (22528*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 2}, -x])/45 + 
   (4096*Pi^2*HPL[{1, 1, 1, 2, 3}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 1, 1, 2, 4}, -x])/15 + 
   (32768*HPL[{1, 1, 1, 2, 5}, -x])/5 + 
   (26624*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1}, -x])/135 + 
   (26624*HPL[{0}, x]^3*HPL[{1, 1, 1, 3, 1}, -x])/135 + 
   (4096*Pi^2*HPL[{1, 1, 1, 3, 2}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 2}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 1, 1, 3, 3}, -x])/15 + 
   (212992*HPL[{1, 1, 1, 3, 4}, -x])/45 - 
   (4096*Pi^2*HPL[{1, 1, 1, 4, 1}, -x])/15 - 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 4, 1}, -x])/5 - 
   (77824*HPL[{0}, x]*HPL[{1, 1, 1, 4, 2}, -x])/15 + 
   (212992*HPL[{1, 1, 1, 4, 3}, -x])/45 - 
   (4096*HPL[{0}, x]*HPL[{1, 1, 1, 5, 1}, -x])/5 + 
   (32768*HPL[{1, 1, 1, 5, 2}, -x])/5 + (65536*HPL[{1, 1, 1, 6, 1}, -x])/15 + 
   (14336*Pi^4*HPL[{1, 1, 2, 1, 1}, -x])/675 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1}, -x])/45 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 2, 1, 1}, -x])/45 + 
   (22528*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2}, -x])/45 + 
   (22528*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 2}, -x])/45 + 
   (4096*Pi^2*HPL[{1, 1, 2, 1, 3}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 1, 2, 1, 4}, -x])/15 + 
   (32768*HPL[{1, 1, 2, 1, 5}, -x])/5 + 
   (22528*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1}, -x])/45 + 
   (22528*HPL[{0}, x]^3*HPL[{1, 1, 2, 2, 1}, -x])/45 + 
   (28672*Pi^2*HPL[{1, 1, 2, 2, 2}, -x])/45 + 
   (28672*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 2}, -x])/15 - 
   (315392*HPL[{0}, x]*HPL[{1, 1, 2, 2, 3}, -x])/45 + 
   (16384*HPL[{1, 1, 2, 2, 4}, -x])/15 + (4096*Pi^2*HPL[{1, 1, 2, 3, 1}, -x])/
    135 + (4096*HPL[{0}, x]^2*HPL[{1, 1, 2, 3, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{1, 1, 2, 3, 2}, -x])/45 - 
   (32768*HPL[{1, 1, 2, 3, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 1, 2, 4, 1}, -x])/15 + 
   (16384*HPL[{1, 1, 2, 4, 2}, -x])/15 + (32768*HPL[{1, 1, 2, 5, 1}, -x])/5 + 
   (26624*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1}, -x])/135 + 
   (26624*HPL[{0}, x]^3*HPL[{1, 1, 3, 1, 1}, -x])/135 + 
   (4096*Pi^2*HPL[{1, 1, 3, 1, 2}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 2}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 1, 3, 1, 3}, -x])/15 + 
   (212992*HPL[{1, 1, 3, 1, 4}, -x])/45 + 
   (4096*Pi^2*HPL[{1, 1, 3, 2, 1}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 3, 2, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{1, 1, 3, 2, 2}, -x])/45 - 
   (32768*HPL[{1, 1, 3, 2, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 1, 3, 3, 1}, -x])/15 - 
   (32768*HPL[{1, 1, 3, 3, 2}, -x])/45 + (212992*HPL[{1, 1, 3, 4, 1}, -x])/
    45 - (4096*Pi^2*HPL[{1, 1, 4, 1, 1}, -x])/15 - 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 4, 1, 1}, -x])/5 - 
   (77824*HPL[{0}, x]*HPL[{1, 1, 4, 1, 2}, -x])/15 + 
   (212992*HPL[{1, 1, 4, 1, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 1, 4, 2, 1}, -x])/15 + 
   (16384*HPL[{1, 1, 4, 2, 2}, -x])/15 + (212992*HPL[{1, 1, 4, 3, 1}, -x])/
    45 - (4096*HPL[{0}, x]*HPL[{1, 1, 5, 1, 1}, -x])/5 + 
   (32768*HPL[{1, 1, 5, 1, 2}, -x])/5 + (32768*HPL[{1, 1, 5, 2, 1}, -x])/5 + 
   (65536*HPL[{1, 1, 6, 1, 1}, -x])/15 + 
   (14336*Pi^4*HPL[{1, 2, 1, 1, 1}, -x])/675 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1}, -x])/45 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 2, 1, 1, 1}, -x])/45 + 
   (22528*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2}, -x])/45 + 
   (22528*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 2}, -x])/45 + 
   (4096*Pi^2*HPL[{1, 2, 1, 1, 3}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 2, 1, 1, 4}, -x])/15 + 
   (32768*HPL[{1, 2, 1, 1, 5}, -x])/5 + 
   (22528*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1}, -x])/45 + 
   (22528*HPL[{0}, x]^3*HPL[{1, 2, 1, 2, 1}, -x])/45 + 
   (28672*Pi^2*HPL[{1, 2, 1, 2, 2}, -x])/45 + 
   (28672*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 2}, -x])/15 - 
   (315392*HPL[{0}, x]*HPL[{1, 2, 1, 2, 3}, -x])/45 + 
   (16384*HPL[{1, 2, 1, 2, 4}, -x])/15 + (4096*Pi^2*HPL[{1, 2, 1, 3, 1}, -x])/
    135 + (4096*HPL[{0}, x]^2*HPL[{1, 2, 1, 3, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{1, 2, 1, 3, 2}, -x])/45 - 
   (32768*HPL[{1, 2, 1, 3, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 2, 1, 4, 1}, -x])/15 + 
   (16384*HPL[{1, 2, 1, 4, 2}, -x])/15 + (32768*HPL[{1, 2, 1, 5, 1}, -x])/5 + 
   (22528*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1}, -x])/45 + 
   (22528*HPL[{0}, x]^3*HPL[{1, 2, 2, 1, 1}, -x])/45 + 
   (28672*Pi^2*HPL[{1, 2, 2, 1, 2}, -x])/45 + 
   (28672*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 2}, -x])/15 - 
   (315392*HPL[{0}, x]*HPL[{1, 2, 2, 1, 3}, -x])/45 + 
   (16384*HPL[{1, 2, 2, 1, 4}, -x])/15 + 
   (28672*Pi^2*HPL[{1, 2, 2, 2, 1}, -x])/45 + 
   (28672*HPL[{0}, x]^2*HPL[{1, 2, 2, 2, 1}, -x])/15 - 
   (77824*HPL[{0}, x]*HPL[{1, 2, 2, 2, 2}, -x])/15 - 
   (360448*HPL[{1, 2, 2, 2, 3}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{1, 2, 2, 3, 1}, -x])/45 - 
   (360448*HPL[{1, 2, 2, 3, 2}, -x])/45 + (16384*HPL[{1, 2, 2, 4, 1}, -x])/
    15 + (4096*Pi^2*HPL[{1, 2, 3, 1, 1}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 2, 3, 1, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{1, 2, 3, 1, 2}, -x])/45 - 
   (32768*HPL[{1, 2, 3, 1, 3}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{1, 2, 3, 2, 1}, -x])/45 - 
   (360448*HPL[{1, 2, 3, 2, 2}, -x])/45 - (32768*HPL[{1, 2, 3, 3, 1}, -x])/
    45 - (77824*HPL[{0}, x]*HPL[{1, 2, 4, 1, 1}, -x])/15 + 
   (16384*HPL[{1, 2, 4, 1, 2}, -x])/15 + (16384*HPL[{1, 2, 4, 2, 1}, -x])/
    15 + (32768*HPL[{1, 2, 5, 1, 1}, -x])/5 + 
   (26624*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1}, -x])/135 + 
   (26624*HPL[{0}, x]^3*HPL[{1, 3, 1, 1, 1}, -x])/135 + 
   (4096*Pi^2*HPL[{1, 3, 1, 1, 2}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 2}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 3, 1, 1, 3}, -x])/15 + 
   (212992*HPL[{1, 3, 1, 1, 4}, -x])/45 + 
   (4096*Pi^2*HPL[{1, 3, 1, 2, 1}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 3, 1, 2, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{1, 3, 1, 2, 2}, -x])/45 - 
   (32768*HPL[{1, 3, 1, 2, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 3, 1, 3, 1}, -x])/15 - 
   (32768*HPL[{1, 3, 1, 3, 2}, -x])/45 + (212992*HPL[{1, 3, 1, 4, 1}, -x])/
    45 + (4096*Pi^2*HPL[{1, 3, 2, 1, 1}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 3, 2, 1, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{1, 3, 2, 1, 2}, -x])/45 - 
   (32768*HPL[{1, 3, 2, 1, 3}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{1, 3, 2, 2, 1}, -x])/45 - 
   (360448*HPL[{1, 3, 2, 2, 2}, -x])/45 - (32768*HPL[{1, 3, 2, 3, 1}, -x])/
    45 - (77824*HPL[{0}, x]*HPL[{1, 3, 3, 1, 1}, -x])/15 - 
   (32768*HPL[{1, 3, 3, 1, 2}, -x])/45 - (32768*HPL[{1, 3, 3, 2, 1}, -x])/
    45 + (212992*HPL[{1, 3, 4, 1, 1}, -x])/45 - 
   (4096*Pi^2*HPL[{1, 4, 1, 1, 1}, -x])/15 - 
   (4096*HPL[{0}, x]^2*HPL[{1, 4, 1, 1, 1}, -x])/5 - 
   (77824*HPL[{0}, x]*HPL[{1, 4, 1, 1, 2}, -x])/15 + 
   (212992*HPL[{1, 4, 1, 1, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{1, 4, 1, 2, 1}, -x])/15 + 
   (16384*HPL[{1, 4, 1, 2, 2}, -x])/15 + (212992*HPL[{1, 4, 1, 3, 1}, -x])/
    45 - (77824*HPL[{0}, x]*HPL[{1, 4, 2, 1, 1}, -x])/15 + 
   (16384*HPL[{1, 4, 2, 1, 2}, -x])/15 + (16384*HPL[{1, 4, 2, 2, 1}, -x])/
    15 + (212992*HPL[{1, 4, 3, 1, 1}, -x])/45 - 
   (4096*HPL[{0}, x]*HPL[{1, 5, 1, 1, 1}, -x])/5 + 
   (32768*HPL[{1, 5, 1, 1, 2}, -x])/5 + (32768*HPL[{1, 5, 1, 2, 1}, -x])/5 + 
   (32768*HPL[{1, 5, 2, 1, 1}, -x])/5 + (65536*HPL[{1, 6, 1, 1, 1}, -x])/15 + 
   (14336*Pi^4*HPL[{2, 1, 1, 1, 1}, -x])/675 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1}, -x])/45 + 
   (2048*HPL[{0}, x]^4*HPL[{2, 1, 1, 1, 1}, -x])/45 + 
   (22528*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2}, -x])/45 + 
   (22528*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 2}, -x])/45 + 
   (4096*Pi^2*HPL[{2, 1, 1, 1, 3}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{2, 1, 1, 1, 4}, -x])/15 + 
   (32768*HPL[{2, 1, 1, 1, 5}, -x])/5 + 
   (22528*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1}, -x])/45 + 
   (22528*HPL[{0}, x]^3*HPL[{2, 1, 1, 2, 1}, -x])/45 + 
   (28672*Pi^2*HPL[{2, 1, 1, 2, 2}, -x])/45 + 
   (28672*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 2}, -x])/15 - 
   (315392*HPL[{0}, x]*HPL[{2, 1, 1, 2, 3}, -x])/45 + 
   (16384*HPL[{2, 1, 1, 2, 4}, -x])/15 + (4096*Pi^2*HPL[{2, 1, 1, 3, 1}, -x])/
    135 + (4096*HPL[{0}, x]^2*HPL[{2, 1, 1, 3, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{2, 1, 1, 3, 2}, -x])/45 - 
   (32768*HPL[{2, 1, 1, 3, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{2, 1, 1, 4, 1}, -x])/15 + 
   (16384*HPL[{2, 1, 1, 4, 2}, -x])/15 + (32768*HPL[{2, 1, 1, 5, 1}, -x])/5 + 
   (22528*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1}, -x])/45 + 
   (22528*HPL[{0}, x]^3*HPL[{2, 1, 2, 1, 1}, -x])/45 + 
   (28672*Pi^2*HPL[{2, 1, 2, 1, 2}, -x])/45 + 
   (28672*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 2}, -x])/15 - 
   (315392*HPL[{0}, x]*HPL[{2, 1, 2, 1, 3}, -x])/45 + 
   (16384*HPL[{2, 1, 2, 1, 4}, -x])/15 + 
   (28672*Pi^2*HPL[{2, 1, 2, 2, 1}, -x])/45 + 
   (28672*HPL[{0}, x]^2*HPL[{2, 1, 2, 2, 1}, -x])/15 - 
   (77824*HPL[{0}, x]*HPL[{2, 1, 2, 2, 2}, -x])/15 - 
   (360448*HPL[{2, 1, 2, 2, 3}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{2, 1, 2, 3, 1}, -x])/45 - 
   (360448*HPL[{2, 1, 2, 3, 2}, -x])/45 + (16384*HPL[{2, 1, 2, 4, 1}, -x])/
    15 + (4096*Pi^2*HPL[{2, 1, 3, 1, 1}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{2, 1, 3, 1, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{2, 1, 3, 1, 2}, -x])/45 - 
   (32768*HPL[{2, 1, 3, 1, 3}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{2, 1, 3, 2, 1}, -x])/45 - 
   (360448*HPL[{2, 1, 3, 2, 2}, -x])/45 - (32768*HPL[{2, 1, 3, 3, 1}, -x])/
    45 - (77824*HPL[{0}, x]*HPL[{2, 1, 4, 1, 1}, -x])/15 + 
   (16384*HPL[{2, 1, 4, 1, 2}, -x])/15 + (16384*HPL[{2, 1, 4, 2, 1}, -x])/
    15 + (32768*HPL[{2, 1, 5, 1, 1}, -x])/5 + 
   (22528*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1}, -x])/45 + 
   (22528*HPL[{0}, x]^3*HPL[{2, 2, 1, 1, 1}, -x])/45 + 
   (28672*Pi^2*HPL[{2, 2, 1, 1, 2}, -x])/45 + 
   (28672*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 2}, -x])/15 - 
   (315392*HPL[{0}, x]*HPL[{2, 2, 1, 1, 3}, -x])/45 + 
   (16384*HPL[{2, 2, 1, 1, 4}, -x])/15 + 
   (28672*Pi^2*HPL[{2, 2, 1, 2, 1}, -x])/45 + 
   (28672*HPL[{0}, x]^2*HPL[{2, 2, 1, 2, 1}, -x])/15 - 
   (77824*HPL[{0}, x]*HPL[{2, 2, 1, 2, 2}, -x])/15 - 
   (360448*HPL[{2, 2, 1, 2, 3}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{2, 2, 1, 3, 1}, -x])/45 - 
   (360448*HPL[{2, 2, 1, 3, 2}, -x])/45 + (16384*HPL[{2, 2, 1, 4, 1}, -x])/
    15 + (28672*Pi^2*HPL[{2, 2, 2, 1, 1}, -x])/45 + 
   (28672*HPL[{0}, x]^2*HPL[{2, 2, 2, 1, 1}, -x])/15 - 
   (77824*HPL[{0}, x]*HPL[{2, 2, 2, 1, 2}, -x])/15 - 
   (360448*HPL[{2, 2, 2, 1, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{2, 2, 2, 2, 1}, -x])/15 - 
   (229376*HPL[{2, 2, 2, 2, 2}, -x])/15 - (360448*HPL[{2, 2, 2, 3, 1}, -x])/
    45 - (315392*HPL[{0}, x]*HPL[{2, 2, 3, 1, 1}, -x])/45 - 
   (360448*HPL[{2, 2, 3, 1, 2}, -x])/45 - (360448*HPL[{2, 2, 3, 2, 1}, -x])/
    45 + (16384*HPL[{2, 2, 4, 1, 1}, -x])/15 + 
   (4096*Pi^2*HPL[{2, 3, 1, 1, 1}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{2, 3, 1, 1, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{2, 3, 1, 1, 2}, -x])/45 - 
   (32768*HPL[{2, 3, 1, 1, 3}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{2, 3, 1, 2, 1}, -x])/45 - 
   (360448*HPL[{2, 3, 1, 2, 2}, -x])/45 - (32768*HPL[{2, 3, 1, 3, 1}, -x])/
    45 - (315392*HPL[{0}, x]*HPL[{2, 3, 2, 1, 1}, -x])/45 - 
   (360448*HPL[{2, 3, 2, 1, 2}, -x])/45 - (360448*HPL[{2, 3, 2, 2, 1}, -x])/
    45 - (32768*HPL[{2, 3, 3, 1, 1}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{2, 4, 1, 1, 1}, -x])/15 + 
   (16384*HPL[{2, 4, 1, 1, 2}, -x])/15 + (16384*HPL[{2, 4, 1, 2, 1}, -x])/
    15 + (16384*HPL[{2, 4, 2, 1, 1}, -x])/15 + 
   (32768*HPL[{2, 5, 1, 1, 1}, -x])/5 + 
   (26624*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1}, -x])/135 + 
   (26624*HPL[{0}, x]^3*HPL[{3, 1, 1, 1, 1}, -x])/135 + 
   (4096*Pi^2*HPL[{3, 1, 1, 1, 2}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 2}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{3, 1, 1, 1, 3}, -x])/15 + 
   (212992*HPL[{3, 1, 1, 1, 4}, -x])/45 + 
   (4096*Pi^2*HPL[{3, 1, 1, 2, 1}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{3, 1, 1, 2, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{3, 1, 1, 2, 2}, -x])/45 - 
   (32768*HPL[{3, 1, 1, 2, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{3, 1, 1, 3, 1}, -x])/15 - 
   (32768*HPL[{3, 1, 1, 3, 2}, -x])/45 + (212992*HPL[{3, 1, 1, 4, 1}, -x])/
    45 + (4096*Pi^2*HPL[{3, 1, 2, 1, 1}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{3, 1, 2, 1, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{3, 1, 2, 1, 2}, -x])/45 - 
   (32768*HPL[{3, 1, 2, 1, 3}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{3, 1, 2, 2, 1}, -x])/45 - 
   (360448*HPL[{3, 1, 2, 2, 2}, -x])/45 - (32768*HPL[{3, 1, 2, 3, 1}, -x])/
    45 - (77824*HPL[{0}, x]*HPL[{3, 1, 3, 1, 1}, -x])/15 - 
   (32768*HPL[{3, 1, 3, 1, 2}, -x])/45 - (32768*HPL[{3, 1, 3, 2, 1}, -x])/
    45 + (212992*HPL[{3, 1, 4, 1, 1}, -x])/45 + 
   (4096*Pi^2*HPL[{3, 2, 1, 1, 1}, -x])/135 + 
   (4096*HPL[{0}, x]^2*HPL[{3, 2, 1, 1, 1}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{3, 2, 1, 1, 2}, -x])/45 - 
   (32768*HPL[{3, 2, 1, 1, 3}, -x])/45 - 
   (315392*HPL[{0}, x]*HPL[{3, 2, 1, 2, 1}, -x])/45 - 
   (360448*HPL[{3, 2, 1, 2, 2}, -x])/45 - (32768*HPL[{3, 2, 1, 3, 1}, -x])/
    45 - (315392*HPL[{0}, x]*HPL[{3, 2, 2, 1, 1}, -x])/45 - 
   (360448*HPL[{3, 2, 2, 1, 2}, -x])/45 - (360448*HPL[{3, 2, 2, 2, 1}, -x])/
    45 - (32768*HPL[{3, 2, 3, 1, 1}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{3, 3, 1, 1, 1}, -x])/15 - 
   (32768*HPL[{3, 3, 1, 1, 2}, -x])/45 - (32768*HPL[{3, 3, 1, 2, 1}, -x])/
    45 - (32768*HPL[{3, 3, 2, 1, 1}, -x])/45 + 
   (212992*HPL[{3, 4, 1, 1, 1}, -x])/45 - 
   (4096*Pi^2*HPL[{4, 1, 1, 1, 1}, -x])/15 - 
   (4096*HPL[{0}, x]^2*HPL[{4, 1, 1, 1, 1}, -x])/5 - 
   (77824*HPL[{0}, x]*HPL[{4, 1, 1, 1, 2}, -x])/15 + 
   (212992*HPL[{4, 1, 1, 1, 3}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{4, 1, 1, 2, 1}, -x])/15 + 
   (16384*HPL[{4, 1, 1, 2, 2}, -x])/15 + (212992*HPL[{4, 1, 1, 3, 1}, -x])/
    45 - (77824*HPL[{0}, x]*HPL[{4, 1, 2, 1, 1}, -x])/15 + 
   (16384*HPL[{4, 1, 2, 1, 2}, -x])/15 + (16384*HPL[{4, 1, 2, 2, 1}, -x])/
    15 + (212992*HPL[{4, 1, 3, 1, 1}, -x])/45 - 
   (77824*HPL[{0}, x]*HPL[{4, 2, 1, 1, 1}, -x])/15 + 
   (16384*HPL[{4, 2, 1, 1, 2}, -x])/15 + (16384*HPL[{4, 2, 1, 2, 1}, -x])/
    15 + (16384*HPL[{4, 2, 2, 1, 1}, -x])/15 + 
   (212992*HPL[{4, 3, 1, 1, 1}, -x])/45 - 
   (4096*HPL[{0}, x]*HPL[{5, 1, 1, 1, 1}, -x])/5 + 
   (32768*HPL[{5, 1, 1, 1, 2}, -x])/5 + (32768*HPL[{5, 1, 1, 2, 1}, -x])/5 + 
   (32768*HPL[{5, 1, 2, 1, 1}, -x])/5 + (32768*HPL[{5, 2, 1, 1, 1}, -x])/5 + 
   (65536*HPL[{6, 1, 1, 1, 1}, -x])/15 + 
   (7168*Pi^4*HPL[{1, 1, 1, 1, 1, 1}, -x])/135 + 
   (2048*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1}, -x])/9 + 
   (1024*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 1, 1}, -x])/9 + 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2}, -x])/3 + 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 2}, -x])/3 + 
   (4096*Pi^2*HPL[{1, 1, 1, 1, 1, 3}, -x])/9 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 3}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 4}, -x])/3 + 
   (57344*HPL[{1, 1, 1, 1, 1, 5}, -x])/5 + 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1}, -x])/3 + 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 2, 1}, -x])/3 + 
   (20480*Pi^2*HPL[{1, 1, 1, 1, 2, 2}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 2}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 3}, -x])/3 - 
   8192*HPL[{1, 1, 1, 1, 2, 4}, -x] + (4096*Pi^2*HPL[{1, 1, 1, 1, 3, 1}, -x])/
    9 + (4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 3, 1}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 2}, -x])/3 - 
   (106496*HPL[{1, 1, 1, 1, 3, 3}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4, 1}, -x])/3 - 
   8192*HPL[{1, 1, 1, 1, 4, 2}, -x] + (57344*HPL[{1, 1, 1, 1, 5, 1}, -x])/5 + 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 1, 1}, -x])/3 + 
   (20480*Pi^2*HPL[{1, 1, 1, 2, 1, 2}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 2}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 3}, -x])/3 - 
   8192*HPL[{1, 1, 1, 2, 1, 4}, -x] + 
   (20480*Pi^2*HPL[{1, 1, 1, 2, 2, 1}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 2, 1}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 2}, -x])/3 - 
   (90112*HPL[{1, 1, 1, 2, 2, 3}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3, 1}, -x])/3 - 
   (90112*HPL[{1, 1, 1, 2, 3, 2}, -x])/3 - 8192*HPL[{1, 1, 1, 2, 4, 1}, -x] + 
   (4096*Pi^2*HPL[{1, 1, 1, 3, 1, 1}, -x])/9 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 1, 1}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 2}, -x])/3 - 
   (106496*HPL[{1, 1, 1, 3, 1, 3}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2, 1}, -x])/3 - 
   (90112*HPL[{1, 1, 1, 3, 2, 2}, -x])/3 - 
   (106496*HPL[{1, 1, 1, 3, 3, 1}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1, 1}, -x])/3 - 
   8192*HPL[{1, 1, 1, 4, 1, 2}, -x] - 8192*HPL[{1, 1, 1, 4, 2, 1}, -x] + 
   (57344*HPL[{1, 1, 1, 5, 1, 1}, -x])/5 + 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 1, 1}, -x])/3 + 
   (20480*Pi^2*HPL[{1, 1, 2, 1, 1, 2}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 2}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 3}, -x])/3 - 
   8192*HPL[{1, 1, 2, 1, 1, 4}, -x] + 
   (20480*Pi^2*HPL[{1, 1, 2, 1, 2, 1}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 2, 1}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 2}, -x])/3 - 
   (90112*HPL[{1, 1, 2, 1, 2, 3}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3, 1}, -x])/3 - 
   (90112*HPL[{1, 1, 2, 1, 3, 2}, -x])/3 - 8192*HPL[{1, 1, 2, 1, 4, 1}, -x] + 
   (20480*Pi^2*HPL[{1, 1, 2, 2, 1, 1}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 1, 1}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 2}, -x])/3 - 
   (90112*HPL[{1, 1, 2, 2, 1, 3}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2, 1}, -x])/3 - 
   40960*HPL[{1, 1, 2, 2, 2, 2}, -x] - (90112*HPL[{1, 1, 2, 2, 3, 1}, -x])/
    3 - (40960*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1, 1}, -x])/3 - 
   (90112*HPL[{1, 1, 2, 3, 1, 2}, -x])/3 - 
   (90112*HPL[{1, 1, 2, 3, 2, 1}, -x])/3 - 8192*HPL[{1, 1, 2, 4, 1, 1}, -x] + 
   (4096*Pi^2*HPL[{1, 1, 3, 1, 1, 1}, -x])/9 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 1, 1}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 2}, -x])/3 - 
   (106496*HPL[{1, 1, 3, 1, 1, 3}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2, 1}, -x])/3 - 
   (90112*HPL[{1, 1, 3, 1, 2, 2}, -x])/3 - 
   (106496*HPL[{1, 1, 3, 1, 3, 1}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1, 1}, -x])/3 - 
   (90112*HPL[{1, 1, 3, 2, 1, 2}, -x])/3 - 
   (90112*HPL[{1, 1, 3, 2, 2, 1}, -x])/3 - 
   (106496*HPL[{1, 1, 3, 3, 1, 1}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1, 1}, -x])/3 - 
   8192*HPL[{1, 1, 4, 1, 1, 2}, -x] - 8192*HPL[{1, 1, 4, 1, 2, 1}, -x] - 
   8192*HPL[{1, 1, 4, 2, 1, 1}, -x] + (57344*HPL[{1, 1, 5, 1, 1, 1}, -x])/5 + 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 1, 1}, -x])/3 + 
   (20480*Pi^2*HPL[{1, 2, 1, 1, 1, 2}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 2}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 3}, -x])/3 - 
   8192*HPL[{1, 2, 1, 1, 1, 4}, -x] + 
   (20480*Pi^2*HPL[{1, 2, 1, 1, 2, 1}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 2, 1}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 2}, -x])/3 - 
   (90112*HPL[{1, 2, 1, 1, 2, 3}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3, 1}, -x])/3 - 
   (90112*HPL[{1, 2, 1, 1, 3, 2}, -x])/3 - 8192*HPL[{1, 2, 1, 1, 4, 1}, -x] + 
   (20480*Pi^2*HPL[{1, 2, 1, 2, 1, 1}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 1, 1}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 2}, -x])/3 - 
   (90112*HPL[{1, 2, 1, 2, 1, 3}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2, 1}, -x])/3 - 
   40960*HPL[{1, 2, 1, 2, 2, 2}, -x] - (90112*HPL[{1, 2, 1, 2, 3, 1}, -x])/
    3 - (40960*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1, 1}, -x])/3 - 
   (90112*HPL[{1, 2, 1, 3, 1, 2}, -x])/3 - 
   (90112*HPL[{1, 2, 1, 3, 2, 1}, -x])/3 - 8192*HPL[{1, 2, 1, 4, 1, 1}, -x] + 
   (20480*Pi^2*HPL[{1, 2, 2, 1, 1, 1}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 1, 1}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 2}, -x])/3 - 
   (90112*HPL[{1, 2, 2, 1, 1, 3}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2, 1}, -x])/3 - 
   40960*HPL[{1, 2, 2, 1, 2, 2}, -x] - (90112*HPL[{1, 2, 2, 1, 3, 1}, -x])/
    3 - (8192*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1, 1}, -x])/3 - 
   40960*HPL[{1, 2, 2, 2, 1, 2}, -x] - 40960*HPL[{1, 2, 2, 2, 2, 1}, -x] - 
   (90112*HPL[{1, 2, 2, 3, 1, 1}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1, 1}, -x])/3 - 
   (90112*HPL[{1, 2, 3, 1, 1, 2}, -x])/3 - 
   (90112*HPL[{1, 2, 3, 1, 2, 1}, -x])/3 - 
   (90112*HPL[{1, 2, 3, 2, 1, 1}, -x])/3 - 8192*HPL[{1, 2, 4, 1, 1, 1}, -x] + 
   (4096*Pi^2*HPL[{1, 3, 1, 1, 1, 1}, -x])/9 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 1, 1}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 2}, -x])/3 - 
   (106496*HPL[{1, 3, 1, 1, 1, 3}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2, 1}, -x])/3 - 
   (90112*HPL[{1, 3, 1, 1, 2, 2}, -x])/3 - 
   (106496*HPL[{1, 3, 1, 1, 3, 1}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1, 1}, -x])/3 - 
   (90112*HPL[{1, 3, 1, 2, 1, 2}, -x])/3 - 
   (90112*HPL[{1, 3, 1, 2, 2, 1}, -x])/3 - 
   (106496*HPL[{1, 3, 1, 3, 1, 1}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1, 1}, -x])/3 - 
   (90112*HPL[{1, 3, 2, 1, 1, 2}, -x])/3 - 
   (90112*HPL[{1, 3, 2, 1, 2, 1}, -x])/3 - 
   (90112*HPL[{1, 3, 2, 2, 1, 1}, -x])/3 - 
   (106496*HPL[{1, 3, 3, 1, 1, 1}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1, 1}, -x])/3 - 
   8192*HPL[{1, 4, 1, 1, 1, 2}, -x] - 8192*HPL[{1, 4, 1, 1, 2, 1}, -x] - 
   8192*HPL[{1, 4, 1, 2, 1, 1}, -x] - 8192*HPL[{1, 4, 2, 1, 1, 1}, -x] + 
   (57344*HPL[{1, 5, 1, 1, 1, 1}, -x])/5 + 
   (4096*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 1, 1}, -x])/3 + 
   (20480*Pi^2*HPL[{2, 1, 1, 1, 1, 2}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 2}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 3}, -x])/3 - 
   8192*HPL[{2, 1, 1, 1, 1, 4}, -x] + 
   (20480*Pi^2*HPL[{2, 1, 1, 1, 2, 1}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 2, 1}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 2}, -x])/3 - 
   (90112*HPL[{2, 1, 1, 1, 2, 3}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3, 1}, -x])/3 - 
   (90112*HPL[{2, 1, 1, 1, 3, 2}, -x])/3 - 8192*HPL[{2, 1, 1, 1, 4, 1}, -x] + 
   (20480*Pi^2*HPL[{2, 1, 1, 2, 1, 1}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 1, 1}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 2}, -x])/3 - 
   (90112*HPL[{2, 1, 1, 2, 1, 3}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2, 1}, -x])/3 - 
   40960*HPL[{2, 1, 1, 2, 2, 2}, -x] - (90112*HPL[{2, 1, 1, 2, 3, 1}, -x])/
    3 - (40960*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1, 1}, -x])/3 - 
   (90112*HPL[{2, 1, 1, 3, 1, 2}, -x])/3 - 
   (90112*HPL[{2, 1, 1, 3, 2, 1}, -x])/3 - 8192*HPL[{2, 1, 1, 4, 1, 1}, -x] + 
   (20480*Pi^2*HPL[{2, 1, 2, 1, 1, 1}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 1, 1}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 2}, -x])/3 - 
   (90112*HPL[{2, 1, 2, 1, 1, 3}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2, 1}, -x])/3 - 
   40960*HPL[{2, 1, 2, 1, 2, 2}, -x] - (90112*HPL[{2, 1, 2, 1, 3, 1}, -x])/
    3 - (8192*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1, 1}, -x])/3 - 
   40960*HPL[{2, 1, 2, 2, 1, 2}, -x] - 40960*HPL[{2, 1, 2, 2, 2, 1}, -x] - 
   (90112*HPL[{2, 1, 2, 3, 1, 1}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1, 1}, -x])/3 - 
   (90112*HPL[{2, 1, 3, 1, 1, 2}, -x])/3 - 
   (90112*HPL[{2, 1, 3, 1, 2, 1}, -x])/3 - 
   (90112*HPL[{2, 1, 3, 2, 1, 1}, -x])/3 - 8192*HPL[{2, 1, 4, 1, 1, 1}, -x] + 
   (20480*Pi^2*HPL[{2, 2, 1, 1, 1, 1}, -x])/9 + 
   (20480*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 1, 1}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 2}, -x])/3 - 
   (90112*HPL[{2, 2, 1, 1, 1, 3}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2, 1}, -x])/3 - 
   40960*HPL[{2, 2, 1, 1, 2, 2}, -x] - (90112*HPL[{2, 2, 1, 1, 3, 1}, -x])/
    3 - (8192*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1, 1}, -x])/3 - 
   40960*HPL[{2, 2, 1, 2, 1, 2}, -x] - 40960*HPL[{2, 2, 1, 2, 2, 1}, -x] - 
   (90112*HPL[{2, 2, 1, 3, 1, 1}, -x])/3 - 
   (8192*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1, 1}, -x])/3 - 
   40960*HPL[{2, 2, 2, 1, 1, 2}, -x] - 40960*HPL[{2, 2, 2, 1, 2, 1}, -x] - 
   40960*HPL[{2, 2, 2, 2, 1, 1}, -x] - (90112*HPL[{2, 2, 3, 1, 1, 1}, -x])/
    3 - (40960*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1, 1}, -x])/3 - 
   (90112*HPL[{2, 3, 1, 1, 1, 2}, -x])/3 - 
   (90112*HPL[{2, 3, 1, 1, 2, 1}, -x])/3 - 
   (90112*HPL[{2, 3, 1, 2, 1, 1}, -x])/3 - 
   (90112*HPL[{2, 3, 2, 1, 1, 1}, -x])/3 - 8192*HPL[{2, 4, 1, 1, 1, 1}, -x] + 
   (4096*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, -x])/9 + 
   (4096*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 1, 1}, -x])/3 - 
   (40960*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 2}, -x])/3 - 
   (106496*HPL[{3, 1, 1, 1, 1, 3}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2, 1}, -x])/3 - 
   (90112*HPL[{3, 1, 1, 1, 2, 2}, -x])/3 - 
   (106496*HPL[{3, 1, 1, 1, 3, 1}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1, 1}, -x])/3 - 
   (90112*HPL[{3, 1, 1, 2, 1, 2}, -x])/3 - 
   (90112*HPL[{3, 1, 1, 2, 2, 1}, -x])/3 - 
   (106496*HPL[{3, 1, 1, 3, 1, 1}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1, 1}, -x])/3 - 
   (90112*HPL[{3, 1, 2, 1, 1, 2}, -x])/3 - 
   (90112*HPL[{3, 1, 2, 1, 2, 1}, -x])/3 - 
   (90112*HPL[{3, 1, 2, 2, 1, 1}, -x])/3 - 
   (106496*HPL[{3, 1, 3, 1, 1, 1}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1, 1}, -x])/3 - 
   (90112*HPL[{3, 2, 1, 1, 1, 2}, -x])/3 - 
   (90112*HPL[{3, 2, 1, 1, 2, 1}, -x])/3 - 
   (90112*HPL[{3, 2, 1, 2, 1, 1}, -x])/3 - 
   (90112*HPL[{3, 2, 2, 1, 1, 1}, -x])/3 - 
   (106496*HPL[{3, 3, 1, 1, 1, 1}, -x])/9 - 
   (40960*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1, 1}, -x])/3 - 
   8192*HPL[{4, 1, 1, 1, 1, 2}, -x] - 8192*HPL[{4, 1, 1, 1, 2, 1}, -x] - 
   8192*HPL[{4, 1, 1, 2, 1, 1}, -x] - 8192*HPL[{4, 1, 2, 1, 1, 1}, -x] - 
   8192*HPL[{4, 2, 1, 1, 1, 1}, -x] + (57344*HPL[{5, 1, 1, 1, 1, 1}, -x])/5 + 
   (32768*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (32768*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 3}, -x])/3 - 
   (131072*HPL[{1, 1, 1, 1, 1, 1, 4}, -x])/3 + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 2, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 1, 1, 2, 3}, -x])/3 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 1, 1, 3, 2}, -x])/3 - 
   (131072*HPL[{1, 1, 1, 1, 1, 4, 1}, -x])/3 + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 1, 2, 1, 3}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 1, 2, 2, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 1, 2, 3, 1}, -x])/3 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 1, 3, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 1, 3, 2, 1}, -x])/3 - 
   (131072*HPL[{1, 1, 1, 1, 4, 1, 1}, -x])/3 + 
   (65536*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 2, 1, 1, 3}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 2, 1, 2, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 2, 1, 3, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 2, 2, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 2, 2, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 2, 3, 1, 1}, -x])/3 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 3, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 3, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 1, 3, 2, 1, 1}, -x])/3 - 
   (131072*HPL[{1, 1, 1, 4, 1, 1, 1}, -x])/3 + 
   (65536*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 2, 1, 1, 1, 3}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 2, 1, 1, 2, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 2, 1, 1, 3, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 2, 1, 2, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 2, 1, 2, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 2, 1, 3, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 2, 2, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 2, 2, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 2, 2, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 2, 3, 1, 1, 1}, -x])/3 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 3, 1, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 1, 3, 1, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 3, 1, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 1, 3, 2, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{1, 1, 4, 1, 1, 1, 1}, -x])/3 + 
   (65536*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 2, 1, 1, 1, 1, 3}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 2, 1, 1, 1, 2, 2}, -x])/3 - 
   (262144*HPL[{1, 2, 1, 1, 1, 3, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 2, 1, 1, 2, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 2, 1, 1, 2, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 2, 1, 1, 3, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 2, 1, 2, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 2, 1, 2, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 2, 1, 2, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 2, 1, 3, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 2, 2, 1, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 2, 2, 1, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 2, 2, 1, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 2, 2, 2, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 2, 3, 1, 1, 1, 1}, -x])/3 - 
   (65536*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 3, 1, 1, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{1, 3, 1, 1, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{1, 3, 1, 1, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 3, 1, 2, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{1, 3, 2, 1, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{1, 4, 1, 1, 1, 1, 1}, -x])/3 + 
   (65536*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{2, 1, 1, 1, 1, 1, 3}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{2, 1, 1, 1, 1, 2, 2}, -x])/3 - 
   (262144*HPL[{2, 1, 1, 1, 1, 3, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{2, 1, 1, 1, 2, 1, 2}, -x])/3 - 
   (262144*HPL[{2, 1, 1, 1, 2, 2, 1}, -x])/3 - 
   (262144*HPL[{2, 1, 1, 1, 3, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{2, 1, 1, 2, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{2, 1, 1, 2, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{2, 1, 1, 2, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{2, 1, 1, 3, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{2, 1, 2, 1, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{2, 1, 2, 1, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{2, 1, 2, 1, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{2, 1, 2, 2, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{2, 1, 3, 1, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{2, 2, 1, 1, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{2, 2, 1, 1, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{2, 2, 1, 1, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{2, 2, 1, 2, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{2, 2, 2, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{2, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   (65536*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{3, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (262144*HPL[{3, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{3, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{3, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{3, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{3, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{4, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   (655360*HPL[{1, 1, 1, 1, 1, 1, 1, 3}, -x])/3 + 
   131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   131072*HPL[{1, 1, 1, 1, 1, 1, 2, 2}, -x] - 
   (655360*HPL[{1, 1, 1, 1, 1, 1, 3, 1}, -x])/3 + 
   131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   131072*HPL[{1, 1, 1, 1, 1, 2, 1, 2}, -x] - 
   131072*HPL[{1, 1, 1, 1, 1, 2, 2, 1}, -x] - 
   (655360*HPL[{1, 1, 1, 1, 1, 3, 1, 1}, -x])/3 + 
   131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   131072*HPL[{1, 1, 1, 1, 2, 1, 1, 2}, -x] - 
   131072*HPL[{1, 1, 1, 1, 2, 1, 2, 1}, -x] - 
   131072*HPL[{1, 1, 1, 1, 2, 2, 1, 1}, -x] - 
   (655360*HPL[{1, 1, 1, 1, 3, 1, 1, 1}, -x])/3 + 
   131072*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   131072*HPL[{1, 1, 1, 2, 1, 1, 1, 2}, -x] - 
   131072*HPL[{1, 1, 1, 2, 1, 1, 2, 1}, -x] - 
   131072*HPL[{1, 1, 1, 2, 1, 2, 1, 1}, -x] - 
   131072*HPL[{1, 1, 1, 2, 2, 1, 1, 1}, -x] - 
   (655360*HPL[{1, 1, 1, 3, 1, 1, 1, 1}, -x])/3 + 
   131072*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   131072*HPL[{1, 1, 2, 1, 1, 1, 1, 2}, -x] - 
   131072*HPL[{1, 1, 2, 1, 1, 1, 2, 1}, -x] - 
   131072*HPL[{1, 1, 2, 1, 1, 2, 1, 1}, -x] - 
   131072*HPL[{1, 1, 2, 1, 2, 1, 1, 1}, -x] - 
   131072*HPL[{1, 1, 2, 2, 1, 1, 1, 1}, -x] - 
   (655360*HPL[{1, 1, 3, 1, 1, 1, 1, 1}, -x])/3 + 
   131072*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   131072*HPL[{1, 2, 1, 1, 1, 1, 1, 2}, -x] - 
   131072*HPL[{1, 2, 1, 1, 1, 1, 2, 1}, -x] - 
   131072*HPL[{1, 2, 1, 1, 1, 2, 1, 1}, -x] - 
   131072*HPL[{1, 2, 1, 1, 2, 1, 1, 1}, -x] - 
   131072*HPL[{1, 2, 1, 2, 1, 1, 1, 1}, -x] - 
   131072*HPL[{1, 2, 2, 1, 1, 1, 1, 1}, -x] - 
   (655360*HPL[{1, 3, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   131072*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   131072*HPL[{2, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   131072*HPL[{2, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   131072*HPL[{2, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   131072*HPL[{2, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   131072*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   131072*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   131072*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   (655360*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   524288*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   1048576*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   (31*Pi^6*HPL[{0}, x]*Zeta[3])/2679075 - (Pi^4*HPL[{0}, x]^3*Zeta[3])/
    54675 - (Pi^2*HPL[{0}, x]^5*Zeta[3])/127575 - 
   (HPL[{0}, x]^7*Zeta[3])/893025 - (62*Pi^6*HPL[{1}, -x]*Zeta[3])/297675 - 
   (2*Pi^4*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[3])/2025 - 
   (2*Pi^2*HPL[{0}, x]^4*HPL[{1}, -x]*Zeta[3])/2835 - 
   (2*HPL[{0}, x]^6*HPL[{1}, -x]*Zeta[3])/14175 - 
   (28*Pi^4*HPL[{0}, x]*HPL[{2}, -x]*Zeta[3])/2025 - 
   (8*Pi^2*HPL[{0}, x]^3*HPL[{2}, -x]*Zeta[3])/405 - 
   (4*HPL[{0}, x]^5*HPL[{2}, -x]*Zeta[3])/675 - 
   (268*Pi^4*HPL[{3}, -x]*Zeta[3])/6075 - 
   (536*Pi^2*HPL[{0}, x]^2*HPL[{3}, -x]*Zeta[3])/2835 - 
   (268*HPL[{0}, x]^4*HPL[{3}, -x]*Zeta[3])/2835 - 
   (368*Pi^2*HPL[{0}, x]*HPL[{4}, -x]*Zeta[3])/945 - 
   (368*HPL[{0}, x]^3*HPL[{4}, -x]*Zeta[3])/945 + 
   (496*Pi^2*HPL[{5}, -x]*Zeta[3])/945 + 
   (496*HPL[{0}, x]^2*HPL[{5}, -x]*Zeta[3])/315 + 
   (3424*HPL[{0}, x]*HPL[{6}, -x]*Zeta[3])/945 - (3104*HPL[{7}, -x]*Zeta[3])/
    315 - (64*Pi^4*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[3])/2025 - 
   (128*Pi^2*HPL[{0}, x]^3*HPL[{1, 1}, -x]*Zeta[3])/2835 - 
   (64*HPL[{0}, x]^5*HPL[{1, 1}, -x]*Zeta[3])/4725 - 
   (128*Pi^4*HPL[{1, 2}, -x]*Zeta[3])/675 - 
   (256*Pi^2*HPL[{0}, x]^2*HPL[{1, 2}, -x]*Zeta[3])/315 - 
   (128*HPL[{0}, x]^4*HPL[{1, 2}, -x]*Zeta[3])/315 - 
   (256*Pi^2*HPL[{0}, x]*HPL[{1, 3}, -x]*Zeta[3])/63 - 
   (256*HPL[{0}, x]^3*HPL[{1, 3}, -x]*Zeta[3])/63 - 
   (512*Pi^2*HPL[{1, 4}, -x]*Zeta[3])/315 - 
   (512*HPL[{0}, x]^2*HPL[{1, 4}, -x]*Zeta[3])/105 + 
   (1536*HPL[{0}, x]*HPL[{1, 5}, -x]*Zeta[3])/35 - 
   (1024*HPL[{1, 6}, -x]*Zeta[3])/105 - (128*Pi^4*HPL[{2, 1}, -x]*Zeta[3])/
    675 - (256*Pi^2*HPL[{0}, x]^2*HPL[{2, 1}, -x]*Zeta[3])/315 - 
   (128*HPL[{0}, x]^4*HPL[{2, 1}, -x]*Zeta[3])/315 - 
   (7424*Pi^2*HPL[{0}, x]*HPL[{2, 2}, -x]*Zeta[3])/945 - 
   (7424*HPL[{0}, x]^3*HPL[{2, 2}, -x]*Zeta[3])/945 - 
   (4096*Pi^2*HPL[{2, 3}, -x]*Zeta[3])/315 - 
   (4096*HPL[{0}, x]^2*HPL[{2, 3}, -x]*Zeta[3])/105 + 
   (1536*HPL[{0}, x]*HPL[{2, 4}, -x]*Zeta[3])/35 + 
   (13312*HPL[{2, 5}, -x]*Zeta[3])/105 - 
   (256*Pi^2*HPL[{0}, x]*HPL[{3, 1}, -x]*Zeta[3])/63 - 
   (256*HPL[{0}, x]^3*HPL[{3, 1}, -x]*Zeta[3])/63 - 
   (4096*Pi^2*HPL[{3, 2}, -x]*Zeta[3])/315 - 
   (4096*HPL[{0}, x]^2*HPL[{3, 2}, -x]*Zeta[3])/105 - 
   (15872*HPL[{0}, x]*HPL[{3, 3}, -x]*Zeta[3])/945 + 
   (4096*HPL[{3, 4}, -x]*Zeta[3])/21 - (512*Pi^2*HPL[{4, 1}, -x]*Zeta[3])/
    315 - (512*HPL[{0}, x]^2*HPL[{4, 1}, -x]*Zeta[3])/105 + 
   (1536*HPL[{0}, x]*HPL[{4, 2}, -x]*Zeta[3])/35 + 
   (4096*HPL[{4, 3}, -x]*Zeta[3])/21 + 
   (1536*HPL[{0}, x]*HPL[{5, 1}, -x]*Zeta[3])/35 + 
   (13312*HPL[{5, 2}, -x]*Zeta[3])/105 - (1024*HPL[{6, 1}, -x]*Zeta[3])/105 - 
   (896*Pi^4*HPL[{1, 1, 1}, -x]*Zeta[3])/2025 - 
   (256*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1}, -x]*Zeta[3])/135 - 
   (128*HPL[{0}, x]^4*HPL[{1, 1, 1}, -x]*Zeta[3])/135 - 
   (512*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2}, -x]*Zeta[3])/27 - 
   (512*HPL[{0}, x]^3*HPL[{1, 1, 2}, -x]*Zeta[3])/27 - 
   (512*Pi^2*HPL[{1, 1, 3}, -x]*Zeta[3])/15 - 
   (512*HPL[{0}, x]^2*HPL[{1, 1, 3}, -x]*Zeta[3])/5 + 
   (1024*HPL[{0}, x]*HPL[{1, 1, 4}, -x]*Zeta[3])/15 + 
   (1024*HPL[{1, 1, 5}, -x]*Zeta[3])/3 - 
   (512*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1}, -x]*Zeta[3])/27 - 
   (512*HPL[{0}, x]^3*HPL[{1, 2, 1}, -x]*Zeta[3])/27 - 
   (9728*Pi^2*HPL[{1, 2, 2}, -x]*Zeta[3])/135 - 
   (9728*HPL[{0}, x]^2*HPL[{1, 2, 2}, -x]*Zeta[3])/45 - 
   (17408*HPL[{0}, x]*HPL[{1, 2, 3}, -x]*Zeta[3])/45 + 
   (11264*HPL[{1, 2, 4}, -x]*Zeta[3])/15 - 
   (512*Pi^2*HPL[{1, 3, 1}, -x]*Zeta[3])/15 - 
   (512*HPL[{0}, x]^2*HPL[{1, 3, 1}, -x]*Zeta[3])/5 - 
   (17408*HPL[{0}, x]*HPL[{1, 3, 2}, -x]*Zeta[3])/45 + 
   (23552*HPL[{1, 3, 3}, -x]*Zeta[3])/45 + 
   (1024*HPL[{0}, x]*HPL[{1, 4, 1}, -x]*Zeta[3])/15 + 
   (11264*HPL[{1, 4, 2}, -x]*Zeta[3])/15 + (1024*HPL[{1, 5, 1}, -x]*Zeta[3])/
    3 - (512*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1}, -x]*Zeta[3])/27 - 
   (512*HPL[{0}, x]^3*HPL[{2, 1, 1}, -x]*Zeta[3])/27 - 
   (9728*Pi^2*HPL[{2, 1, 2}, -x]*Zeta[3])/135 - 
   (9728*HPL[{0}, x]^2*HPL[{2, 1, 2}, -x]*Zeta[3])/45 - 
   (17408*HPL[{0}, x]*HPL[{2, 1, 3}, -x]*Zeta[3])/45 + 
   (11264*HPL[{2, 1, 4}, -x]*Zeta[3])/15 - 
   (9728*Pi^2*HPL[{2, 2, 1}, -x]*Zeta[3])/135 - 
   (9728*HPL[{0}, x]^2*HPL[{2, 2, 1}, -x]*Zeta[3])/45 - 
   (48128*HPL[{0}, x]*HPL[{2, 2, 2}, -x]*Zeta[3])/45 + 
   (13312*HPL[{2, 2, 3}, -x]*Zeta[3])/45 - 
   (17408*HPL[{0}, x]*HPL[{2, 3, 1}, -x]*Zeta[3])/45 + 
   (13312*HPL[{2, 3, 2}, -x]*Zeta[3])/45 + (11264*HPL[{2, 4, 1}, -x]*Zeta[3])/
    15 - (512*Pi^2*HPL[{3, 1, 1}, -x]*Zeta[3])/15 - 
   (512*HPL[{0}, x]^2*HPL[{3, 1, 1}, -x]*Zeta[3])/5 - 
   (17408*HPL[{0}, x]*HPL[{3, 1, 2}, -x]*Zeta[3])/45 + 
   (23552*HPL[{3, 1, 3}, -x]*Zeta[3])/45 - 
   (17408*HPL[{0}, x]*HPL[{3, 2, 1}, -x]*Zeta[3])/45 + 
   (13312*HPL[{3, 2, 2}, -x]*Zeta[3])/45 + (23552*HPL[{3, 3, 1}, -x]*Zeta[3])/
    45 + (1024*HPL[{0}, x]*HPL[{4, 1, 1}, -x]*Zeta[3])/15 + 
   (11264*HPL[{4, 1, 2}, -x]*Zeta[3])/15 + (11264*HPL[{4, 2, 1}, -x]*Zeta[3])/
    15 + (1024*HPL[{5, 1, 1}, -x]*Zeta[3])/3 - 
   (2048*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (2048*HPL[{0}, x]^3*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (8192*Pi^2*HPL[{1, 1, 1, 2}, -x]*Zeta[3])/45 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 1, 2}, -x]*Zeta[3])/15 - 
   (53248*HPL[{0}, x]*HPL[{1, 1, 1, 3}, -x]*Zeta[3])/45 + 
   (8192*HPL[{1, 1, 1, 4}, -x]*Zeta[3])/5 - 
   (8192*Pi^2*HPL[{1, 1, 2, 1}, -x]*Zeta[3])/45 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 2, 1}, -x]*Zeta[3])/15 - 
   (45056*HPL[{0}, x]*HPL[{1, 1, 2, 2}, -x]*Zeta[3])/15 - 
   (8192*HPL[{1, 1, 2, 3}, -x]*Zeta[3])/45 - 
   (53248*HPL[{0}, x]*HPL[{1, 1, 3, 1}, -x]*Zeta[3])/45 - 
   (8192*HPL[{1, 1, 3, 2}, -x]*Zeta[3])/45 + 
   (8192*HPL[{1, 1, 4, 1}, -x]*Zeta[3])/5 - 
   (8192*Pi^2*HPL[{1, 2, 1, 1}, -x]*Zeta[3])/45 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 2, 1, 1}, -x]*Zeta[3])/15 - 
   (45056*HPL[{0}, x]*HPL[{1, 2, 1, 2}, -x]*Zeta[3])/15 - 
   (8192*HPL[{1, 2, 1, 3}, -x]*Zeta[3])/45 - 
   (45056*HPL[{0}, x]*HPL[{1, 2, 2, 1}, -x]*Zeta[3])/15 - 
   (57344*HPL[{1, 2, 2, 2}, -x]*Zeta[3])/15 - 
   (8192*HPL[{1, 2, 3, 1}, -x]*Zeta[3])/45 - 
   (53248*HPL[{0}, x]*HPL[{1, 3, 1, 1}, -x]*Zeta[3])/45 - 
   (8192*HPL[{1, 3, 1, 2}, -x]*Zeta[3])/45 - 
   (8192*HPL[{1, 3, 2, 1}, -x]*Zeta[3])/45 + 
   (8192*HPL[{1, 4, 1, 1}, -x]*Zeta[3])/5 - 
   (8192*Pi^2*HPL[{2, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (8192*HPL[{0}, x]^2*HPL[{2, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (45056*HPL[{0}, x]*HPL[{2, 1, 1, 2}, -x]*Zeta[3])/15 - 
   (8192*HPL[{2, 1, 1, 3}, -x]*Zeta[3])/45 - 
   (45056*HPL[{0}, x]*HPL[{2, 1, 2, 1}, -x]*Zeta[3])/15 - 
   (57344*HPL[{2, 1, 2, 2}, -x]*Zeta[3])/15 - 
   (8192*HPL[{2, 1, 3, 1}, -x]*Zeta[3])/45 - 
   (45056*HPL[{0}, x]*HPL[{2, 2, 1, 1}, -x]*Zeta[3])/15 - 
   (57344*HPL[{2, 2, 1, 2}, -x]*Zeta[3])/15 - 
   (57344*HPL[{2, 2, 2, 1}, -x]*Zeta[3])/15 - 
   (8192*HPL[{2, 3, 1, 1}, -x]*Zeta[3])/45 - 
   (53248*HPL[{0}, x]*HPL[{3, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (8192*HPL[{3, 1, 1, 2}, -x]*Zeta[3])/45 - 
   (8192*HPL[{3, 1, 2, 1}, -x]*Zeta[3])/45 - 
   (8192*HPL[{3, 2, 1, 1}, -x]*Zeta[3])/45 + 
   (8192*HPL[{4, 1, 1, 1}, -x]*Zeta[3])/5 - 
   (4096*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3])/9 - 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   8192*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2}, -x]*Zeta[3] - 
   (8192*HPL[{1, 1, 1, 1, 3}, -x]*Zeta[3])/3 - 
   8192*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[3] - 
   (40960*HPL[{1, 1, 1, 2, 2}, -x]*Zeta[3])/3 - 
   (8192*HPL[{1, 1, 1, 3, 1}, -x]*Zeta[3])/3 - 
   8192*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[3] - 
   (40960*HPL[{1, 1, 2, 1, 2}, -x]*Zeta[3])/3 - 
   (40960*HPL[{1, 1, 2, 2, 1}, -x]*Zeta[3])/3 - 
   (8192*HPL[{1, 1, 3, 1, 1}, -x]*Zeta[3])/3 - 
   8192*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1}, -x]*Zeta[3] - 
   (40960*HPL[{1, 2, 1, 1, 2}, -x]*Zeta[3])/3 - 
   (40960*HPL[{1, 2, 1, 2, 1}, -x]*Zeta[3])/3 - 
   (40960*HPL[{1, 2, 2, 1, 1}, -x]*Zeta[3])/3 - 
   (8192*HPL[{1, 3, 1, 1, 1}, -x]*Zeta[3])/3 - 
   8192*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (40960*HPL[{2, 1, 1, 1, 2}, -x]*Zeta[3])/3 - 
   (40960*HPL[{2, 1, 1, 2, 1}, -x]*Zeta[3])/3 - 
   (40960*HPL[{2, 1, 2, 1, 1}, -x]*Zeta[3])/3 - 
   (40960*HPL[{2, 2, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (8192*HPL[{3, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (131072*HPL[{1, 1, 1, 1, 1, 2}, -x]*Zeta[3])/3 - 
   (131072*HPL[{1, 1, 1, 1, 2, 1}, -x]*Zeta[3])/3 - 
   (131072*HPL[{1, 1, 1, 2, 1, 1}, -x]*Zeta[3])/3 - 
   (131072*HPL[{1, 1, 2, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (131072*HPL[{1, 2, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (131072*HPL[{2, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   131072*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] + (2*Pi^4*Zeta[3]^2)/2025 + 
   (4*Pi^2*HPL[{0}, x]^2*Zeta[3]^2)/945 + (2*HPL[{0}, x]^4*Zeta[3]^2)/945 + 
   (128*Pi^2*HPL[{0}, x]*HPL[{1}, -x]*Zeta[3]^2)/945 + 
   (128*HPL[{0}, x]^3*HPL[{1}, -x]*Zeta[3]^2)/945 + 
   (256*Pi^2*HPL[{2}, -x]*Zeta[3]^2)/315 + 
   (256*HPL[{0}, x]^2*HPL[{2}, -x]*Zeta[3]^2)/105 + 
   (256*HPL[{0}, x]*HPL[{3}, -x]*Zeta[3]^2)/21 + (512*HPL[{4}, -x]*Zeta[3]^2)/
    105 + (256*Pi^2*HPL[{1, 1}, -x]*Zeta[3]^2)/135 + 
   (256*HPL[{0}, x]^2*HPL[{1, 1}, -x]*Zeta[3]^2)/45 + 
   (512*HPL[{0}, x]*HPL[{1, 2}, -x]*Zeta[3]^2)/9 + 
   (512*HPL[{1, 3}, -x]*Zeta[3]^2)/5 + 
   (512*HPL[{0}, x]*HPL[{2, 1}, -x]*Zeta[3]^2)/9 + 
   (9728*HPL[{2, 2}, -x]*Zeta[3]^2)/45 + (512*HPL[{3, 1}, -x]*Zeta[3]^2)/5 + 
   (2048*HPL[{0}, x]*HPL[{1, 1, 1}, -x]*Zeta[3]^2)/15 + 
   (8192*HPL[{1, 1, 2}, -x]*Zeta[3]^2)/15 + 
   (8192*HPL[{1, 2, 1}, -x]*Zeta[3]^2)/15 + 
   (8192*HPL[{2, 1, 1}, -x]*Zeta[3]^2)/15 + 
   (4096*HPL[{1, 1, 1, 1}, -x]*Zeta[3]^2)/3 - (256*HPL[{0}, x]*Zeta[3]^3)/
    945 - (512*HPL[{1}, -x]*Zeta[3]^3)/135 - (2*Pi^4*HPL[{0}, x]*Zeta[5])/
    18225 - (4*Pi^2*HPL[{0}, x]^3*Zeta[5])/25515 - 
   (2*HPL[{0}, x]^5*Zeta[5])/42525 - (4*Pi^4*HPL[{1}, -x]*Zeta[5])/2025 - 
   (8*Pi^2*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[5])/945 - 
   (4*HPL[{0}, x]^4*HPL[{1}, -x]*Zeta[5])/945 - 
   (16*Pi^2*HPL[{0}, x]*HPL[{2}, -x]*Zeta[5])/135 - 
   (16*HPL[{0}, x]^3*HPL[{2}, -x]*Zeta[5])/135 - 
   (1072*Pi^2*HPL[{3}, -x]*Zeta[5])/2835 - 
   (1072*HPL[{0}, x]^2*HPL[{3}, -x]*Zeta[5])/945 - 
   (736*HPL[{0}, x]*HPL[{4}, -x]*Zeta[5])/315 + (992*HPL[{5}, -x]*Zeta[5])/
    315 - (256*Pi^2*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[5])/945 - 
   (256*HPL[{0}, x]^3*HPL[{1, 1}, -x]*Zeta[5])/945 - 
   (512*Pi^2*HPL[{1, 2}, -x]*Zeta[5])/315 - 
   (512*HPL[{0}, x]^2*HPL[{1, 2}, -x]*Zeta[5])/105 - 
   (512*HPL[{0}, x]*HPL[{1, 3}, -x]*Zeta[5])/21 - 
   (1024*HPL[{1, 4}, -x]*Zeta[5])/105 - (512*Pi^2*HPL[{2, 1}, -x]*Zeta[5])/
    315 - (512*HPL[{0}, x]^2*HPL[{2, 1}, -x]*Zeta[5])/105 - 
   (14848*HPL[{0}, x]*HPL[{2, 2}, -x]*Zeta[5])/315 - 
   (8192*HPL[{2, 3}, -x]*Zeta[5])/105 - 
   (512*HPL[{0}, x]*HPL[{3, 1}, -x]*Zeta[5])/21 - 
   (8192*HPL[{3, 2}, -x]*Zeta[5])/105 - (1024*HPL[{4, 1}, -x]*Zeta[5])/105 - 
   (512*Pi^2*HPL[{1, 1, 1}, -x]*Zeta[5])/135 - 
   (512*HPL[{0}, x]^2*HPL[{1, 1, 1}, -x]*Zeta[5])/45 - 
   (1024*HPL[{0}, x]*HPL[{1, 1, 2}, -x]*Zeta[5])/9 - 
   (1024*HPL[{1, 1, 3}, -x]*Zeta[5])/5 - 
   (1024*HPL[{0}, x]*HPL[{1, 2, 1}, -x]*Zeta[5])/9 - 
   (19456*HPL[{1, 2, 2}, -x]*Zeta[5])/45 - (1024*HPL[{1, 3, 1}, -x]*Zeta[5])/
    5 - (1024*HPL[{0}, x]*HPL[{2, 1, 1}, -x]*Zeta[5])/9 - 
   (19456*HPL[{2, 1, 2}, -x]*Zeta[5])/45 - (19456*HPL[{2, 2, 1}, -x]*Zeta[5])/
    45 - (1024*HPL[{3, 1, 1}, -x]*Zeta[5])/5 - 
   (4096*HPL[{0}, x]*HPL[{1, 1, 1, 1}, -x]*Zeta[5])/15 - 
   (16384*HPL[{1, 1, 1, 2}, -x]*Zeta[5])/15 - 
   (16384*HPL[{1, 1, 2, 1}, -x]*Zeta[5])/15 - 
   (16384*HPL[{1, 2, 1, 1}, -x]*Zeta[5])/15 - 
   (16384*HPL[{2, 1, 1, 1}, -x]*Zeta[5])/15 - 
   (8192*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[5])/3 + (16*Pi^2*Zeta[3]*Zeta[5])/
    945 + (16*HPL[{0}, x]^2*Zeta[3]*Zeta[5])/315 + 
   (512*HPL[{0}, x]*HPL[{1}, -x]*Zeta[3]*Zeta[5])/315 + 
   (1024*HPL[{2}, -x]*Zeta[3]*Zeta[5])/105 + 
   (1024*HPL[{1, 1}, -x]*Zeta[3]*Zeta[5])/45 + (16*Zeta[5]^2)/315 - 
   (8*Pi^2*HPL[{0}, x]*Zeta[7])/8505 - (8*HPL[{0}, x]^3*Zeta[7])/8505 - 
   (16*Pi^2*HPL[{1}, -x]*Zeta[7])/945 - 
   (16*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[7])/315 - 
   (32*HPL[{0}, x]*HPL[{2}, -x]*Zeta[7])/45 - (2144*HPL[{3}, -x]*Zeta[7])/
    945 - (512*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[7])/315 - 
   (1024*HPL[{1, 2}, -x]*Zeta[7])/105 - (1024*HPL[{2, 1}, -x]*Zeta[7])/105 - 
   (1024*HPL[{1, 1, 1}, -x]*Zeta[7])/45 + (32*Zeta[3]*Zeta[7])/315 - 
   (16*HPL[{0}, x]*Zeta[9])/2835 - (32*HPL[{1}, -x]*Zeta[9])/315 

F[11, 11] = (-73*Pi^10*HPL[{0}, x])/66686004000 - 
   (127*Pi^8*HPL[{0}, x]^3)/70727580000 - (31*Pi^6*HPL[{0}, x]^5)/
    35363790000 - (Pi^4*HPL[{0}, x]^7)/5051970000 - 
   (Pi^2*HPL[{0}, x]^9)/42436548000 - HPL[{0}, x]^11/778003380000 - 
   (73*Pi^10*HPL[{1}, -x])/3031182000 - (127*Pi^8*HPL[{0}, x]^2*HPL[{1}, -x])/
    1071630000 - (31*Pi^6*HPL[{0}, x]^4*HPL[{1}, -x])/321489000 - 
   (Pi^4*HPL[{0}, x]^6*HPL[{1}, -x])/32805000 - 
   (Pi^2*HPL[{0}, x]^8*HPL[{1}, -x])/214326000 - 
   (HPL[{0}, x]^10*HPL[{1}, -x])/3214890000 - 
   (127*Pi^8*HPL[{0}, x]*HPL[{2}, -x])/59535000 - 
   (31*Pi^6*HPL[{0}, x]^3*HPL[{2}, -x])/8930250 - 
   (Pi^4*HPL[{0}, x]^5*HPL[{2}, -x])/607500 - 
   (Pi^2*HPL[{0}, x]^7*HPL[{2}, -x])/2976750 - (HPL[{0}, x]^9*HPL[{2}, -x])/
    35721000 - (5207*Pi^8*HPL[{3}, -x])/535815000 - 
   (1271*Pi^6*HPL[{0}, x]^2*HPL[{3}, -x])/26790750 - 
   (41*Pi^4*HPL[{0}, x]^4*HPL[{3}, -x])/1093500 - 
   (41*Pi^2*HPL[{0}, x]^6*HPL[{3}, -x])/3827250 - 
   (41*HPL[{0}, x]^8*HPL[{3}, -x])/35721000 - 
   (2759*Pi^6*HPL[{0}, x]*HPL[{4}, -x])/13395375 - 
   (89*Pi^4*HPL[{0}, x]^3*HPL[{4}, -x])/273375 - 
   (89*Pi^2*HPL[{0}, x]^5*HPL[{4}, -x])/637875 - 
   (89*HPL[{0}, x]^7*HPL[{4}, -x])/4465125 - (341*Pi^6*HPL[{5}, -x])/
    4465125 - (11*Pi^4*HPL[{0}, x]^2*HPL[{5}, -x])/30375 - 
   (11*Pi^2*HPL[{0}, x]^4*HPL[{5}, -x])/42525 - 
   (11*HPL[{0}, x]^6*HPL[{5}, -x])/212625 + 
   (334*Pi^4*HPL[{0}, x]*HPL[{6}, -x])/91125 + 
   (668*Pi^2*HPL[{0}, x]^3*HPL[{6}, -x])/127575 + 
   (334*HPL[{0}, x]^5*HPL[{6}, -x])/212625 + (46*Pi^4*HPL[{7}, -x])/91125 + 
   (92*Pi^2*HPL[{0}, x]^2*HPL[{7}, -x])/42525 + 
   (46*HPL[{0}, x]^4*HPL[{7}, -x])/42525 - 
   (1048*Pi^2*HPL[{0}, x]*HPL[{8}, -x])/14175 - 
   (1048*HPL[{0}, x]^3*HPL[{8}, -x])/14175 + (3064*Pi^2*HPL[{9}, -x])/42525 + 
   (3064*HPL[{0}, x]^2*HPL[{9}, -x])/14175 + (6512*HPL[{0}, x]*HPL[{10}, -x])/
    14175 - (31408*HPL[{11}, -x])/17325 - 
   (127*Pi^8*HPL[{0}, x]*HPL[{1, 1}, -x])/26790750 - 
   (62*Pi^6*HPL[{0}, x]^3*HPL[{1, 1}, -x])/8037225 - 
   (Pi^4*HPL[{0}, x]^5*HPL[{1, 1}, -x])/273375 - 
   (2*Pi^2*HPL[{0}, x]^7*HPL[{1, 1}, -x])/2679075 - 
   (HPL[{0}, x]^9*HPL[{1, 1}, -x])/16074450 - (508*Pi^8*HPL[{1, 2}, -x])/
    13395375 - (496*Pi^6*HPL[{0}, x]^2*HPL[{1, 2}, -x])/2679075 - 
   (8*Pi^4*HPL[{0}, x]^4*HPL[{1, 2}, -x])/54675 - 
   (16*Pi^2*HPL[{0}, x]^6*HPL[{1, 2}, -x])/382725 - 
   (4*HPL[{0}, x]^8*HPL[{1, 2}, -x])/893025 - 
   (3844*Pi^6*HPL[{0}, x]*HPL[{1, 3}, -x])/2679075 - 
   (124*Pi^4*HPL[{0}, x]^3*HPL[{1, 3}, -x])/54675 - 
   (124*Pi^2*HPL[{0}, x]^5*HPL[{1, 3}, -x])/127575 - 
   (124*HPL[{0}, x]^7*HPL[{1, 3}, -x])/893025 - (248*Pi^6*HPL[{1, 4}, -x])/
    107163 - (8*Pi^4*HPL[{0}, x]^2*HPL[{1, 4}, -x])/729 - 
   (40*Pi^2*HPL[{0}, x]^4*HPL[{1, 4}, -x])/5103 - 
   (8*HPL[{0}, x]^6*HPL[{1, 4}, -x])/5103 + 
   (632*Pi^4*HPL[{0}, x]*HPL[{1, 5}, -x])/91125 + 
   (1264*Pi^2*HPL[{0}, x]^3*HPL[{1, 5}, -x])/127575 + 
   (632*HPL[{0}, x]^5*HPL[{1, 5}, -x])/212625 + (32*Pi^4*HPL[{1, 6}, -x])/
    729 + (320*Pi^2*HPL[{0}, x]^2*HPL[{1, 6}, -x])/1701 + 
   (160*HPL[{0}, x]^4*HPL[{1, 6}, -x])/1701 - 
   (416*Pi^2*HPL[{0}, x]*HPL[{1, 7}, -x])/1215 - 
   (416*HPL[{0}, x]^3*HPL[{1, 7}, -x])/1215 - (4288*Pi^2*HPL[{1, 8}, -x])/
    8505 - (4288*HPL[{0}, x]^2*HPL[{1, 8}, -x])/2835 + 
   (25024*HPL[{0}, x]*HPL[{1, 9}, -x])/2835 - (19456*HPL[{1, 10}, -x])/2835 - 
   (508*Pi^8*HPL[{2, 1}, -x])/13395375 - 
   (496*Pi^6*HPL[{0}, x]^2*HPL[{2, 1}, -x])/2679075 - 
   (8*Pi^4*HPL[{0}, x]^4*HPL[{2, 1}, -x])/54675 - 
   (16*Pi^2*HPL[{0}, x]^6*HPL[{2, 1}, -x])/382725 - 
   (4*HPL[{0}, x]^8*HPL[{2, 1}, -x])/893025 - 
   (1364*Pi^6*HPL[{0}, x]*HPL[{2, 2}, -x])/535815 - 
   (44*Pi^4*HPL[{0}, x]^3*HPL[{2, 2}, -x])/10935 - 
   (44*Pi^2*HPL[{0}, x]^5*HPL[{2, 2}, -x])/25515 - 
   (44*HPL[{0}, x]^7*HPL[{2, 2}, -x])/178605 - (4216*Pi^6*HPL[{2, 3}, -x])/
    535815 - (136*Pi^4*HPL[{0}, x]^2*HPL[{2, 3}, -x])/3645 - 
   (136*Pi^2*HPL[{0}, x]^4*HPL[{2, 3}, -x])/5103 - 
   (136*HPL[{0}, x]^6*HPL[{2, 3}, -x])/25515 - 
   (1256*Pi^4*HPL[{0}, x]*HPL[{2, 4}, -x])/18225 - 
   (2512*Pi^2*HPL[{0}, x]^3*HPL[{2, 4}, -x])/25515 - 
   (1256*HPL[{0}, x]^5*HPL[{2, 4}, -x])/42525 + (10528*Pi^4*HPL[{2, 5}, -x])/
    91125 + (3008*Pi^2*HPL[{0}, x]^2*HPL[{2, 5}, -x])/6075 + 
   (1504*HPL[{0}, x]^4*HPL[{2, 5}, -x])/6075 + 
   (7072*Pi^2*HPL[{0}, x]*HPL[{2, 6}, -x])/8505 + 
   (7072*HPL[{0}, x]^3*HPL[{2, 6}, -x])/8505 - (25024*Pi^2*HPL[{2, 7}, -x])/
    8505 - (25024*HPL[{0}, x]^2*HPL[{2, 7}, -x])/2835 + 
   (32192*HPL[{0}, x]*HPL[{2, 8}, -x])/2835 + (68608*HPL[{2, 9}, -x])/2835 - 
   (3844*Pi^6*HPL[{0}, x]*HPL[{3, 1}, -x])/2679075 - 
   (124*Pi^4*HPL[{0}, x]^3*HPL[{3, 1}, -x])/54675 - 
   (124*Pi^2*HPL[{0}, x]^5*HPL[{3, 1}, -x])/127575 - 
   (124*HPL[{0}, x]^7*HPL[{3, 1}, -x])/893025 - (4216*Pi^6*HPL[{3, 2}, -x])/
    535815 - (136*Pi^4*HPL[{0}, x]^2*HPL[{3, 2}, -x])/3645 - 
   (136*Pi^2*HPL[{0}, x]^4*HPL[{3, 2}, -x])/5103 - 
   (136*HPL[{0}, x]^6*HPL[{3, 2}, -x])/25515 - 
   (2792*Pi^4*HPL[{0}, x]*HPL[{3, 3}, -x])/18225 - 
   (5584*Pi^2*HPL[{0}, x]^3*HPL[{3, 3}, -x])/25515 - 
   (2792*HPL[{0}, x]^5*HPL[{3, 3}, -x])/42525 + (608*Pi^4*HPL[{3, 4}, -x])/
    18225 + (1216*Pi^2*HPL[{0}, x]^2*HPL[{3, 4}, -x])/8505 + 
   (608*HPL[{0}, x]^4*HPL[{3, 4}, -x])/8505 + 
   (120608*Pi^2*HPL[{0}, x]*HPL[{3, 5}, -x])/42525 + 
   (120608*HPL[{0}, x]^3*HPL[{3, 5}, -x])/42525 - 
   (5312*Pi^2*HPL[{3, 6}, -x])/1701 - (5312*HPL[{0}, x]^2*HPL[{3, 6}, -x])/
    567 - (50752*HPL[{0}, x]*HPL[{3, 7}, -x])/2835 + 
   (220672*HPL[{3, 8}, -x])/2835 - (248*Pi^6*HPL[{4, 1}, -x])/107163 - 
   (8*Pi^4*HPL[{0}, x]^2*HPL[{4, 1}, -x])/729 - 
   (40*Pi^2*HPL[{0}, x]^4*HPL[{4, 1}, -x])/5103 - 
   (8*HPL[{0}, x]^6*HPL[{4, 1}, -x])/5103 - 
   (1256*Pi^4*HPL[{0}, x]*HPL[{4, 2}, -x])/18225 - 
   (2512*Pi^2*HPL[{0}, x]^3*HPL[{4, 2}, -x])/25515 - 
   (1256*HPL[{0}, x]^5*HPL[{4, 2}, -x])/42525 + (608*Pi^4*HPL[{4, 3}, -x])/
    18225 + (1216*Pi^2*HPL[{0}, x]^2*HPL[{4, 3}, -x])/8505 + 
   (608*HPL[{0}, x]^4*HPL[{4, 3}, -x])/8505 + 
   (25504*Pi^2*HPL[{0}, x]*HPL[{4, 4}, -x])/8505 + 
   (25504*HPL[{0}, x]^3*HPL[{4, 4}, -x])/8505 - (87488*Pi^2*HPL[{4, 5}, -x])/
    42525 - (87488*HPL[{0}, x]^2*HPL[{4, 5}, -x])/14175 - 
   (115264*HPL[{0}, x]*HPL[{4, 6}, -x])/2835 + (285184*HPL[{4, 7}, -x])/
    2835 + (632*Pi^4*HPL[{0}, x]*HPL[{5, 1}, -x])/91125 + 
   (1264*Pi^2*HPL[{0}, x]^3*HPL[{5, 1}, -x])/127575 + 
   (632*HPL[{0}, x]^5*HPL[{5, 1}, -x])/212625 + (10528*Pi^4*HPL[{5, 2}, -x])/
    91125 + (3008*Pi^2*HPL[{0}, x]^2*HPL[{5, 2}, -x])/6075 + 
   (1504*HPL[{0}, x]^4*HPL[{5, 2}, -x])/6075 + 
   (120608*Pi^2*HPL[{0}, x]*HPL[{5, 3}, -x])/42525 + 
   (120608*HPL[{0}, x]^3*HPL[{5, 3}, -x])/42525 - 
   (87488*Pi^2*HPL[{5, 4}, -x])/42525 - (87488*HPL[{0}, x]^2*HPL[{5, 4}, -x])/
    14175 - (702272*HPL[{0}, x]*HPL[{5, 5}, -x])/14175 + 
   (217088*HPL[{5, 6}, -x])/2025 + (32*Pi^4*HPL[{6, 1}, -x])/729 + 
   (320*Pi^2*HPL[{0}, x]^2*HPL[{6, 1}, -x])/1701 + 
   (160*HPL[{0}, x]^4*HPL[{6, 1}, -x])/1701 + 
   (7072*Pi^2*HPL[{0}, x]*HPL[{6, 2}, -x])/8505 + 
   (7072*HPL[{0}, x]^3*HPL[{6, 2}, -x])/8505 - (5312*Pi^2*HPL[{6, 3}, -x])/
    1701 - (5312*HPL[{0}, x]^2*HPL[{6, 3}, -x])/567 - 
   (115264*HPL[{0}, x]*HPL[{6, 4}, -x])/2835 + (217088*HPL[{6, 5}, -x])/
    2025 - (416*Pi^2*HPL[{0}, x]*HPL[{7, 1}, -x])/1215 - 
   (416*HPL[{0}, x]^3*HPL[{7, 1}, -x])/1215 - (25024*Pi^2*HPL[{7, 2}, -x])/
    8505 - (25024*HPL[{0}, x]^2*HPL[{7, 2}, -x])/2835 - 
   (50752*HPL[{0}, x]*HPL[{7, 3}, -x])/2835 + (285184*HPL[{7, 4}, -x])/2835 - 
   (4288*Pi^2*HPL[{8, 1}, -x])/8505 - (4288*HPL[{0}, x]^2*HPL[{8, 1}, -x])/
    2835 + (32192*HPL[{0}, x]*HPL[{8, 2}, -x])/2835 + 
   (220672*HPL[{8, 3}, -x])/2835 + (25024*HPL[{0}, x]*HPL[{9, 1}, -x])/2835 + 
   (68608*HPL[{9, 2}, -x])/2835 - (19456*HPL[{10, 1}, -x])/2835 - 
   (127*Pi^8*HPL[{1, 1, 1}, -x])/1488375 - 
   (124*Pi^6*HPL[{0}, x]^2*HPL[{1, 1, 1}, -x])/297675 - 
   (2*Pi^4*HPL[{0}, x]^4*HPL[{1, 1, 1}, -x])/6075 - 
   (4*Pi^2*HPL[{0}, x]^6*HPL[{1, 1, 1}, -x])/42525 - 
   (HPL[{0}, x]^8*HPL[{1, 1, 1}, -x])/99225 - 
   (248*Pi^6*HPL[{0}, x]*HPL[{1, 1, 2}, -x])/42525 - 
   (56*Pi^4*HPL[{0}, x]^3*HPL[{1, 1, 2}, -x])/6075 - 
   (8*Pi^2*HPL[{0}, x]^5*HPL[{1, 1, 2}, -x])/2025 - 
   (8*HPL[{0}, x]^7*HPL[{1, 1, 2}, -x])/14175 - 
   (16616*Pi^6*HPL[{1, 1, 3}, -x])/893025 - 
   (536*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 3}, -x])/6075 - 
   (536*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 3}, -x])/8505 - 
   (536*HPL[{0}, x]^6*HPL[{1, 1, 3}, -x])/42525 - 
   (368*Pi^4*HPL[{0}, x]*HPL[{1, 1, 4}, -x])/2025 - 
   (736*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 4}, -x])/2835 - 
   (368*HPL[{0}, x]^5*HPL[{1, 1, 4}, -x])/4725 + 
   (496*Pi^4*HPL[{1, 1, 5}, -x])/2025 + 
   (992*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 5}, -x])/945 + 
   (496*HPL[{0}, x]^4*HPL[{1, 1, 5}, -x])/945 + 
   (6848*Pi^2*HPL[{0}, x]*HPL[{1, 1, 6}, -x])/2835 + 
   (6848*HPL[{0}, x]^3*HPL[{1, 1, 6}, -x])/2835 - 
   (6208*Pi^2*HPL[{1, 1, 7}, -x])/945 - 
   (6208*HPL[{0}, x]^2*HPL[{1, 1, 7}, -x])/315 + 
   (5248*HPL[{0}, x]*HPL[{1, 1, 8}, -x])/315 + (26752*HPL[{1, 1, 9}, -x])/
    405 - (248*Pi^6*HPL[{0}, x]*HPL[{1, 2, 1}, -x])/42525 - 
   (56*Pi^4*HPL[{0}, x]^3*HPL[{1, 2, 1}, -x])/6075 - 
   (8*Pi^2*HPL[{0}, x]^5*HPL[{1, 2, 1}, -x])/2025 - 
   (8*HPL[{0}, x]^7*HPL[{1, 2, 1}, -x])/14175 - 
   (10168*Pi^6*HPL[{1, 2, 2}, -x])/297675 - 
   (328*Pi^4*HPL[{0}, x]^2*HPL[{1, 2, 2}, -x])/2025 - 
   (328*Pi^2*HPL[{0}, x]^4*HPL[{1, 2, 2}, -x])/2835 - 
   (328*HPL[{0}, x]^6*HPL[{1, 2, 2}, -x])/14175 - 
   (4688*Pi^4*HPL[{0}, x]*HPL[{1, 2, 3}, -x])/6075 - 
   (9376*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 3}, -x])/8505 - 
   (4688*HPL[{0}, x]^5*HPL[{1, 2, 3}, -x])/14175 - 
   (16*Pi^4*HPL[{1, 2, 4}, -x])/81 - 
   (160*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 4}, -x])/189 - 
   (80*HPL[{0}, x]^4*HPL[{1, 2, 4}, -x])/189 + 
   (2368*Pi^2*HPL[{0}, x]*HPL[{1, 2, 5}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{1, 2, 5}, -x])/189 - 
   (16064*Pi^2*HPL[{1, 2, 6}, -x])/2835 - 
   (16064*HPL[{0}, x]^2*HPL[{1, 2, 6}, -x])/945 - 
   (39808*HPL[{0}, x]*HPL[{1, 2, 7}, -x])/315 + (12416*HPL[{1, 2, 8}, -x])/
    45 - (16616*Pi^6*HPL[{1, 3, 1}, -x])/893025 - 
   (536*Pi^4*HPL[{0}, x]^2*HPL[{1, 3, 1}, -x])/6075 - 
   (536*Pi^2*HPL[{0}, x]^4*HPL[{1, 3, 1}, -x])/8505 - 
   (536*HPL[{0}, x]^6*HPL[{1, 3, 1}, -x])/42525 - 
   (4688*Pi^4*HPL[{0}, x]*HPL[{1, 3, 2}, -x])/6075 - 
   (9376*Pi^2*HPL[{0}, x]^3*HPL[{1, 3, 2}, -x])/8505 - 
   (4688*HPL[{0}, x]^5*HPL[{1, 3, 2}, -x])/14175 - 
   (1136*Pi^4*HPL[{1, 3, 3}, -x])/1215 - 
   (2272*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 3}, -x])/567 - 
   (1136*HPL[{0}, x]^4*HPL[{1, 3, 3}, -x])/567 + 
   (2368*Pi^2*HPL[{0}, x]*HPL[{1, 3, 4}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{1, 3, 4}, -x])/189 + 
   (3392*Pi^2*HPL[{1, 3, 5}, -x])/315 + 
   (3392*HPL[{0}, x]^2*HPL[{1, 3, 5}, -x])/105 - 
   (250496*HPL[{0}, x]*HPL[{1, 3, 6}, -x])/945 + (9088*HPL[{1, 3, 7}, -x])/
    35 - (368*Pi^4*HPL[{0}, x]*HPL[{1, 4, 1}, -x])/2025 - 
   (736*Pi^2*HPL[{0}, x]^3*HPL[{1, 4, 1}, -x])/2835 - 
   (368*HPL[{0}, x]^5*HPL[{1, 4, 1}, -x])/4725 - (16*Pi^4*HPL[{1, 4, 2}, -x])/
    81 - (160*Pi^2*HPL[{0}, x]^2*HPL[{1, 4, 2}, -x])/189 - 
   (80*HPL[{0}, x]^4*HPL[{1, 4, 2}, -x])/189 + 
   (2368*Pi^2*HPL[{0}, x]*HPL[{1, 4, 3}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{1, 4, 3}, -x])/189 + 
   (2752*Pi^2*HPL[{1, 4, 4}, -x])/189 + 
   (2752*HPL[{0}, x]^2*HPL[{1, 4, 4}, -x])/63 - 
   (93056*HPL[{0}, x]*HPL[{1, 4, 5}, -x])/315 + (20864*HPL[{1, 4, 6}, -x])/
    135 + (496*Pi^4*HPL[{1, 5, 1}, -x])/2025 + 
   (992*Pi^2*HPL[{0}, x]^2*HPL[{1, 5, 1}, -x])/945 + 
   (496*HPL[{0}, x]^4*HPL[{1, 5, 1}, -x])/945 + 
   (2368*Pi^2*HPL[{0}, x]*HPL[{1, 5, 2}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{1, 5, 2}, -x])/189 + 
   (3392*Pi^2*HPL[{1, 5, 3}, -x])/315 + 
   (3392*HPL[{0}, x]^2*HPL[{1, 5, 3}, -x])/105 - 
   (93056*HPL[{0}, x]*HPL[{1, 5, 4}, -x])/315 + (22144*HPL[{1, 5, 5}, -x])/
    225 + (6848*Pi^2*HPL[{0}, x]*HPL[{1, 6, 1}, -x])/2835 + 
   (6848*HPL[{0}, x]^3*HPL[{1, 6, 1}, -x])/2835 - 
   (16064*Pi^2*HPL[{1, 6, 2}, -x])/2835 - 
   (16064*HPL[{0}, x]^2*HPL[{1, 6, 2}, -x])/945 - 
   (250496*HPL[{0}, x]*HPL[{1, 6, 3}, -x])/945 + (20864*HPL[{1, 6, 4}, -x])/
    135 - (6208*Pi^2*HPL[{1, 7, 1}, -x])/945 - 
   (6208*HPL[{0}, x]^2*HPL[{1, 7, 1}, -x])/315 - 
   (39808*HPL[{0}, x]*HPL[{1, 7, 2}, -x])/315 + (9088*HPL[{1, 7, 3}, -x])/
    35 + (5248*HPL[{0}, x]*HPL[{1, 8, 1}, -x])/315 + 
   (12416*HPL[{1, 8, 2}, -x])/45 + (26752*HPL[{1, 9, 1}, -x])/405 - 
   (248*Pi^6*HPL[{0}, x]*HPL[{2, 1, 1}, -x])/42525 - 
   (56*Pi^4*HPL[{0}, x]^3*HPL[{2, 1, 1}, -x])/6075 - 
   (8*Pi^2*HPL[{0}, x]^5*HPL[{2, 1, 1}, -x])/2025 - 
   (8*HPL[{0}, x]^7*HPL[{2, 1, 1}, -x])/14175 - 
   (10168*Pi^6*HPL[{2, 1, 2}, -x])/297675 - 
   (328*Pi^4*HPL[{0}, x]^2*HPL[{2, 1, 2}, -x])/2025 - 
   (328*Pi^2*HPL[{0}, x]^4*HPL[{2, 1, 2}, -x])/2835 - 
   (328*HPL[{0}, x]^6*HPL[{2, 1, 2}, -x])/14175 - 
   (4688*Pi^4*HPL[{0}, x]*HPL[{2, 1, 3}, -x])/6075 - 
   (9376*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 3}, -x])/8505 - 
   (4688*HPL[{0}, x]^5*HPL[{2, 1, 3}, -x])/14175 - 
   (16*Pi^4*HPL[{2, 1, 4}, -x])/81 - 
   (160*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 4}, -x])/189 - 
   (80*HPL[{0}, x]^4*HPL[{2, 1, 4}, -x])/189 + 
   (2368*Pi^2*HPL[{0}, x]*HPL[{2, 1, 5}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{2, 1, 5}, -x])/189 - 
   (16064*Pi^2*HPL[{2, 1, 6}, -x])/2835 - 
   (16064*HPL[{0}, x]^2*HPL[{2, 1, 6}, -x])/945 - 
   (39808*HPL[{0}, x]*HPL[{2, 1, 7}, -x])/315 + (12416*HPL[{2, 1, 8}, -x])/
    45 - (10168*Pi^6*HPL[{2, 2, 1}, -x])/297675 - 
   (328*Pi^4*HPL[{0}, x]^2*HPL[{2, 2, 1}, -x])/2025 - 
   (328*Pi^2*HPL[{0}, x]^4*HPL[{2, 2, 1}, -x])/2835 - 
   (328*HPL[{0}, x]^6*HPL[{2, 2, 1}, -x])/14175 - 
   (3056*Pi^4*HPL[{0}, x]*HPL[{2, 2, 2}, -x])/2025 - 
   (6112*Pi^2*HPL[{0}, x]^3*HPL[{2, 2, 2}, -x])/2835 - 
   (3056*HPL[{0}, x]^5*HPL[{2, 2, 2}, -x])/4725 - 
   (13744*Pi^4*HPL[{2, 2, 3}, -x])/6075 - 
   (27488*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 3}, -x])/2835 - 
   (13744*HPL[{0}, x]^4*HPL[{2, 2, 3}, -x])/2835 + 
   (15424*Pi^2*HPL[{0}, x]*HPL[{2, 2, 4}, -x])/945 + 
   (15424*HPL[{0}, x]^3*HPL[{2, 2, 4}, -x])/945 + 
   (28096*Pi^2*HPL[{2, 2, 5}, -x])/945 + 
   (28096*HPL[{0}, x]^2*HPL[{2, 2, 5}, -x])/315 - 
   (401024*HPL[{0}, x]*HPL[{2, 2, 6}, -x])/945 + (76672*HPL[{2, 2, 7}, -x])/
    315 - (4688*Pi^4*HPL[{0}, x]*HPL[{2, 3, 1}, -x])/6075 - 
   (9376*Pi^2*HPL[{0}, x]^3*HPL[{2, 3, 1}, -x])/8505 - 
   (4688*HPL[{0}, x]^5*HPL[{2, 3, 1}, -x])/14175 - 
   (13744*Pi^4*HPL[{2, 3, 2}, -x])/6075 - 
   (27488*Pi^2*HPL[{0}, x]^2*HPL[{2, 3, 2}, -x])/2835 - 
   (13744*HPL[{0}, x]^4*HPL[{2, 3, 2}, -x])/2835 + 
   (6848*Pi^2*HPL[{0}, x]*HPL[{2, 3, 3}, -x])/2835 + 
   (6848*HPL[{0}, x]^3*HPL[{2, 3, 3}, -x])/2835 + 
   (9920*Pi^2*HPL[{2, 3, 4}, -x])/189 + 
   (9920*HPL[{0}, x]^2*HPL[{2, 3, 4}, -x])/63 - 
   (40576*HPL[{0}, x]*HPL[{2, 3, 5}, -x])/105 - (34432*HPL[{2, 3, 6}, -x])/
    135 - (16*Pi^4*HPL[{2, 4, 1}, -x])/81 - 
   (160*Pi^2*HPL[{0}, x]^2*HPL[{2, 4, 1}, -x])/189 - 
   (80*HPL[{0}, x]^4*HPL[{2, 4, 1}, -x])/189 + 
   (15424*Pi^2*HPL[{0}, x]*HPL[{2, 4, 2}, -x])/945 + 
   (15424*HPL[{0}, x]^3*HPL[{2, 4, 2}, -x])/945 + 
   (9920*Pi^2*HPL[{2, 4, 3}, -x])/189 + 
   (9920*HPL[{0}, x]^2*HPL[{2, 4, 3}, -x])/63 - 
   (22912*HPL[{0}, x]*HPL[{2, 4, 4}, -x])/63 - (24448*HPL[{2, 4, 5}, -x])/
    45 + (2368*Pi^2*HPL[{0}, x]*HPL[{2, 5, 1}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{2, 5, 1}, -x])/189 + 
   (28096*Pi^2*HPL[{2, 5, 2}, -x])/945 + 
   (28096*HPL[{0}, x]^2*HPL[{2, 5, 2}, -x])/315 - 
   (40576*HPL[{0}, x]*HPL[{2, 5, 3}, -x])/105 - (24448*HPL[{2, 5, 4}, -x])/
    45 - (16064*Pi^2*HPL[{2, 6, 1}, -x])/2835 - 
   (16064*HPL[{0}, x]^2*HPL[{2, 6, 1}, -x])/945 - 
   (401024*HPL[{0}, x]*HPL[{2, 6, 2}, -x])/945 - (34432*HPL[{2, 6, 3}, -x])/
    135 - (39808*HPL[{0}, x]*HPL[{2, 7, 1}, -x])/315 + 
   (76672*HPL[{2, 7, 2}, -x])/315 + (12416*HPL[{2, 8, 1}, -x])/45 - 
   (16616*Pi^6*HPL[{3, 1, 1}, -x])/893025 - 
   (536*Pi^4*HPL[{0}, x]^2*HPL[{3, 1, 1}, -x])/6075 - 
   (536*Pi^2*HPL[{0}, x]^4*HPL[{3, 1, 1}, -x])/8505 - 
   (536*HPL[{0}, x]^6*HPL[{3, 1, 1}, -x])/42525 - 
   (4688*Pi^4*HPL[{0}, x]*HPL[{3, 1, 2}, -x])/6075 - 
   (9376*Pi^2*HPL[{0}, x]^3*HPL[{3, 1, 2}, -x])/8505 - 
   (4688*HPL[{0}, x]^5*HPL[{3, 1, 2}, -x])/14175 - 
   (1136*Pi^4*HPL[{3, 1, 3}, -x])/1215 - 
   (2272*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 3}, -x])/567 - 
   (1136*HPL[{0}, x]^4*HPL[{3, 1, 3}, -x])/567 + 
   (2368*Pi^2*HPL[{0}, x]*HPL[{3, 1, 4}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{3, 1, 4}, -x])/189 + 
   (3392*Pi^2*HPL[{3, 1, 5}, -x])/315 + 
   (3392*HPL[{0}, x]^2*HPL[{3, 1, 5}, -x])/105 - 
   (250496*HPL[{0}, x]*HPL[{3, 1, 6}, -x])/945 + (9088*HPL[{3, 1, 7}, -x])/
    35 - (4688*Pi^4*HPL[{0}, x]*HPL[{3, 2, 1}, -x])/6075 - 
   (9376*Pi^2*HPL[{0}, x]^3*HPL[{3, 2, 1}, -x])/8505 - 
   (4688*HPL[{0}, x]^5*HPL[{3, 2, 1}, -x])/14175 - 
   (13744*Pi^4*HPL[{3, 2, 2}, -x])/6075 - 
   (27488*Pi^2*HPL[{0}, x]^2*HPL[{3, 2, 2}, -x])/2835 - 
   (13744*HPL[{0}, x]^4*HPL[{3, 2, 2}, -x])/2835 + 
   (6848*Pi^2*HPL[{0}, x]*HPL[{3, 2, 3}, -x])/2835 + 
   (6848*HPL[{0}, x]^3*HPL[{3, 2, 3}, -x])/2835 + 
   (9920*Pi^2*HPL[{3, 2, 4}, -x])/189 + 
   (9920*HPL[{0}, x]^2*HPL[{3, 2, 4}, -x])/63 - 
   (40576*HPL[{0}, x]*HPL[{3, 2, 5}, -x])/105 - (34432*HPL[{3, 2, 6}, -x])/
    135 - (1136*Pi^4*HPL[{3, 3, 1}, -x])/1215 - 
   (2272*Pi^2*HPL[{0}, x]^2*HPL[{3, 3, 1}, -x])/567 - 
   (1136*HPL[{0}, x]^4*HPL[{3, 3, 1}, -x])/567 + 
   (6848*Pi^2*HPL[{0}, x]*HPL[{3, 3, 2}, -x])/2835 + 
   (6848*HPL[{0}, x]^3*HPL[{3, 3, 2}, -x])/2835 + 
   (173888*Pi^2*HPL[{3, 3, 3}, -x])/2835 + 
   (173888*HPL[{0}, x]^2*HPL[{3, 3, 3}, -x])/945 - 
   (221824*HPL[{0}, x]*HPL[{3, 3, 4}, -x])/945 - (39808*HPL[{3, 3, 5}, -x])/
    45 + (2368*Pi^2*HPL[{0}, x]*HPL[{3, 4, 1}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{3, 4, 1}, -x])/189 + 
   (9920*Pi^2*HPL[{3, 4, 2}, -x])/189 + 
   (9920*HPL[{0}, x]^2*HPL[{3, 4, 2}, -x])/63 - 
   (221824*HPL[{0}, x]*HPL[{3, 4, 3}, -x])/945 - (29824*HPL[{3, 4, 4}, -x])/
    27 + (3392*Pi^2*HPL[{3, 5, 1}, -x])/315 + 
   (3392*HPL[{0}, x]^2*HPL[{3, 5, 1}, -x])/105 - 
   (40576*HPL[{0}, x]*HPL[{3, 5, 2}, -x])/105 - (39808*HPL[{3, 5, 3}, -x])/
    45 - (250496*HPL[{0}, x]*HPL[{3, 6, 1}, -x])/945 - 
   (34432*HPL[{3, 6, 2}, -x])/135 + (9088*HPL[{3, 7, 1}, -x])/35 - 
   (368*Pi^4*HPL[{0}, x]*HPL[{4, 1, 1}, -x])/2025 - 
   (736*Pi^2*HPL[{0}, x]^3*HPL[{4, 1, 1}, -x])/2835 - 
   (368*HPL[{0}, x]^5*HPL[{4, 1, 1}, -x])/4725 - (16*Pi^4*HPL[{4, 1, 2}, -x])/
    81 - (160*Pi^2*HPL[{0}, x]^2*HPL[{4, 1, 2}, -x])/189 - 
   (80*HPL[{0}, x]^4*HPL[{4, 1, 2}, -x])/189 + 
   (2368*Pi^2*HPL[{0}, x]*HPL[{4, 1, 3}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{4, 1, 3}, -x])/189 + 
   (2752*Pi^2*HPL[{4, 1, 4}, -x])/189 + 
   (2752*HPL[{0}, x]^2*HPL[{4, 1, 4}, -x])/63 - 
   (93056*HPL[{0}, x]*HPL[{4, 1, 5}, -x])/315 + (20864*HPL[{4, 1, 6}, -x])/
    135 - (16*Pi^4*HPL[{4, 2, 1}, -x])/81 - 
   (160*Pi^2*HPL[{0}, x]^2*HPL[{4, 2, 1}, -x])/189 - 
   (80*HPL[{0}, x]^4*HPL[{4, 2, 1}, -x])/189 + 
   (15424*Pi^2*HPL[{0}, x]*HPL[{4, 2, 2}, -x])/945 + 
   (15424*HPL[{0}, x]^3*HPL[{4, 2, 2}, -x])/945 + 
   (9920*Pi^2*HPL[{4, 2, 3}, -x])/189 + 
   (9920*HPL[{0}, x]^2*HPL[{4, 2, 3}, -x])/63 - 
   (22912*HPL[{0}, x]*HPL[{4, 2, 4}, -x])/63 - (24448*HPL[{4, 2, 5}, -x])/
    45 + (2368*Pi^2*HPL[{0}, x]*HPL[{4, 3, 1}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{4, 3, 1}, -x])/189 + 
   (9920*Pi^2*HPL[{4, 3, 2}, -x])/189 + 
   (9920*HPL[{0}, x]^2*HPL[{4, 3, 2}, -x])/63 - 
   (221824*HPL[{0}, x]*HPL[{4, 3, 3}, -x])/945 - (29824*HPL[{4, 3, 4}, -x])/
    27 + (2752*Pi^2*HPL[{4, 4, 1}, -x])/189 + 
   (2752*HPL[{0}, x]^2*HPL[{4, 4, 1}, -x])/63 - 
   (22912*HPL[{0}, x]*HPL[{4, 4, 2}, -x])/63 - (29824*HPL[{4, 4, 3}, -x])/
    27 - (93056*HPL[{0}, x]*HPL[{4, 5, 1}, -x])/315 - 
   (24448*HPL[{4, 5, 2}, -x])/45 + (20864*HPL[{4, 6, 1}, -x])/135 + 
   (496*Pi^4*HPL[{5, 1, 1}, -x])/2025 + 
   (992*Pi^2*HPL[{0}, x]^2*HPL[{5, 1, 1}, -x])/945 + 
   (496*HPL[{0}, x]^4*HPL[{5, 1, 1}, -x])/945 + 
   (2368*Pi^2*HPL[{0}, x]*HPL[{5, 1, 2}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{5, 1, 2}, -x])/189 + 
   (3392*Pi^2*HPL[{5, 1, 3}, -x])/315 + 
   (3392*HPL[{0}, x]^2*HPL[{5, 1, 3}, -x])/105 - 
   (93056*HPL[{0}, x]*HPL[{5, 1, 4}, -x])/315 + (22144*HPL[{5, 1, 5}, -x])/
    225 + (2368*Pi^2*HPL[{0}, x]*HPL[{5, 2, 1}, -x])/189 + 
   (2368*HPL[{0}, x]^3*HPL[{5, 2, 1}, -x])/189 + 
   (28096*Pi^2*HPL[{5, 2, 2}, -x])/945 + 
   (28096*HPL[{0}, x]^2*HPL[{5, 2, 2}, -x])/315 - 
   (40576*HPL[{0}, x]*HPL[{5, 2, 3}, -x])/105 - (24448*HPL[{5, 2, 4}, -x])/
    45 + (3392*Pi^2*HPL[{5, 3, 1}, -x])/315 + 
   (3392*HPL[{0}, x]^2*HPL[{5, 3, 1}, -x])/105 - 
   (40576*HPL[{0}, x]*HPL[{5, 3, 2}, -x])/105 - (39808*HPL[{5, 3, 3}, -x])/
    45 - (93056*HPL[{0}, x]*HPL[{5, 4, 1}, -x])/315 - 
   (24448*HPL[{5, 4, 2}, -x])/45 + (22144*HPL[{5, 5, 1}, -x])/225 + 
   (6848*Pi^2*HPL[{0}, x]*HPL[{6, 1, 1}, -x])/2835 + 
   (6848*HPL[{0}, x]^3*HPL[{6, 1, 1}, -x])/2835 - 
   (16064*Pi^2*HPL[{6, 1, 2}, -x])/2835 - 
   (16064*HPL[{0}, x]^2*HPL[{6, 1, 2}, -x])/945 - 
   (250496*HPL[{0}, x]*HPL[{6, 1, 3}, -x])/945 + (20864*HPL[{6, 1, 4}, -x])/
    135 - (16064*Pi^2*HPL[{6, 2, 1}, -x])/2835 - 
   (16064*HPL[{0}, x]^2*HPL[{6, 2, 1}, -x])/945 - 
   (401024*HPL[{0}, x]*HPL[{6, 2, 2}, -x])/945 - (34432*HPL[{6, 2, 3}, -x])/
    135 - (250496*HPL[{0}, x]*HPL[{6, 3, 1}, -x])/945 - 
   (34432*HPL[{6, 3, 2}, -x])/135 + (20864*HPL[{6, 4, 1}, -x])/135 - 
   (6208*Pi^2*HPL[{7, 1, 1}, -x])/945 - 
   (6208*HPL[{0}, x]^2*HPL[{7, 1, 1}, -x])/315 - 
   (39808*HPL[{0}, x]*HPL[{7, 1, 2}, -x])/315 + (9088*HPL[{7, 1, 3}, -x])/
    35 - (39808*HPL[{0}, x]*HPL[{7, 2, 1}, -x])/315 + 
   (76672*HPL[{7, 2, 2}, -x])/315 + (9088*HPL[{7, 3, 1}, -x])/35 + 
   (5248*HPL[{0}, x]*HPL[{8, 1, 1}, -x])/315 + (12416*HPL[{8, 1, 2}, -x])/
    45 + (12416*HPL[{8, 2, 1}, -x])/45 + (26752*HPL[{9, 1, 1}, -x])/405 - 
   (3968*Pi^6*HPL[{0}, x]*HPL[{1, 1, 1, 1}, -x])/297675 - 
   (128*Pi^4*HPL[{0}, x]^3*HPL[{1, 1, 1, 1}, -x])/6075 - 
   (128*Pi^2*HPL[{0}, x]^5*HPL[{1, 1, 1, 1}, -x])/14175 - 
   (128*HPL[{0}, x]^7*HPL[{1, 1, 1, 1}, -x])/99225 - 
   (7936*Pi^6*HPL[{1, 1, 1, 2}, -x])/99225 - 
   (256*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 1, 2}, -x])/675 - 
   (256*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 1, 2}, -x])/945 - 
   (256*HPL[{0}, x]^6*HPL[{1, 1, 1, 2}, -x])/4725 - 
   (256*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 3}, -x])/135 - 
   (512*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 3}, -x])/189 - 
   (256*HPL[{0}, x]^5*HPL[{1, 1, 1, 3}, -x])/315 - 
   (512*Pi^4*HPL[{1, 1, 1, 4}, -x])/675 - 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 4}, -x])/315 - 
   (512*HPL[{0}, x]^4*HPL[{1, 1, 1, 4}, -x])/315 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 5}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 1, 1, 5}, -x])/35 - 
   (2048*Pi^2*HPL[{1, 1, 1, 6}, -x])/315 - 
   (2048*HPL[{0}, x]^2*HPL[{1, 1, 1, 6}, -x])/105 - 
   (34816*HPL[{0}, x]*HPL[{1, 1, 1, 7}, -x])/105 + 
   (4096*HPL[{1, 1, 1, 8}, -x])/7 - (7936*Pi^6*HPL[{1, 1, 2, 1}, -x])/99225 - 
   (256*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 2, 1}, -x])/675 - 
   (256*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 2, 1}, -x])/945 - 
   (256*HPL[{0}, x]^6*HPL[{1, 1, 2, 1}, -x])/4725 - 
   (7424*Pi^4*HPL[{0}, x]*HPL[{1, 1, 2, 2}, -x])/2025 - 
   (14848*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 2, 2}, -x])/2835 - 
   (7424*HPL[{0}, x]^5*HPL[{1, 1, 2, 2}, -x])/4725 - 
   (4096*Pi^4*HPL[{1, 1, 2, 3}, -x])/675 - 
   (8192*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 3}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{1, 1, 2, 3}, -x])/315 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 4}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 1, 2, 4}, -x])/35 + 
   (26624*Pi^2*HPL[{1, 1, 2, 5}, -x])/315 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 1, 2, 5}, -x])/105 - 
   (96256*HPL[{0}, x]*HPL[{1, 1, 2, 6}, -x])/105 + 
   (8192*HPL[{1, 1, 2, 7}, -x])/35 - 
   (256*Pi^4*HPL[{0}, x]*HPL[{1, 1, 3, 1}, -x])/135 - 
   (512*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 3, 1}, -x])/189 - 
   (256*HPL[{0}, x]^5*HPL[{1, 1, 3, 1}, -x])/315 - 
   (4096*Pi^4*HPL[{1, 1, 3, 2}, -x])/675 - 
   (8192*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 3, 2}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{1, 1, 3, 2}, -x])/315 - 
   (31744*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 3}, -x])/2835 - 
   (31744*HPL[{0}, x]^3*HPL[{1, 1, 3, 3}, -x])/2835 + 
   (8192*Pi^2*HPL[{1, 1, 3, 4}, -x])/63 + 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 3, 4}, -x])/21 - 
   (22528*HPL[{0}, x]*HPL[{1, 1, 3, 5}, -x])/35 - 
   (65536*HPL[{1, 1, 3, 6}, -x])/63 - (512*Pi^4*HPL[{1, 1, 4, 1}, -x])/675 - 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 4, 1}, -x])/315 - 
   (512*HPL[{0}, x]^4*HPL[{1, 1, 4, 1}, -x])/315 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 4, 2}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 1, 4, 2}, -x])/35 + 
   (8192*Pi^2*HPL[{1, 1, 4, 3}, -x])/63 + 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 4, 3}, -x])/21 - 
   (34816*HPL[{0}, x]*HPL[{1, 1, 4, 4}, -x])/63 - 
   (176128*HPL[{1, 1, 4, 5}, -x])/105 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 5, 1}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 1, 5, 1}, -x])/35 + 
   (26624*Pi^2*HPL[{1, 1, 5, 2}, -x])/315 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 1, 5, 2}, -x])/105 - 
   (22528*HPL[{0}, x]*HPL[{1, 1, 5, 3}, -x])/35 - 
   (176128*HPL[{1, 1, 5, 4}, -x])/105 - (2048*Pi^2*HPL[{1, 1, 6, 1}, -x])/
    315 - (2048*HPL[{0}, x]^2*HPL[{1, 1, 6, 1}, -x])/105 - 
   (96256*HPL[{0}, x]*HPL[{1, 1, 6, 2}, -x])/105 - 
   (65536*HPL[{1, 1, 6, 3}, -x])/63 - 
   (34816*HPL[{0}, x]*HPL[{1, 1, 7, 1}, -x])/105 + 
   (8192*HPL[{1, 1, 7, 2}, -x])/35 + (4096*HPL[{1, 1, 8, 1}, -x])/7 - 
   (7936*Pi^6*HPL[{1, 2, 1, 1}, -x])/99225 - 
   (256*Pi^4*HPL[{0}, x]^2*HPL[{1, 2, 1, 1}, -x])/675 - 
   (256*Pi^2*HPL[{0}, x]^4*HPL[{1, 2, 1, 1}, -x])/945 - 
   (256*HPL[{0}, x]^6*HPL[{1, 2, 1, 1}, -x])/4725 - 
   (7424*Pi^4*HPL[{0}, x]*HPL[{1, 2, 1, 2}, -x])/2025 - 
   (14848*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 1, 2}, -x])/2835 - 
   (7424*HPL[{0}, x]^5*HPL[{1, 2, 1, 2}, -x])/4725 - 
   (4096*Pi^4*HPL[{1, 2, 1, 3}, -x])/675 - 
   (8192*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 3}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{1, 2, 1, 3}, -x])/315 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 4}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 2, 1, 4}, -x])/35 + 
   (26624*Pi^2*HPL[{1, 2, 1, 5}, -x])/315 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 2, 1, 5}, -x])/105 - 
   (96256*HPL[{0}, x]*HPL[{1, 2, 1, 6}, -x])/105 + 
   (8192*HPL[{1, 2, 1, 7}, -x])/35 - 
   (7424*Pi^4*HPL[{0}, x]*HPL[{1, 2, 2, 1}, -x])/2025 - 
   (14848*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 2, 1}, -x])/2835 - 
   (7424*HPL[{0}, x]^5*HPL[{1, 2, 2, 1}, -x])/4725 - 
   (26624*Pi^4*HPL[{1, 2, 2, 2}, -x])/2025 - 
   (53248*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 2, 2}, -x])/945 - 
   (26624*HPL[{0}, x]^4*HPL[{1, 2, 2, 2}, -x])/945 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 3}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{1, 2, 2, 3}, -x])/945 + 
   (69632*Pi^2*HPL[{1, 2, 2, 4}, -x])/315 + 
   (69632*HPL[{0}, x]^2*HPL[{1, 2, 2, 4}, -x])/105 - 
   (38912*HPL[{0}, x]*HPL[{1, 2, 2, 5}, -x])/105 - 
   (262144*HPL[{1, 2, 2, 6}, -x])/105 - (4096*Pi^4*HPL[{1, 2, 3, 1}, -x])/
    675 - (8192*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 3, 1}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{1, 2, 3, 1}, -x])/315 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{1, 2, 3, 2}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{1, 2, 3, 2}, -x])/945 + 
   (526336*Pi^2*HPL[{1, 2, 3, 3}, -x])/2835 + 
   (526336*HPL[{0}, x]^2*HPL[{1, 2, 3, 3}, -x])/945 + 
   (198656*HPL[{0}, x]*HPL[{1, 2, 3, 4}, -x])/315 - 
   (434176*HPL[{1, 2, 3, 5}, -x])/105 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 2, 4, 1}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 2, 4, 1}, -x])/35 + 
   (69632*Pi^2*HPL[{1, 2, 4, 2}, -x])/315 + 
   (69632*HPL[{0}, x]^2*HPL[{1, 2, 4, 2}, -x])/105 + 
   (198656*HPL[{0}, x]*HPL[{1, 2, 4, 3}, -x])/315 - 
   (32768*HPL[{1, 2, 4, 4}, -x])/7 + (26624*Pi^2*HPL[{1, 2, 5, 1}, -x])/315 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 2, 5, 1}, -x])/105 - 
   (38912*HPL[{0}, x]*HPL[{1, 2, 5, 2}, -x])/105 - 
   (434176*HPL[{1, 2, 5, 3}, -x])/105 - 
   (96256*HPL[{0}, x]*HPL[{1, 2, 6, 1}, -x])/105 - 
   (262144*HPL[{1, 2, 6, 2}, -x])/105 + (8192*HPL[{1, 2, 7, 1}, -x])/35 - 
   (256*Pi^4*HPL[{0}, x]*HPL[{1, 3, 1, 1}, -x])/135 - 
   (512*Pi^2*HPL[{0}, x]^3*HPL[{1, 3, 1, 1}, -x])/189 - 
   (256*HPL[{0}, x]^5*HPL[{1, 3, 1, 1}, -x])/315 - 
   (4096*Pi^4*HPL[{1, 3, 1, 2}, -x])/675 - 
   (8192*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 1, 2}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{1, 3, 1, 2}, -x])/315 - 
   (31744*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 3}, -x])/2835 - 
   (31744*HPL[{0}, x]^3*HPL[{1, 3, 1, 3}, -x])/2835 + 
   (8192*Pi^2*HPL[{1, 3, 1, 4}, -x])/63 + 
   (8192*HPL[{0}, x]^2*HPL[{1, 3, 1, 4}, -x])/21 - 
   (22528*HPL[{0}, x]*HPL[{1, 3, 1, 5}, -x])/35 - 
   (65536*HPL[{1, 3, 1, 6}, -x])/63 - (4096*Pi^4*HPL[{1, 3, 2, 1}, -x])/675 - 
   (8192*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 2, 1}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{1, 3, 2, 1}, -x])/315 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{1, 3, 2, 2}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{1, 3, 2, 2}, -x])/945 + 
   (526336*Pi^2*HPL[{1, 3, 2, 3}, -x])/2835 + 
   (526336*HPL[{0}, x]^2*HPL[{1, 3, 2, 3}, -x])/945 + 
   (198656*HPL[{0}, x]*HPL[{1, 3, 2, 4}, -x])/315 - 
   (434176*HPL[{1, 3, 2, 5}, -x])/105 - 
   (31744*Pi^2*HPL[{0}, x]*HPL[{1, 3, 3, 1}, -x])/2835 - 
   (31744*HPL[{0}, x]^3*HPL[{1, 3, 3, 1}, -x])/2835 + 
   (526336*Pi^2*HPL[{1, 3, 3, 2}, -x])/2835 + 
   (526336*HPL[{0}, x]^2*HPL[{1, 3, 3, 2}, -x])/945 + 
   (1226752*HPL[{0}, x]*HPL[{1, 3, 3, 3}, -x])/945 - 
   (4911104*HPL[{1, 3, 3, 4}, -x])/945 + (8192*Pi^2*HPL[{1, 3, 4, 1}, -x])/
    63 + (8192*HPL[{0}, x]^2*HPL[{1, 3, 4, 1}, -x])/21 + 
   (198656*HPL[{0}, x]*HPL[{1, 3, 4, 2}, -x])/315 - 
   (4911104*HPL[{1, 3, 4, 3}, -x])/945 - 
   (22528*HPL[{0}, x]*HPL[{1, 3, 5, 1}, -x])/35 - 
   (434176*HPL[{1, 3, 5, 2}, -x])/105 - (65536*HPL[{1, 3, 6, 1}, -x])/63 - 
   (512*Pi^4*HPL[{1, 4, 1, 1}, -x])/675 - 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 4, 1, 1}, -x])/315 - 
   (512*HPL[{0}, x]^4*HPL[{1, 4, 1, 1}, -x])/315 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 4, 1, 2}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 4, 1, 2}, -x])/35 + 
   (8192*Pi^2*HPL[{1, 4, 1, 3}, -x])/63 + 
   (8192*HPL[{0}, x]^2*HPL[{1, 4, 1, 3}, -x])/21 - 
   (34816*HPL[{0}, x]*HPL[{1, 4, 1, 4}, -x])/63 - 
   (176128*HPL[{1, 4, 1, 5}, -x])/105 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 4, 2, 1}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 4, 2, 1}, -x])/35 + 
   (69632*Pi^2*HPL[{1, 4, 2, 2}, -x])/315 + 
   (69632*HPL[{0}, x]^2*HPL[{1, 4, 2, 2}, -x])/105 + 
   (198656*HPL[{0}, x]*HPL[{1, 4, 2, 3}, -x])/315 - 
   (32768*HPL[{1, 4, 2, 4}, -x])/7 + (8192*Pi^2*HPL[{1, 4, 3, 1}, -x])/63 + 
   (8192*HPL[{0}, x]^2*HPL[{1, 4, 3, 1}, -x])/21 + 
   (198656*HPL[{0}, x]*HPL[{1, 4, 3, 2}, -x])/315 - 
   (4911104*HPL[{1, 4, 3, 3}, -x])/945 - 
   (34816*HPL[{0}, x]*HPL[{1, 4, 4, 1}, -x])/63 - 
   (32768*HPL[{1, 4, 4, 2}, -x])/7 - (176128*HPL[{1, 4, 5, 1}, -x])/105 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 5, 1, 1}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 5, 1, 1}, -x])/35 + 
   (26624*Pi^2*HPL[{1, 5, 1, 2}, -x])/315 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 5, 1, 2}, -x])/105 - 
   (22528*HPL[{0}, x]*HPL[{1, 5, 1, 3}, -x])/35 - 
   (176128*HPL[{1, 5, 1, 4}, -x])/105 + (26624*Pi^2*HPL[{1, 5, 2, 1}, -x])/
    315 + (26624*HPL[{0}, x]^2*HPL[{1, 5, 2, 1}, -x])/105 - 
   (38912*HPL[{0}, x]*HPL[{1, 5, 2, 2}, -x])/105 - 
   (434176*HPL[{1, 5, 2, 3}, -x])/105 - 
   (22528*HPL[{0}, x]*HPL[{1, 5, 3, 1}, -x])/35 - 
   (434176*HPL[{1, 5, 3, 2}, -x])/105 - (176128*HPL[{1, 5, 4, 1}, -x])/105 - 
   (2048*Pi^2*HPL[{1, 6, 1, 1}, -x])/315 - 
   (2048*HPL[{0}, x]^2*HPL[{1, 6, 1, 1}, -x])/105 - 
   (96256*HPL[{0}, x]*HPL[{1, 6, 1, 2}, -x])/105 - 
   (65536*HPL[{1, 6, 1, 3}, -x])/63 - 
   (96256*HPL[{0}, x]*HPL[{1, 6, 2, 1}, -x])/105 - 
   (262144*HPL[{1, 6, 2, 2}, -x])/105 - (65536*HPL[{1, 6, 3, 1}, -x])/63 - 
   (34816*HPL[{0}, x]*HPL[{1, 7, 1, 1}, -x])/105 + 
   (8192*HPL[{1, 7, 1, 2}, -x])/35 + (8192*HPL[{1, 7, 2, 1}, -x])/35 + 
   (4096*HPL[{1, 8, 1, 1}, -x])/7 - (7936*Pi^6*HPL[{2, 1, 1, 1}, -x])/99225 - 
   (256*Pi^4*HPL[{0}, x]^2*HPL[{2, 1, 1, 1}, -x])/675 - 
   (256*Pi^2*HPL[{0}, x]^4*HPL[{2, 1, 1, 1}, -x])/945 - 
   (256*HPL[{0}, x]^6*HPL[{2, 1, 1, 1}, -x])/4725 - 
   (7424*Pi^4*HPL[{0}, x]*HPL[{2, 1, 1, 2}, -x])/2025 - 
   (14848*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 1, 2}, -x])/2835 - 
   (7424*HPL[{0}, x]^5*HPL[{2, 1, 1, 2}, -x])/4725 - 
   (4096*Pi^4*HPL[{2, 1, 1, 3}, -x])/675 - 
   (8192*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 3}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{2, 1, 1, 3}, -x])/315 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 4}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{2, 1, 1, 4}, -x])/35 + 
   (26624*Pi^2*HPL[{2, 1, 1, 5}, -x])/315 + 
   (26624*HPL[{0}, x]^2*HPL[{2, 1, 1, 5}, -x])/105 - 
   (96256*HPL[{0}, x]*HPL[{2, 1, 1, 6}, -x])/105 + 
   (8192*HPL[{2, 1, 1, 7}, -x])/35 - 
   (7424*Pi^4*HPL[{0}, x]*HPL[{2, 1, 2, 1}, -x])/2025 - 
   (14848*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 2, 1}, -x])/2835 - 
   (7424*HPL[{0}, x]^5*HPL[{2, 1, 2, 1}, -x])/4725 - 
   (26624*Pi^4*HPL[{2, 1, 2, 2}, -x])/2025 - 
   (53248*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 2, 2}, -x])/945 - 
   (26624*HPL[{0}, x]^4*HPL[{2, 1, 2, 2}, -x])/945 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 3}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{2, 1, 2, 3}, -x])/945 + 
   (69632*Pi^2*HPL[{2, 1, 2, 4}, -x])/315 + 
   (69632*HPL[{0}, x]^2*HPL[{2, 1, 2, 4}, -x])/105 - 
   (38912*HPL[{0}, x]*HPL[{2, 1, 2, 5}, -x])/105 - 
   (262144*HPL[{2, 1, 2, 6}, -x])/105 - (4096*Pi^4*HPL[{2, 1, 3, 1}, -x])/
    675 - (8192*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 3, 1}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{2, 1, 3, 1}, -x])/315 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{2, 1, 3, 2}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{2, 1, 3, 2}, -x])/945 + 
   (526336*Pi^2*HPL[{2, 1, 3, 3}, -x])/2835 + 
   (526336*HPL[{0}, x]^2*HPL[{2, 1, 3, 3}, -x])/945 + 
   (198656*HPL[{0}, x]*HPL[{2, 1, 3, 4}, -x])/315 - 
   (434176*HPL[{2, 1, 3, 5}, -x])/105 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{2, 1, 4, 1}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{2, 1, 4, 1}, -x])/35 + 
   (69632*Pi^2*HPL[{2, 1, 4, 2}, -x])/315 + 
   (69632*HPL[{0}, x]^2*HPL[{2, 1, 4, 2}, -x])/105 + 
   (198656*HPL[{0}, x]*HPL[{2, 1, 4, 3}, -x])/315 - 
   (32768*HPL[{2, 1, 4, 4}, -x])/7 + (26624*Pi^2*HPL[{2, 1, 5, 1}, -x])/315 + 
   (26624*HPL[{0}, x]^2*HPL[{2, 1, 5, 1}, -x])/105 - 
   (38912*HPL[{0}, x]*HPL[{2, 1, 5, 2}, -x])/105 - 
   (434176*HPL[{2, 1, 5, 3}, -x])/105 - 
   (96256*HPL[{0}, x]*HPL[{2, 1, 6, 1}, -x])/105 - 
   (262144*HPL[{2, 1, 6, 2}, -x])/105 + (8192*HPL[{2, 1, 7, 1}, -x])/35 - 
   (7424*Pi^4*HPL[{0}, x]*HPL[{2, 2, 1, 1}, -x])/2025 - 
   (14848*Pi^2*HPL[{0}, x]^3*HPL[{2, 2, 1, 1}, -x])/2835 - 
   (7424*HPL[{0}, x]^5*HPL[{2, 2, 1, 1}, -x])/4725 - 
   (26624*Pi^4*HPL[{2, 2, 1, 2}, -x])/2025 - 
   (53248*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 1, 2}, -x])/945 - 
   (26624*HPL[{0}, x]^4*HPL[{2, 2, 1, 2}, -x])/945 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 3}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{2, 2, 1, 3}, -x])/945 + 
   (69632*Pi^2*HPL[{2, 2, 1, 4}, -x])/315 + 
   (69632*HPL[{0}, x]^2*HPL[{2, 2, 1, 4}, -x])/105 - 
   (38912*HPL[{0}, x]*HPL[{2, 2, 1, 5}, -x])/105 - 
   (262144*HPL[{2, 2, 1, 6}, -x])/105 - (26624*Pi^4*HPL[{2, 2, 2, 1}, -x])/
    2025 - (53248*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 2, 1}, -x])/945 - 
   (26624*HPL[{0}, x]^4*HPL[{2, 2, 2, 1}, -x])/945 - 
   (5120*Pi^2*HPL[{0}, x]*HPL[{2, 2, 2, 2}, -x])/21 - 
   (5120*HPL[{0}, x]^3*HPL[{2, 2, 2, 2}, -x])/21 + 
   (6144*Pi^2*HPL[{2, 2, 2, 3}, -x])/35 + 
   (18432*HPL[{0}, x]^2*HPL[{2, 2, 2, 3}, -x])/35 + 
   (247808*HPL[{0}, x]*HPL[{2, 2, 2, 4}, -x])/105 - 
   (221184*HPL[{2, 2, 2, 5}, -x])/35 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{2, 2, 3, 1}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{2, 2, 3, 1}, -x])/945 + 
   (6144*Pi^2*HPL[{2, 2, 3, 2}, -x])/35 + 
   (18432*HPL[{0}, x]^2*HPL[{2, 2, 3, 2}, -x])/35 + 
   (2861056*HPL[{0}, x]*HPL[{2, 2, 3, 3}, -x])/945 - 
   (2134016*HPL[{2, 2, 3, 4}, -x])/315 + (69632*Pi^2*HPL[{2, 2, 4, 1}, -x])/
    315 + (69632*HPL[{0}, x]^2*HPL[{2, 2, 4, 1}, -x])/105 + 
   (247808*HPL[{0}, x]*HPL[{2, 2, 4, 2}, -x])/105 - 
   (2134016*HPL[{2, 2, 4, 3}, -x])/315 - 
   (38912*HPL[{0}, x]*HPL[{2, 2, 5, 1}, -x])/105 - 
   (221184*HPL[{2, 2, 5, 2}, -x])/35 - (262144*HPL[{2, 2, 6, 1}, -x])/105 - 
   (4096*Pi^4*HPL[{2, 3, 1, 1}, -x])/675 - 
   (8192*Pi^2*HPL[{0}, x]^2*HPL[{2, 3, 1, 1}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{2, 3, 1, 1}, -x])/315 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{2, 3, 1, 2}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{2, 3, 1, 2}, -x])/945 + 
   (526336*Pi^2*HPL[{2, 3, 1, 3}, -x])/2835 + 
   (526336*HPL[{0}, x]^2*HPL[{2, 3, 1, 3}, -x])/945 + 
   (198656*HPL[{0}, x]*HPL[{2, 3, 1, 4}, -x])/315 - 
   (434176*HPL[{2, 3, 1, 5}, -x])/105 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{2, 3, 2, 1}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{2, 3, 2, 1}, -x])/945 + 
   (6144*Pi^2*HPL[{2, 3, 2, 2}, -x])/35 + 
   (18432*HPL[{0}, x]^2*HPL[{2, 3, 2, 2}, -x])/35 + 
   (2861056*HPL[{0}, x]*HPL[{2, 3, 2, 3}, -x])/945 - 
   (2134016*HPL[{2, 3, 2, 4}, -x])/315 + (526336*Pi^2*HPL[{2, 3, 3, 1}, -x])/
    2835 + (526336*HPL[{0}, x]^2*HPL[{2, 3, 3, 1}, -x])/945 + 
   (2861056*HPL[{0}, x]*HPL[{2, 3, 3, 2}, -x])/945 - 
   (2105344*HPL[{2, 3, 3, 3}, -x])/315 + 
   (198656*HPL[{0}, x]*HPL[{2, 3, 4, 1}, -x])/315 - 
   (2134016*HPL[{2, 3, 4, 2}, -x])/315 - (434176*HPL[{2, 3, 5, 1}, -x])/105 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{2, 4, 1, 1}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{2, 4, 1, 1}, -x])/35 + 
   (69632*Pi^2*HPL[{2, 4, 1, 2}, -x])/315 + 
   (69632*HPL[{0}, x]^2*HPL[{2, 4, 1, 2}, -x])/105 + 
   (198656*HPL[{0}, x]*HPL[{2, 4, 1, 3}, -x])/315 - 
   (32768*HPL[{2, 4, 1, 4}, -x])/7 + (69632*Pi^2*HPL[{2, 4, 2, 1}, -x])/315 + 
   (69632*HPL[{0}, x]^2*HPL[{2, 4, 2, 1}, -x])/105 + 
   (247808*HPL[{0}, x]*HPL[{2, 4, 2, 2}, -x])/105 - 
   (2134016*HPL[{2, 4, 2, 3}, -x])/315 + 
   (198656*HPL[{0}, x]*HPL[{2, 4, 3, 1}, -x])/315 - 
   (2134016*HPL[{2, 4, 3, 2}, -x])/315 - (32768*HPL[{2, 4, 4, 1}, -x])/7 + 
   (26624*Pi^2*HPL[{2, 5, 1, 1}, -x])/315 + 
   (26624*HPL[{0}, x]^2*HPL[{2, 5, 1, 1}, -x])/105 - 
   (38912*HPL[{0}, x]*HPL[{2, 5, 1, 2}, -x])/105 - 
   (434176*HPL[{2, 5, 1, 3}, -x])/105 - 
   (38912*HPL[{0}, x]*HPL[{2, 5, 2, 1}, -x])/105 - 
   (221184*HPL[{2, 5, 2, 2}, -x])/35 - (434176*HPL[{2, 5, 3, 1}, -x])/105 - 
   (96256*HPL[{0}, x]*HPL[{2, 6, 1, 1}, -x])/105 - 
   (262144*HPL[{2, 6, 1, 2}, -x])/105 - (262144*HPL[{2, 6, 2, 1}, -x])/105 + 
   (8192*HPL[{2, 7, 1, 1}, -x])/35 - 
   (256*Pi^4*HPL[{0}, x]*HPL[{3, 1, 1, 1}, -x])/135 - 
   (512*Pi^2*HPL[{0}, x]^3*HPL[{3, 1, 1, 1}, -x])/189 - 
   (256*HPL[{0}, x]^5*HPL[{3, 1, 1, 1}, -x])/315 - 
   (4096*Pi^4*HPL[{3, 1, 1, 2}, -x])/675 - 
   (8192*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 1, 2}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{3, 1, 1, 2}, -x])/315 - 
   (31744*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 3}, -x])/2835 - 
   (31744*HPL[{0}, x]^3*HPL[{3, 1, 1, 3}, -x])/2835 + 
   (8192*Pi^2*HPL[{3, 1, 1, 4}, -x])/63 + 
   (8192*HPL[{0}, x]^2*HPL[{3, 1, 1, 4}, -x])/21 - 
   (22528*HPL[{0}, x]*HPL[{3, 1, 1, 5}, -x])/35 - 
   (65536*HPL[{3, 1, 1, 6}, -x])/63 - (4096*Pi^4*HPL[{3, 1, 2, 1}, -x])/675 - 
   (8192*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 2, 1}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{3, 1, 2, 1}, -x])/315 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{3, 1, 2, 2}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{3, 1, 2, 2}, -x])/945 + 
   (526336*Pi^2*HPL[{3, 1, 2, 3}, -x])/2835 + 
   (526336*HPL[{0}, x]^2*HPL[{3, 1, 2, 3}, -x])/945 + 
   (198656*HPL[{0}, x]*HPL[{3, 1, 2, 4}, -x])/315 - 
   (434176*HPL[{3, 1, 2, 5}, -x])/105 - 
   (31744*Pi^2*HPL[{0}, x]*HPL[{3, 1, 3, 1}, -x])/2835 - 
   (31744*HPL[{0}, x]^3*HPL[{3, 1, 3, 1}, -x])/2835 + 
   (526336*Pi^2*HPL[{3, 1, 3, 2}, -x])/2835 + 
   (526336*HPL[{0}, x]^2*HPL[{3, 1, 3, 2}, -x])/945 + 
   (1226752*HPL[{0}, x]*HPL[{3, 1, 3, 3}, -x])/945 - 
   (4911104*HPL[{3, 1, 3, 4}, -x])/945 + (8192*Pi^2*HPL[{3, 1, 4, 1}, -x])/
    63 + (8192*HPL[{0}, x]^2*HPL[{3, 1, 4, 1}, -x])/21 + 
   (198656*HPL[{0}, x]*HPL[{3, 1, 4, 2}, -x])/315 - 
   (4911104*HPL[{3, 1, 4, 3}, -x])/945 - 
   (22528*HPL[{0}, x]*HPL[{3, 1, 5, 1}, -x])/35 - 
   (434176*HPL[{3, 1, 5, 2}, -x])/105 - (65536*HPL[{3, 1, 6, 1}, -x])/63 - 
   (4096*Pi^4*HPL[{3, 2, 1, 1}, -x])/675 - 
   (8192*Pi^2*HPL[{0}, x]^2*HPL[{3, 2, 1, 1}, -x])/315 - 
   (4096*HPL[{0}, x]^4*HPL[{3, 2, 1, 1}, -x])/315 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{3, 2, 1, 2}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{3, 2, 1, 2}, -x])/945 + 
   (526336*Pi^2*HPL[{3, 2, 1, 3}, -x])/2835 + 
   (526336*HPL[{0}, x]^2*HPL[{3, 2, 1, 3}, -x])/945 + 
   (198656*HPL[{0}, x]*HPL[{3, 2, 1, 4}, -x])/315 - 
   (434176*HPL[{3, 2, 1, 5}, -x])/105 - 
   (72704*Pi^2*HPL[{0}, x]*HPL[{3, 2, 2, 1}, -x])/945 - 
   (72704*HPL[{0}, x]^3*HPL[{3, 2, 2, 1}, -x])/945 + 
   (6144*Pi^2*HPL[{3, 2, 2, 2}, -x])/35 + 
   (18432*HPL[{0}, x]^2*HPL[{3, 2, 2, 2}, -x])/35 + 
   (2861056*HPL[{0}, x]*HPL[{3, 2, 2, 3}, -x])/945 - 
   (2134016*HPL[{3, 2, 2, 4}, -x])/315 + (526336*Pi^2*HPL[{3, 2, 3, 1}, -x])/
    2835 + (526336*HPL[{0}, x]^2*HPL[{3, 2, 3, 1}, -x])/945 + 
   (2861056*HPL[{0}, x]*HPL[{3, 2, 3, 2}, -x])/945 - 
   (2105344*HPL[{3, 2, 3, 3}, -x])/315 + 
   (198656*HPL[{0}, x]*HPL[{3, 2, 4, 1}, -x])/315 - 
   (2134016*HPL[{3, 2, 4, 2}, -x])/315 - (434176*HPL[{3, 2, 5, 1}, -x])/105 - 
   (31744*Pi^2*HPL[{0}, x]*HPL[{3, 3, 1, 1}, -x])/2835 - 
   (31744*HPL[{0}, x]^3*HPL[{3, 3, 1, 1}, -x])/2835 + 
   (526336*Pi^2*HPL[{3, 3, 1, 2}, -x])/2835 + 
   (526336*HPL[{0}, x]^2*HPL[{3, 3, 1, 2}, -x])/945 + 
   (1226752*HPL[{0}, x]*HPL[{3, 3, 1, 3}, -x])/945 - 
   (4911104*HPL[{3, 3, 1, 4}, -x])/945 + (526336*Pi^2*HPL[{3, 3, 2, 1}, -x])/
    2835 + (526336*HPL[{0}, x]^2*HPL[{3, 3, 2, 1}, -x])/945 + 
   (2861056*HPL[{0}, x]*HPL[{3, 3, 2, 2}, -x])/945 - 
   (2105344*HPL[{3, 3, 2, 3}, -x])/315 + 
   (1226752*HPL[{0}, x]*HPL[{3, 3, 3, 1}, -x])/945 - 
   (2105344*HPL[{3, 3, 3, 2}, -x])/315 - (4911104*HPL[{3, 3, 4, 1}, -x])/
    945 + (8192*Pi^2*HPL[{3, 4, 1, 1}, -x])/63 + 
   (8192*HPL[{0}, x]^2*HPL[{3, 4, 1, 1}, -x])/21 + 
   (198656*HPL[{0}, x]*HPL[{3, 4, 1, 2}, -x])/315 - 
   (4911104*HPL[{3, 4, 1, 3}, -x])/945 + 
   (198656*HPL[{0}, x]*HPL[{3, 4, 2, 1}, -x])/315 - 
   (2134016*HPL[{3, 4, 2, 2}, -x])/315 - (4911104*HPL[{3, 4, 3, 1}, -x])/
    945 - (22528*HPL[{0}, x]*HPL[{3, 5, 1, 1}, -x])/35 - 
   (434176*HPL[{3, 5, 1, 2}, -x])/105 - (434176*HPL[{3, 5, 2, 1}, -x])/105 - 
   (65536*HPL[{3, 6, 1, 1}, -x])/63 - (512*Pi^4*HPL[{4, 1, 1, 1}, -x])/675 - 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{4, 1, 1, 1}, -x])/315 - 
   (512*HPL[{0}, x]^4*HPL[{4, 1, 1, 1}, -x])/315 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{4, 1, 1, 2}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{4, 1, 1, 2}, -x])/35 + 
   (8192*Pi^2*HPL[{4, 1, 1, 3}, -x])/63 + 
   (8192*HPL[{0}, x]^2*HPL[{4, 1, 1, 3}, -x])/21 - 
   (34816*HPL[{0}, x]*HPL[{4, 1, 1, 4}, -x])/63 - 
   (176128*HPL[{4, 1, 1, 5}, -x])/105 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{4, 1, 2, 1}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{4, 1, 2, 1}, -x])/35 + 
   (69632*Pi^2*HPL[{4, 1, 2, 2}, -x])/315 + 
   (69632*HPL[{0}, x]^2*HPL[{4, 1, 2, 2}, -x])/105 + 
   (198656*HPL[{0}, x]*HPL[{4, 1, 2, 3}, -x])/315 - 
   (32768*HPL[{4, 1, 2, 4}, -x])/7 + (8192*Pi^2*HPL[{4, 1, 3, 1}, -x])/63 + 
   (8192*HPL[{0}, x]^2*HPL[{4, 1, 3, 1}, -x])/21 + 
   (198656*HPL[{0}, x]*HPL[{4, 1, 3, 2}, -x])/315 - 
   (4911104*HPL[{4, 1, 3, 3}, -x])/945 - 
   (34816*HPL[{0}, x]*HPL[{4, 1, 4, 1}, -x])/63 - 
   (32768*HPL[{4, 1, 4, 2}, -x])/7 - (176128*HPL[{4, 1, 5, 1}, -x])/105 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{4, 2, 1, 1}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{4, 2, 1, 1}, -x])/35 + 
   (69632*Pi^2*HPL[{4, 2, 1, 2}, -x])/315 + 
   (69632*HPL[{0}, x]^2*HPL[{4, 2, 1, 2}, -x])/105 + 
   (198656*HPL[{0}, x]*HPL[{4, 2, 1, 3}, -x])/315 - 
   (32768*HPL[{4, 2, 1, 4}, -x])/7 + (69632*Pi^2*HPL[{4, 2, 2, 1}, -x])/315 + 
   (69632*HPL[{0}, x]^2*HPL[{4, 2, 2, 1}, -x])/105 + 
   (247808*HPL[{0}, x]*HPL[{4, 2, 2, 2}, -x])/105 - 
   (2134016*HPL[{4, 2, 2, 3}, -x])/315 + 
   (198656*HPL[{0}, x]*HPL[{4, 2, 3, 1}, -x])/315 - 
   (2134016*HPL[{4, 2, 3, 2}, -x])/315 - (32768*HPL[{4, 2, 4, 1}, -x])/7 + 
   (8192*Pi^2*HPL[{4, 3, 1, 1}, -x])/63 + 
   (8192*HPL[{0}, x]^2*HPL[{4, 3, 1, 1}, -x])/21 + 
   (198656*HPL[{0}, x]*HPL[{4, 3, 1, 2}, -x])/315 - 
   (4911104*HPL[{4, 3, 1, 3}, -x])/945 + 
   (198656*HPL[{0}, x]*HPL[{4, 3, 2, 1}, -x])/315 - 
   (2134016*HPL[{4, 3, 2, 2}, -x])/315 - (4911104*HPL[{4, 3, 3, 1}, -x])/
    945 - (34816*HPL[{0}, x]*HPL[{4, 4, 1, 1}, -x])/63 - 
   (32768*HPL[{4, 4, 1, 2}, -x])/7 - (32768*HPL[{4, 4, 2, 1}, -x])/7 - 
   (176128*HPL[{4, 5, 1, 1}, -x])/105 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{5, 1, 1, 1}, -x])/35 + 
   (1024*HPL[{0}, x]^3*HPL[{5, 1, 1, 1}, -x])/35 + 
   (26624*Pi^2*HPL[{5, 1, 1, 2}, -x])/315 + 
   (26624*HPL[{0}, x]^2*HPL[{5, 1, 1, 2}, -x])/105 - 
   (22528*HPL[{0}, x]*HPL[{5, 1, 1, 3}, -x])/35 - 
   (176128*HPL[{5, 1, 1, 4}, -x])/105 + (26624*Pi^2*HPL[{5, 1, 2, 1}, -x])/
    315 + (26624*HPL[{0}, x]^2*HPL[{5, 1, 2, 1}, -x])/105 - 
   (38912*HPL[{0}, x]*HPL[{5, 1, 2, 2}, -x])/105 - 
   (434176*HPL[{5, 1, 2, 3}, -x])/105 - 
   (22528*HPL[{0}, x]*HPL[{5, 1, 3, 1}, -x])/35 - 
   (434176*HPL[{5, 1, 3, 2}, -x])/105 - (176128*HPL[{5, 1, 4, 1}, -x])/105 + 
   (26624*Pi^2*HPL[{5, 2, 1, 1}, -x])/315 + 
   (26624*HPL[{0}, x]^2*HPL[{5, 2, 1, 1}, -x])/105 - 
   (38912*HPL[{0}, x]*HPL[{5, 2, 1, 2}, -x])/105 - 
   (434176*HPL[{5, 2, 1, 3}, -x])/105 - 
   (38912*HPL[{0}, x]*HPL[{5, 2, 2, 1}, -x])/105 - 
   (221184*HPL[{5, 2, 2, 2}, -x])/35 - (434176*HPL[{5, 2, 3, 1}, -x])/105 - 
   (22528*HPL[{0}, x]*HPL[{5, 3, 1, 1}, -x])/35 - 
   (434176*HPL[{5, 3, 1, 2}, -x])/105 - (434176*HPL[{5, 3, 2, 1}, -x])/105 - 
   (176128*HPL[{5, 4, 1, 1}, -x])/105 - (2048*Pi^2*HPL[{6, 1, 1, 1}, -x])/
    315 - (2048*HPL[{0}, x]^2*HPL[{6, 1, 1, 1}, -x])/105 - 
   (96256*HPL[{0}, x]*HPL[{6, 1, 1, 2}, -x])/105 - 
   (65536*HPL[{6, 1, 1, 3}, -x])/63 - 
   (96256*HPL[{0}, x]*HPL[{6, 1, 2, 1}, -x])/105 - 
   (262144*HPL[{6, 1, 2, 2}, -x])/105 - (65536*HPL[{6, 1, 3, 1}, -x])/63 - 
   (96256*HPL[{0}, x]*HPL[{6, 2, 1, 1}, -x])/105 - 
   (262144*HPL[{6, 2, 1, 2}, -x])/105 - (262144*HPL[{6, 2, 2, 1}, -x])/105 - 
   (65536*HPL[{6, 3, 1, 1}, -x])/63 - 
   (34816*HPL[{0}, x]*HPL[{7, 1, 1, 1}, -x])/105 + 
   (8192*HPL[{7, 1, 1, 2}, -x])/35 + (8192*HPL[{7, 1, 2, 1}, -x])/35 + 
   (8192*HPL[{7, 2, 1, 1}, -x])/35 + (4096*HPL[{8, 1, 1, 1}, -x])/7 - 
   (7936*Pi^6*HPL[{1, 1, 1, 1, 1}, -x])/42525 - 
   (1792*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1}, -x])/2025 - 
   (256*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 1}, -x])/405 - 
   (256*HPL[{0}, x]^6*HPL[{1, 1, 1, 1, 1}, -x])/2025 - 
   (3584*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2}, -x])/405 - 
   (1024*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 2}, -x])/81 - 
   (512*HPL[{0}, x]^5*HPL[{1, 1, 1, 1, 2}, -x])/135 - 
   (3584*Pi^4*HPL[{1, 1, 1, 1, 3}, -x])/225 - 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 3}, -x])/15 - 
   (512*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 3}, -x])/15 + 
   (2048*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4}, -x])/45 + 
   (2048*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 4}, -x])/45 + 
   (2048*Pi^2*HPL[{1, 1, 1, 1, 5}, -x])/9 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 5}, -x])/3 - 
   (28672*HPL[{0}, x]*HPL[{1, 1, 1, 1, 6}, -x])/15 - 
   (4096*HPL[{1, 1, 1, 1, 7}, -x])/21 - 
   (3584*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1}, -x])/405 - 
   (1024*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 1}, -x])/81 - 
   (512*HPL[{0}, x]^5*HPL[{1, 1, 1, 2, 1}, -x])/135 - 
   (68096*Pi^4*HPL[{1, 1, 1, 2, 2}, -x])/2025 - 
   (19456*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 2}, -x])/135 - 
   (9728*HPL[{0}, x]^4*HPL[{1, 1, 1, 2, 2}, -x])/135 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 3}, -x])/135 + 
   (22528*Pi^2*HPL[{1, 1, 1, 2, 4}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 4}, -x])/15 + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 1, 2, 5}, -x])/15 - 
   (20480*HPL[{1, 1, 1, 2, 6}, -x])/3 - (3584*Pi^4*HPL[{1, 1, 1, 3, 1}, -x])/
    225 - (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 1}, -x])/15 - 
   (512*HPL[{0}, x]^4*HPL[{1, 1, 1, 3, 1}, -x])/15 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 1, 1, 3, 2}, -x])/135 + 
   (47104*Pi^2*HPL[{1, 1, 1, 3, 3}, -x])/135 + 
   (47104*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 3}, -x])/45 + 
   (126976*HPL[{0}, x]*HPL[{1, 1, 1, 3, 4}, -x])/45 - 
   (28672*HPL[{1, 1, 1, 3, 5}, -x])/3 + 
   (2048*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1}, -x])/45 + 
   (2048*HPL[{0}, x]^3*HPL[{1, 1, 1, 4, 1}, -x])/45 + 
   (22528*Pi^2*HPL[{1, 1, 1, 4, 2}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{1, 1, 1, 4, 2}, -x])/15 + 
   (126976*HPL[{0}, x]*HPL[{1, 1, 1, 4, 3}, -x])/45 - 
   (94208*HPL[{1, 1, 1, 4, 4}, -x])/9 + (2048*Pi^2*HPL[{1, 1, 1, 5, 1}, -x])/
    9 + (2048*HPL[{0}, x]^2*HPL[{1, 1, 1, 5, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 1, 5, 2}, -x])/15 - 
   (28672*HPL[{1, 1, 1, 5, 3}, -x])/3 - 
   (28672*HPL[{0}, x]*HPL[{1, 1, 1, 6, 1}, -x])/15 - 
   (20480*HPL[{1, 1, 1, 6, 2}, -x])/3 - (4096*HPL[{1, 1, 1, 7, 1}, -x])/21 - 
   (3584*Pi^4*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1}, -x])/405 - 
   (1024*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 1}, -x])/81 - 
   (512*HPL[{0}, x]^5*HPL[{1, 1, 2, 1, 1}, -x])/135 - 
   (68096*Pi^4*HPL[{1, 1, 2, 1, 2}, -x])/2025 - 
   (19456*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 2}, -x])/135 - 
   (9728*HPL[{0}, x]^4*HPL[{1, 1, 2, 1, 2}, -x])/135 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 3}, -x])/135 + 
   (22528*Pi^2*HPL[{1, 1, 2, 1, 4}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 4}, -x])/15 + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 2, 1, 5}, -x])/15 - 
   (20480*HPL[{1, 1, 2, 1, 6}, -x])/3 - (68096*Pi^4*HPL[{1, 1, 2, 2, 1}, -x])/
    2025 - (19456*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 1}, -x])/135 - 
   (9728*HPL[{0}, x]^4*HPL[{1, 1, 2, 2, 1}, -x])/135 - 
   (96256*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2}, -x])/135 - 
   (96256*HPL[{0}, x]^3*HPL[{1, 1, 2, 2, 2}, -x])/135 + 
   (26624*Pi^2*HPL[{1, 1, 2, 2, 3}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 3}, -x])/45 + 
   (36864*HPL[{0}, x]*HPL[{1, 1, 2, 2, 4}, -x])/5 - 
   (200704*HPL[{1, 1, 2, 2, 5}, -x])/15 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 1, 2, 3, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{1, 1, 2, 3, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 1, 2, 3, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{1, 1, 2, 3, 3}, -x])/45 - 
   12288*HPL[{1, 1, 2, 3, 4}, -x] + (22528*Pi^2*HPL[{1, 1, 2, 4, 1}, -x])/
    45 + (22528*HPL[{0}, x]^2*HPL[{1, 1, 2, 4, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{1, 1, 2, 4, 2}, -x])/5 - 
   12288*HPL[{1, 1, 2, 4, 3}, -x] + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 2, 5, 1}, -x])/15 - 
   (200704*HPL[{1, 1, 2, 5, 2}, -x])/15 - (20480*HPL[{1, 1, 2, 6, 1}, -x])/
    3 - (3584*Pi^4*HPL[{1, 1, 3, 1, 1}, -x])/225 - 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 1}, -x])/15 - 
   (512*HPL[{0}, x]^4*HPL[{1, 1, 3, 1, 1}, -x])/15 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 1, 3, 1, 2}, -x])/135 + 
   (47104*Pi^2*HPL[{1, 1, 3, 1, 3}, -x])/135 + 
   (47104*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 3}, -x])/45 + 
   (126976*HPL[{0}, x]*HPL[{1, 1, 3, 1, 4}, -x])/45 - 
   (28672*HPL[{1, 1, 3, 1, 5}, -x])/3 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 1, 3, 2, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{1, 1, 3, 2, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 1, 3, 2, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{1, 1, 3, 2, 3}, -x])/45 - 
   12288*HPL[{1, 1, 3, 2, 4}, -x] + (47104*Pi^2*HPL[{1, 1, 3, 3, 1}, -x])/
    135 + (47104*HPL[{0}, x]^2*HPL[{1, 1, 3, 3, 1}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{1, 1, 3, 3, 2}, -x])/45 - 
   (290816*HPL[{1, 1, 3, 3, 3}, -x])/27 + 
   (126976*HPL[{0}, x]*HPL[{1, 1, 3, 4, 1}, -x])/45 - 
   12288*HPL[{1, 1, 3, 4, 2}, -x] - (28672*HPL[{1, 1, 3, 5, 1}, -x])/3 + 
   (2048*Pi^2*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1}, -x])/45 + 
   (2048*HPL[{0}, x]^3*HPL[{1, 1, 4, 1, 1}, -x])/45 + 
   (22528*Pi^2*HPL[{1, 1, 4, 1, 2}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{1, 1, 4, 1, 2}, -x])/15 + 
   (126976*HPL[{0}, x]*HPL[{1, 1, 4, 1, 3}, -x])/45 - 
   (94208*HPL[{1, 1, 4, 1, 4}, -x])/9 + (22528*Pi^2*HPL[{1, 1, 4, 2, 1}, -x])/
    45 + (22528*HPL[{0}, x]^2*HPL[{1, 1, 4, 2, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{1, 1, 4, 2, 2}, -x])/5 - 
   12288*HPL[{1, 1, 4, 2, 3}, -x] + 
   (126976*HPL[{0}, x]*HPL[{1, 1, 4, 3, 1}, -x])/45 - 
   12288*HPL[{1, 1, 4, 3, 2}, -x] - (94208*HPL[{1, 1, 4, 4, 1}, -x])/9 + 
   (2048*Pi^2*HPL[{1, 1, 5, 1, 1}, -x])/9 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 1, 5, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 5, 1, 2}, -x])/15 - 
   (28672*HPL[{1, 1, 5, 1, 3}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 5, 2, 1}, -x])/15 - 
   (200704*HPL[{1, 1, 5, 2, 2}, -x])/15 - (28672*HPL[{1, 1, 5, 3, 1}, -x])/
    3 - (28672*HPL[{0}, x]*HPL[{1, 1, 6, 1, 1}, -x])/15 - 
   (20480*HPL[{1, 1, 6, 1, 2}, -x])/3 - (20480*HPL[{1, 1, 6, 2, 1}, -x])/3 - 
   (4096*HPL[{1, 1, 7, 1, 1}, -x])/21 - 
   (3584*Pi^4*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1}, -x])/405 - 
   (1024*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 1}, -x])/81 - 
   (512*HPL[{0}, x]^5*HPL[{1, 2, 1, 1, 1}, -x])/135 - 
   (68096*Pi^4*HPL[{1, 2, 1, 1, 2}, -x])/2025 - 
   (19456*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 2}, -x])/135 - 
   (9728*HPL[{0}, x]^4*HPL[{1, 2, 1, 1, 2}, -x])/135 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 3}, -x])/135 + 
   (22528*Pi^2*HPL[{1, 2, 1, 1, 4}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 4}, -x])/15 + 
   (4096*HPL[{0}, x]*HPL[{1, 2, 1, 1, 5}, -x])/15 - 
   (20480*HPL[{1, 2, 1, 1, 6}, -x])/3 - (68096*Pi^4*HPL[{1, 2, 1, 2, 1}, -x])/
    2025 - (19456*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 1}, -x])/135 - 
   (9728*HPL[{0}, x]^4*HPL[{1, 2, 1, 2, 1}, -x])/135 - 
   (96256*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2}, -x])/135 - 
   (96256*HPL[{0}, x]^3*HPL[{1, 2, 1, 2, 2}, -x])/135 + 
   (26624*Pi^2*HPL[{1, 2, 1, 2, 3}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 3}, -x])/45 + 
   (36864*HPL[{0}, x]*HPL[{1, 2, 1, 2, 4}, -x])/5 - 
   (200704*HPL[{1, 2, 1, 2, 5}, -x])/15 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 2, 1, 3, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{1, 2, 1, 3, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 2, 1, 3, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{1, 2, 1, 3, 3}, -x])/45 - 
   12288*HPL[{1, 2, 1, 3, 4}, -x] + (22528*Pi^2*HPL[{1, 2, 1, 4, 1}, -x])/
    45 + (22528*HPL[{0}, x]^2*HPL[{1, 2, 1, 4, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{1, 2, 1, 4, 2}, -x])/5 - 
   12288*HPL[{1, 2, 1, 4, 3}, -x] + 
   (4096*HPL[{0}, x]*HPL[{1, 2, 1, 5, 1}, -x])/15 - 
   (200704*HPL[{1, 2, 1, 5, 2}, -x])/15 - (20480*HPL[{1, 2, 1, 6, 1}, -x])/
    3 - (68096*Pi^4*HPL[{1, 2, 2, 1, 1}, -x])/2025 - 
   (19456*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 1}, -x])/135 - 
   (9728*HPL[{0}, x]^4*HPL[{1, 2, 2, 1, 1}, -x])/135 - 
   (96256*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2}, -x])/135 - 
   (96256*HPL[{0}, x]^3*HPL[{1, 2, 2, 1, 2}, -x])/135 + 
   (26624*Pi^2*HPL[{1, 2, 2, 1, 3}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 3}, -x])/45 + 
   (36864*HPL[{0}, x]*HPL[{1, 2, 2, 1, 4}, -x])/5 - 
   (200704*HPL[{1, 2, 2, 1, 5}, -x])/15 - 
   (96256*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1}, -x])/135 - 
   (96256*HPL[{0}, x]^3*HPL[{1, 2, 2, 2, 1}, -x])/135 - 
   (75776*Pi^2*HPL[{1, 2, 2, 2, 2}, -x])/135 - 
   (75776*HPL[{0}, x]^2*HPL[{1, 2, 2, 2, 2}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{1, 2, 2, 2, 3}, -x])/15 - 
   (28672*HPL[{1, 2, 2, 2, 4}, -x])/3 + (26624*Pi^2*HPL[{1, 2, 2, 3, 1}, -x])/
    135 + (26624*HPL[{0}, x]^2*HPL[{1, 2, 2, 3, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{1, 2, 2, 3, 2}, -x])/15 - 
   (20480*HPL[{1, 2, 2, 3, 3}, -x])/3 + 
   (36864*HPL[{0}, x]*HPL[{1, 2, 2, 4, 1}, -x])/5 - 
   (28672*HPL[{1, 2, 2, 4, 2}, -x])/3 - (200704*HPL[{1, 2, 2, 5, 1}, -x])/
    15 - (34816*Pi^2*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 2, 3, 1, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{1, 2, 3, 1, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 2, 3, 1, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{1, 2, 3, 1, 3}, -x])/45 - 
   12288*HPL[{1, 2, 3, 1, 4}, -x] + (26624*Pi^2*HPL[{1, 2, 3, 2, 1}, -x])/
    135 + (26624*HPL[{0}, x]^2*HPL[{1, 2, 3, 2, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{1, 2, 3, 2, 2}, -x])/15 - 
   (20480*HPL[{1, 2, 3, 2, 3}, -x])/3 + 
   (372736*HPL[{0}, x]*HPL[{1, 2, 3, 3, 1}, -x])/45 - 
   (20480*HPL[{1, 2, 3, 3, 2}, -x])/3 - 12288*HPL[{1, 2, 3, 4, 1}, -x] + 
   (22528*Pi^2*HPL[{1, 2, 4, 1, 1}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{1, 2, 4, 1, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{1, 2, 4, 1, 2}, -x])/5 - 
   12288*HPL[{1, 2, 4, 1, 3}, -x] + 
   (36864*HPL[{0}, x]*HPL[{1, 2, 4, 2, 1}, -x])/5 - 
   (28672*HPL[{1, 2, 4, 2, 2}, -x])/3 - 12288*HPL[{1, 2, 4, 3, 1}, -x] + 
   (4096*HPL[{0}, x]*HPL[{1, 2, 5, 1, 1}, -x])/15 - 
   (200704*HPL[{1, 2, 5, 1, 2}, -x])/15 - (200704*HPL[{1, 2, 5, 2, 1}, -x])/
    15 - (20480*HPL[{1, 2, 6, 1, 1}, -x])/3 - 
   (3584*Pi^4*HPL[{1, 3, 1, 1, 1}, -x])/225 - 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 1}, -x])/15 - 
   (512*HPL[{0}, x]^4*HPL[{1, 3, 1, 1, 1}, -x])/15 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 3, 1, 1, 2}, -x])/135 + 
   (47104*Pi^2*HPL[{1, 3, 1, 1, 3}, -x])/135 + 
   (47104*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 3}, -x])/45 + 
   (126976*HPL[{0}, x]*HPL[{1, 3, 1, 1, 4}, -x])/45 - 
   (28672*HPL[{1, 3, 1, 1, 5}, -x])/3 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 3, 1, 2, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{1, 3, 1, 2, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 3, 1, 2, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{1, 3, 1, 2, 3}, -x])/45 - 
   12288*HPL[{1, 3, 1, 2, 4}, -x] + (47104*Pi^2*HPL[{1, 3, 1, 3, 1}, -x])/
    135 + (47104*HPL[{0}, x]^2*HPL[{1, 3, 1, 3, 1}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{1, 3, 1, 3, 2}, -x])/45 - 
   (290816*HPL[{1, 3, 1, 3, 3}, -x])/27 + 
   (126976*HPL[{0}, x]*HPL[{1, 3, 1, 4, 1}, -x])/45 - 
   12288*HPL[{1, 3, 1, 4, 2}, -x] - (28672*HPL[{1, 3, 1, 5, 1}, -x])/3 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{1, 3, 2, 1, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{1, 3, 2, 1, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{1, 3, 2, 1, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{1, 3, 2, 1, 3}, -x])/45 - 
   12288*HPL[{1, 3, 2, 1, 4}, -x] + (26624*Pi^2*HPL[{1, 3, 2, 2, 1}, -x])/
    135 + (26624*HPL[{0}, x]^2*HPL[{1, 3, 2, 2, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{1, 3, 2, 2, 2}, -x])/15 - 
   (20480*HPL[{1, 3, 2, 2, 3}, -x])/3 + 
   (372736*HPL[{0}, x]*HPL[{1, 3, 2, 3, 1}, -x])/45 - 
   (20480*HPL[{1, 3, 2, 3, 2}, -x])/3 - 12288*HPL[{1, 3, 2, 4, 1}, -x] + 
   (47104*Pi^2*HPL[{1, 3, 3, 1, 1}, -x])/135 + 
   (47104*HPL[{0}, x]^2*HPL[{1, 3, 3, 1, 1}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{1, 3, 3, 1, 2}, -x])/45 - 
   (290816*HPL[{1, 3, 3, 1, 3}, -x])/27 + 
   (372736*HPL[{0}, x]*HPL[{1, 3, 3, 2, 1}, -x])/45 - 
   (20480*HPL[{1, 3, 3, 2, 2}, -x])/3 - (290816*HPL[{1, 3, 3, 3, 1}, -x])/
    27 + (126976*HPL[{0}, x]*HPL[{1, 3, 4, 1, 1}, -x])/45 - 
   12288*HPL[{1, 3, 4, 1, 2}, -x] - 12288*HPL[{1, 3, 4, 2, 1}, -x] - 
   (28672*HPL[{1, 3, 5, 1, 1}, -x])/3 + 
   (2048*Pi^2*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1}, -x])/45 + 
   (2048*HPL[{0}, x]^3*HPL[{1, 4, 1, 1, 1}, -x])/45 + 
   (22528*Pi^2*HPL[{1, 4, 1, 1, 2}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{1, 4, 1, 1, 2}, -x])/15 + 
   (126976*HPL[{0}, x]*HPL[{1, 4, 1, 1, 3}, -x])/45 - 
   (94208*HPL[{1, 4, 1, 1, 4}, -x])/9 + (22528*Pi^2*HPL[{1, 4, 1, 2, 1}, -x])/
    45 + (22528*HPL[{0}, x]^2*HPL[{1, 4, 1, 2, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{1, 4, 1, 2, 2}, -x])/5 - 
   12288*HPL[{1, 4, 1, 2, 3}, -x] + 
   (126976*HPL[{0}, x]*HPL[{1, 4, 1, 3, 1}, -x])/45 - 
   12288*HPL[{1, 4, 1, 3, 2}, -x] - (94208*HPL[{1, 4, 1, 4, 1}, -x])/9 + 
   (22528*Pi^2*HPL[{1, 4, 2, 1, 1}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{1, 4, 2, 1, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{1, 4, 2, 1, 2}, -x])/5 - 
   12288*HPL[{1, 4, 2, 1, 3}, -x] + 
   (36864*HPL[{0}, x]*HPL[{1, 4, 2, 2, 1}, -x])/5 - 
   (28672*HPL[{1, 4, 2, 2, 2}, -x])/3 - 12288*HPL[{1, 4, 2, 3, 1}, -x] + 
   (126976*HPL[{0}, x]*HPL[{1, 4, 3, 1, 1}, -x])/45 - 
   12288*HPL[{1, 4, 3, 1, 2}, -x] - 12288*HPL[{1, 4, 3, 2, 1}, -x] - 
   (94208*HPL[{1, 4, 4, 1, 1}, -x])/9 + (2048*Pi^2*HPL[{1, 5, 1, 1, 1}, -x])/
    9 + (2048*HPL[{0}, x]^2*HPL[{1, 5, 1, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{1, 5, 1, 1, 2}, -x])/15 - 
   (28672*HPL[{1, 5, 1, 1, 3}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{1, 5, 1, 2, 1}, -x])/15 - 
   (200704*HPL[{1, 5, 1, 2, 2}, -x])/15 - (28672*HPL[{1, 5, 1, 3, 1}, -x])/
    3 + (4096*HPL[{0}, x]*HPL[{1, 5, 2, 1, 1}, -x])/15 - 
   (200704*HPL[{1, 5, 2, 1, 2}, -x])/15 - (200704*HPL[{1, 5, 2, 2, 1}, -x])/
    15 - (28672*HPL[{1, 5, 3, 1, 1}, -x])/3 - 
   (28672*HPL[{0}, x]*HPL[{1, 6, 1, 1, 1}, -x])/15 - 
   (20480*HPL[{1, 6, 1, 1, 2}, -x])/3 - (20480*HPL[{1, 6, 1, 2, 1}, -x])/3 - 
   (20480*HPL[{1, 6, 2, 1, 1}, -x])/3 - (4096*HPL[{1, 7, 1, 1, 1}, -x])/21 - 
   (3584*Pi^4*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1}, -x])/405 - 
   (1024*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 1}, -x])/81 - 
   (512*HPL[{0}, x]^5*HPL[{2, 1, 1, 1, 1}, -x])/135 - 
   (68096*Pi^4*HPL[{2, 1, 1, 1, 2}, -x])/2025 - 
   (19456*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 2}, -x])/135 - 
   (9728*HPL[{0}, x]^4*HPL[{2, 1, 1, 1, 2}, -x])/135 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 3}, -x])/135 + 
   (22528*Pi^2*HPL[{2, 1, 1, 1, 4}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 4}, -x])/15 + 
   (4096*HPL[{0}, x]*HPL[{2, 1, 1, 1, 5}, -x])/15 - 
   (20480*HPL[{2, 1, 1, 1, 6}, -x])/3 - (68096*Pi^4*HPL[{2, 1, 1, 2, 1}, -x])/
    2025 - (19456*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 1}, -x])/135 - 
   (9728*HPL[{0}, x]^4*HPL[{2, 1, 1, 2, 1}, -x])/135 - 
   (96256*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2}, -x])/135 - 
   (96256*HPL[{0}, x]^3*HPL[{2, 1, 1, 2, 2}, -x])/135 + 
   (26624*Pi^2*HPL[{2, 1, 1, 2, 3}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 3}, -x])/45 + 
   (36864*HPL[{0}, x]*HPL[{2, 1, 1, 2, 4}, -x])/5 - 
   (200704*HPL[{2, 1, 1, 2, 5}, -x])/15 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{2, 1, 1, 3, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{2, 1, 1, 3, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{2, 1, 1, 3, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{2, 1, 1, 3, 3}, -x])/45 - 
   12288*HPL[{2, 1, 1, 3, 4}, -x] + (22528*Pi^2*HPL[{2, 1, 1, 4, 1}, -x])/
    45 + (22528*HPL[{0}, x]^2*HPL[{2, 1, 1, 4, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{2, 1, 1, 4, 2}, -x])/5 - 
   12288*HPL[{2, 1, 1, 4, 3}, -x] + 
   (4096*HPL[{0}, x]*HPL[{2, 1, 1, 5, 1}, -x])/15 - 
   (200704*HPL[{2, 1, 1, 5, 2}, -x])/15 - (20480*HPL[{2, 1, 1, 6, 1}, -x])/
    3 - (68096*Pi^4*HPL[{2, 1, 2, 1, 1}, -x])/2025 - 
   (19456*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 1}, -x])/135 - 
   (9728*HPL[{0}, x]^4*HPL[{2, 1, 2, 1, 1}, -x])/135 - 
   (96256*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2}, -x])/135 - 
   (96256*HPL[{0}, x]^3*HPL[{2, 1, 2, 1, 2}, -x])/135 + 
   (26624*Pi^2*HPL[{2, 1, 2, 1, 3}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 3}, -x])/45 + 
   (36864*HPL[{0}, x]*HPL[{2, 1, 2, 1, 4}, -x])/5 - 
   (200704*HPL[{2, 1, 2, 1, 5}, -x])/15 - 
   (96256*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1}, -x])/135 - 
   (96256*HPL[{0}, x]^3*HPL[{2, 1, 2, 2, 1}, -x])/135 - 
   (75776*Pi^2*HPL[{2, 1, 2, 2, 2}, -x])/135 - 
   (75776*HPL[{0}, x]^2*HPL[{2, 1, 2, 2, 2}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 1, 2, 2, 3}, -x])/15 - 
   (28672*HPL[{2, 1, 2, 2, 4}, -x])/3 + (26624*Pi^2*HPL[{2, 1, 2, 3, 1}, -x])/
    135 + (26624*HPL[{0}, x]^2*HPL[{2, 1, 2, 3, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 1, 2, 3, 2}, -x])/15 - 
   (20480*HPL[{2, 1, 2, 3, 3}, -x])/3 + 
   (36864*HPL[{0}, x]*HPL[{2, 1, 2, 4, 1}, -x])/5 - 
   (28672*HPL[{2, 1, 2, 4, 2}, -x])/3 - (200704*HPL[{2, 1, 2, 5, 1}, -x])/
    15 - (34816*Pi^2*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{2, 1, 3, 1, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{2, 1, 3, 1, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{2, 1, 3, 1, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{2, 1, 3, 1, 3}, -x])/45 - 
   12288*HPL[{2, 1, 3, 1, 4}, -x] + (26624*Pi^2*HPL[{2, 1, 3, 2, 1}, -x])/
    135 + (26624*HPL[{0}, x]^2*HPL[{2, 1, 3, 2, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 1, 3, 2, 2}, -x])/15 - 
   (20480*HPL[{2, 1, 3, 2, 3}, -x])/3 + 
   (372736*HPL[{0}, x]*HPL[{2, 1, 3, 3, 1}, -x])/45 - 
   (20480*HPL[{2, 1, 3, 3, 2}, -x])/3 - 12288*HPL[{2, 1, 3, 4, 1}, -x] + 
   (22528*Pi^2*HPL[{2, 1, 4, 1, 1}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{2, 1, 4, 1, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{2, 1, 4, 1, 2}, -x])/5 - 
   12288*HPL[{2, 1, 4, 1, 3}, -x] + 
   (36864*HPL[{0}, x]*HPL[{2, 1, 4, 2, 1}, -x])/5 - 
   (28672*HPL[{2, 1, 4, 2, 2}, -x])/3 - 12288*HPL[{2, 1, 4, 3, 1}, -x] + 
   (4096*HPL[{0}, x]*HPL[{2, 1, 5, 1, 1}, -x])/15 - 
   (200704*HPL[{2, 1, 5, 1, 2}, -x])/15 - (200704*HPL[{2, 1, 5, 2, 1}, -x])/
    15 - (20480*HPL[{2, 1, 6, 1, 1}, -x])/3 - 
   (68096*Pi^4*HPL[{2, 2, 1, 1, 1}, -x])/2025 - 
   (19456*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 1}, -x])/135 - 
   (9728*HPL[{0}, x]^4*HPL[{2, 2, 1, 1, 1}, -x])/135 - 
   (96256*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2}, -x])/135 - 
   (96256*HPL[{0}, x]^3*HPL[{2, 2, 1, 1, 2}, -x])/135 + 
   (26624*Pi^2*HPL[{2, 2, 1, 1, 3}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 3}, -x])/45 + 
   (36864*HPL[{0}, x]*HPL[{2, 2, 1, 1, 4}, -x])/5 - 
   (200704*HPL[{2, 2, 1, 1, 5}, -x])/15 - 
   (96256*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1}, -x])/135 - 
   (96256*HPL[{0}, x]^3*HPL[{2, 2, 1, 2, 1}, -x])/135 - 
   (75776*Pi^2*HPL[{2, 2, 1, 2, 2}, -x])/135 - 
   (75776*HPL[{0}, x]^2*HPL[{2, 2, 1, 2, 2}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 2, 1, 2, 3}, -x])/15 - 
   (28672*HPL[{2, 2, 1, 2, 4}, -x])/3 + (26624*Pi^2*HPL[{2, 2, 1, 3, 1}, -x])/
    135 + (26624*HPL[{0}, x]^2*HPL[{2, 2, 1, 3, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 2, 1, 3, 2}, -x])/15 - 
   (20480*HPL[{2, 2, 1, 3, 3}, -x])/3 + 
   (36864*HPL[{0}, x]*HPL[{2, 2, 1, 4, 1}, -x])/5 - 
   (28672*HPL[{2, 2, 1, 4, 2}, -x])/3 - (200704*HPL[{2, 2, 1, 5, 1}, -x])/
    15 - (96256*Pi^2*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1}, -x])/135 - 
   (96256*HPL[{0}, x]^3*HPL[{2, 2, 2, 1, 1}, -x])/135 - 
   (75776*Pi^2*HPL[{2, 2, 2, 1, 2}, -x])/135 - 
   (75776*HPL[{0}, x]^2*HPL[{2, 2, 2, 1, 2}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 2, 2, 1, 3}, -x])/15 - 
   (28672*HPL[{2, 2, 2, 1, 4}, -x])/3 - (75776*Pi^2*HPL[{2, 2, 2, 2, 1}, -x])/
    135 - (75776*HPL[{0}, x]^2*HPL[{2, 2, 2, 2, 1}, -x])/45 + 
   (618496*HPL[{0}, x]*HPL[{2, 2, 2, 2, 2}, -x])/45 + 
   (28672*HPL[{2, 2, 2, 2, 3}, -x])/9 + 
   (192512*HPL[{0}, x]*HPL[{2, 2, 2, 3, 1}, -x])/15 + 
   (28672*HPL[{2, 2, 2, 3, 2}, -x])/9 - (28672*HPL[{2, 2, 2, 4, 1}, -x])/3 + 
   (26624*Pi^2*HPL[{2, 2, 3, 1, 1}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{2, 2, 3, 1, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 2, 3, 1, 2}, -x])/15 - 
   (20480*HPL[{2, 2, 3, 1, 3}, -x])/3 + 
   (192512*HPL[{0}, x]*HPL[{2, 2, 3, 2, 1}, -x])/15 + 
   (28672*HPL[{2, 2, 3, 2, 2}, -x])/9 - (20480*HPL[{2, 2, 3, 3, 1}, -x])/3 + 
   (36864*HPL[{0}, x]*HPL[{2, 2, 4, 1, 1}, -x])/5 - 
   (28672*HPL[{2, 2, 4, 1, 2}, -x])/3 - (28672*HPL[{2, 2, 4, 2, 1}, -x])/3 - 
   (200704*HPL[{2, 2, 5, 1, 1}, -x])/15 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{2, 3, 1, 1, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{2, 3, 1, 1, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{2, 3, 1, 1, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{2, 3, 1, 1, 3}, -x])/45 - 
   12288*HPL[{2, 3, 1, 1, 4}, -x] + (26624*Pi^2*HPL[{2, 3, 1, 2, 1}, -x])/
    135 + (26624*HPL[{0}, x]^2*HPL[{2, 3, 1, 2, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 3, 1, 2, 2}, -x])/15 - 
   (20480*HPL[{2, 3, 1, 2, 3}, -x])/3 + 
   (372736*HPL[{0}, x]*HPL[{2, 3, 1, 3, 1}, -x])/45 - 
   (20480*HPL[{2, 3, 1, 3, 2}, -x])/3 - 12288*HPL[{2, 3, 1, 4, 1}, -x] + 
   (26624*Pi^2*HPL[{2, 3, 2, 1, 1}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{2, 3, 2, 1, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 3, 2, 1, 2}, -x])/15 - 
   (20480*HPL[{2, 3, 2, 1, 3}, -x])/3 + 
   (192512*HPL[{0}, x]*HPL[{2, 3, 2, 2, 1}, -x])/15 + 
   (28672*HPL[{2, 3, 2, 2, 2}, -x])/9 - (20480*HPL[{2, 3, 2, 3, 1}, -x])/3 + 
   (372736*HPL[{0}, x]*HPL[{2, 3, 3, 1, 1}, -x])/45 - 
   (20480*HPL[{2, 3, 3, 1, 2}, -x])/3 - (20480*HPL[{2, 3, 3, 2, 1}, -x])/3 - 
   12288*HPL[{2, 3, 4, 1, 1}, -x] + (22528*Pi^2*HPL[{2, 4, 1, 1, 1}, -x])/
    45 + (22528*HPL[{0}, x]^2*HPL[{2, 4, 1, 1, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{2, 4, 1, 1, 2}, -x])/5 - 
   12288*HPL[{2, 4, 1, 1, 3}, -x] + 
   (36864*HPL[{0}, x]*HPL[{2, 4, 1, 2, 1}, -x])/5 - 
   (28672*HPL[{2, 4, 1, 2, 2}, -x])/3 - 12288*HPL[{2, 4, 1, 3, 1}, -x] + 
   (36864*HPL[{0}, x]*HPL[{2, 4, 2, 1, 1}, -x])/5 - 
   (28672*HPL[{2, 4, 2, 1, 2}, -x])/3 - (28672*HPL[{2, 4, 2, 2, 1}, -x])/3 - 
   12288*HPL[{2, 4, 3, 1, 1}, -x] + 
   (4096*HPL[{0}, x]*HPL[{2, 5, 1, 1, 1}, -x])/15 - 
   (200704*HPL[{2, 5, 1, 1, 2}, -x])/15 - (200704*HPL[{2, 5, 1, 2, 1}, -x])/
    15 - (200704*HPL[{2, 5, 2, 1, 1}, -x])/15 - 
   (20480*HPL[{2, 6, 1, 1, 1}, -x])/3 - (3584*Pi^4*HPL[{3, 1, 1, 1, 1}, -x])/
    225 - (1024*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 1}, -x])/15 - 
   (512*HPL[{0}, x]^4*HPL[{3, 1, 1, 1, 1}, -x])/15 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{3, 1, 1, 1, 2}, -x])/135 + 
   (47104*Pi^2*HPL[{3, 1, 1, 1, 3}, -x])/135 + 
   (47104*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 3}, -x])/45 + 
   (126976*HPL[{0}, x]*HPL[{3, 1, 1, 1, 4}, -x])/45 - 
   (28672*HPL[{3, 1, 1, 1, 5}, -x])/3 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{3, 1, 1, 2, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{3, 1, 1, 2, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{3, 1, 1, 2, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{3, 1, 1, 2, 3}, -x])/45 - 
   12288*HPL[{3, 1, 1, 2, 4}, -x] + (47104*Pi^2*HPL[{3, 1, 1, 3, 1}, -x])/
    135 + (47104*HPL[{0}, x]^2*HPL[{3, 1, 1, 3, 1}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{3, 1, 1, 3, 2}, -x])/45 - 
   (290816*HPL[{3, 1, 1, 3, 3}, -x])/27 + 
   (126976*HPL[{0}, x]*HPL[{3, 1, 1, 4, 1}, -x])/45 - 
   12288*HPL[{3, 1, 1, 4, 2}, -x] - (28672*HPL[{3, 1, 1, 5, 1}, -x])/3 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{3, 1, 2, 1, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{3, 1, 2, 1, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{3, 1, 2, 1, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{3, 1, 2, 1, 3}, -x])/45 - 
   12288*HPL[{3, 1, 2, 1, 4}, -x] + (26624*Pi^2*HPL[{3, 1, 2, 2, 1}, -x])/
    135 + (26624*HPL[{0}, x]^2*HPL[{3, 1, 2, 2, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{3, 1, 2, 2, 2}, -x])/15 - 
   (20480*HPL[{3, 1, 2, 2, 3}, -x])/3 + 
   (372736*HPL[{0}, x]*HPL[{3, 1, 2, 3, 1}, -x])/45 - 
   (20480*HPL[{3, 1, 2, 3, 2}, -x])/3 - 12288*HPL[{3, 1, 2, 4, 1}, -x] + 
   (47104*Pi^2*HPL[{3, 1, 3, 1, 1}, -x])/135 + 
   (47104*HPL[{0}, x]^2*HPL[{3, 1, 3, 1, 1}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{3, 1, 3, 1, 2}, -x])/45 - 
   (290816*HPL[{3, 1, 3, 1, 3}, -x])/27 + 
   (372736*HPL[{0}, x]*HPL[{3, 1, 3, 2, 1}, -x])/45 - 
   (20480*HPL[{3, 1, 3, 2, 2}, -x])/3 - (290816*HPL[{3, 1, 3, 3, 1}, -x])/
    27 + (126976*HPL[{0}, x]*HPL[{3, 1, 4, 1, 1}, -x])/45 - 
   12288*HPL[{3, 1, 4, 1, 2}, -x] - 12288*HPL[{3, 1, 4, 2, 1}, -x] - 
   (28672*HPL[{3, 1, 5, 1, 1}, -x])/3 - 
   (34816*Pi^2*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1}, -x])/135 - 
   (34816*HPL[{0}, x]^3*HPL[{3, 2, 1, 1, 1}, -x])/135 + 
   (26624*Pi^2*HPL[{3, 2, 1, 1, 2}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{3, 2, 1, 1, 2}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{3, 2, 1, 1, 3}, -x])/45 - 
   12288*HPL[{3, 2, 1, 1, 4}, -x] + (26624*Pi^2*HPL[{3, 2, 1, 2, 1}, -x])/
    135 + (26624*HPL[{0}, x]^2*HPL[{3, 2, 1, 2, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{3, 2, 1, 2, 2}, -x])/15 - 
   (20480*HPL[{3, 2, 1, 2, 3}, -x])/3 + 
   (372736*HPL[{0}, x]*HPL[{3, 2, 1, 3, 1}, -x])/45 - 
   (20480*HPL[{3, 2, 1, 3, 2}, -x])/3 - 12288*HPL[{3, 2, 1, 4, 1}, -x] + 
   (26624*Pi^2*HPL[{3, 2, 2, 1, 1}, -x])/135 + 
   (26624*HPL[{0}, x]^2*HPL[{3, 2, 2, 1, 1}, -x])/45 + 
   (192512*HPL[{0}, x]*HPL[{3, 2, 2, 1, 2}, -x])/15 - 
   (20480*HPL[{3, 2, 2, 1, 3}, -x])/3 + 
   (192512*HPL[{0}, x]*HPL[{3, 2, 2, 2, 1}, -x])/15 + 
   (28672*HPL[{3, 2, 2, 2, 2}, -x])/9 - (20480*HPL[{3, 2, 2, 3, 1}, -x])/3 + 
   (372736*HPL[{0}, x]*HPL[{3, 2, 3, 1, 1}, -x])/45 - 
   (20480*HPL[{3, 2, 3, 1, 2}, -x])/3 - (20480*HPL[{3, 2, 3, 2, 1}, -x])/3 - 
   12288*HPL[{3, 2, 4, 1, 1}, -x] + (47104*Pi^2*HPL[{3, 3, 1, 1, 1}, -x])/
    135 + (47104*HPL[{0}, x]^2*HPL[{3, 3, 1, 1, 1}, -x])/45 + 
   (372736*HPL[{0}, x]*HPL[{3, 3, 1, 1, 2}, -x])/45 - 
   (290816*HPL[{3, 3, 1, 1, 3}, -x])/27 + 
   (372736*HPL[{0}, x]*HPL[{3, 3, 1, 2, 1}, -x])/45 - 
   (20480*HPL[{3, 3, 1, 2, 2}, -x])/3 - (290816*HPL[{3, 3, 1, 3, 1}, -x])/
    27 + (372736*HPL[{0}, x]*HPL[{3, 3, 2, 1, 1}, -x])/45 - 
   (20480*HPL[{3, 3, 2, 1, 2}, -x])/3 - (20480*HPL[{3, 3, 2, 2, 1}, -x])/3 - 
   (290816*HPL[{3, 3, 3, 1, 1}, -x])/27 + 
   (126976*HPL[{0}, x]*HPL[{3, 4, 1, 1, 1}, -x])/45 - 
   12288*HPL[{3, 4, 1, 1, 2}, -x] - 12288*HPL[{3, 4, 1, 2, 1}, -x] - 
   12288*HPL[{3, 4, 2, 1, 1}, -x] - (28672*HPL[{3, 5, 1, 1, 1}, -x])/3 + 
   (2048*Pi^2*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1}, -x])/45 + 
   (2048*HPL[{0}, x]^3*HPL[{4, 1, 1, 1, 1}, -x])/45 + 
   (22528*Pi^2*HPL[{4, 1, 1, 1, 2}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{4, 1, 1, 1, 2}, -x])/15 + 
   (126976*HPL[{0}, x]*HPL[{4, 1, 1, 1, 3}, -x])/45 - 
   (94208*HPL[{4, 1, 1, 1, 4}, -x])/9 + (22528*Pi^2*HPL[{4, 1, 1, 2, 1}, -x])/
    45 + (22528*HPL[{0}, x]^2*HPL[{4, 1, 1, 2, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{4, 1, 1, 2, 2}, -x])/5 - 
   12288*HPL[{4, 1, 1, 2, 3}, -x] + 
   (126976*HPL[{0}, x]*HPL[{4, 1, 1, 3, 1}, -x])/45 - 
   12288*HPL[{4, 1, 1, 3, 2}, -x] - (94208*HPL[{4, 1, 1, 4, 1}, -x])/9 + 
   (22528*Pi^2*HPL[{4, 1, 2, 1, 1}, -x])/45 + 
   (22528*HPL[{0}, x]^2*HPL[{4, 1, 2, 1, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{4, 1, 2, 1, 2}, -x])/5 - 
   12288*HPL[{4, 1, 2, 1, 3}, -x] + 
   (36864*HPL[{0}, x]*HPL[{4, 1, 2, 2, 1}, -x])/5 - 
   (28672*HPL[{4, 1, 2, 2, 2}, -x])/3 - 12288*HPL[{4, 1, 2, 3, 1}, -x] + 
   (126976*HPL[{0}, x]*HPL[{4, 1, 3, 1, 1}, -x])/45 - 
   12288*HPL[{4, 1, 3, 1, 2}, -x] - 12288*HPL[{4, 1, 3, 2, 1}, -x] - 
   (94208*HPL[{4, 1, 4, 1, 1}, -x])/9 + (22528*Pi^2*HPL[{4, 2, 1, 1, 1}, -x])/
    45 + (22528*HPL[{0}, x]^2*HPL[{4, 2, 1, 1, 1}, -x])/15 + 
   (36864*HPL[{0}, x]*HPL[{4, 2, 1, 1, 2}, -x])/5 - 
   12288*HPL[{4, 2, 1, 1, 3}, -x] + 
   (36864*HPL[{0}, x]*HPL[{4, 2, 1, 2, 1}, -x])/5 - 
   (28672*HPL[{4, 2, 1, 2, 2}, -x])/3 - 12288*HPL[{4, 2, 1, 3, 1}, -x] + 
   (36864*HPL[{0}, x]*HPL[{4, 2, 2, 1, 1}, -x])/5 - 
   (28672*HPL[{4, 2, 2, 1, 2}, -x])/3 - (28672*HPL[{4, 2, 2, 2, 1}, -x])/3 - 
   12288*HPL[{4, 2, 3, 1, 1}, -x] + 
   (126976*HPL[{0}, x]*HPL[{4, 3, 1, 1, 1}, -x])/45 - 
   12288*HPL[{4, 3, 1, 1, 2}, -x] - 12288*HPL[{4, 3, 1, 2, 1}, -x] - 
   12288*HPL[{4, 3, 2, 1, 1}, -x] - (94208*HPL[{4, 4, 1, 1, 1}, -x])/9 + 
   (2048*Pi^2*HPL[{5, 1, 1, 1, 1}, -x])/9 + 
   (2048*HPL[{0}, x]^2*HPL[{5, 1, 1, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{5, 1, 1, 1, 2}, -x])/15 - 
   (28672*HPL[{5, 1, 1, 1, 3}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{5, 1, 1, 2, 1}, -x])/15 - 
   (200704*HPL[{5, 1, 1, 2, 2}, -x])/15 - (28672*HPL[{5, 1, 1, 3, 1}, -x])/
    3 + (4096*HPL[{0}, x]*HPL[{5, 1, 2, 1, 1}, -x])/15 - 
   (200704*HPL[{5, 1, 2, 1, 2}, -x])/15 - (200704*HPL[{5, 1, 2, 2, 1}, -x])/
    15 - (28672*HPL[{5, 1, 3, 1, 1}, -x])/3 + 
   (4096*HPL[{0}, x]*HPL[{5, 2, 1, 1, 1}, -x])/15 - 
   (200704*HPL[{5, 2, 1, 1, 2}, -x])/15 - (200704*HPL[{5, 2, 1, 2, 1}, -x])/
    15 - (200704*HPL[{5, 2, 2, 1, 1}, -x])/15 - 
   (28672*HPL[{5, 3, 1, 1, 1}, -x])/3 - 
   (28672*HPL[{0}, x]*HPL[{6, 1, 1, 1, 1}, -x])/15 - 
   (20480*HPL[{6, 1, 1, 1, 2}, -x])/3 - (20480*HPL[{6, 1, 1, 2, 1}, -x])/3 - 
   (20480*HPL[{6, 1, 2, 1, 1}, -x])/3 - (20480*HPL[{6, 2, 1, 1, 1}, -x])/3 - 
   (4096*HPL[{7, 1, 1, 1, 1}, -x])/21 - 
   (14336*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1}, -x])/675 - 
   (4096*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 1}, -x])/135 - 
   (2048*HPL[{0}, x]^5*HPL[{1, 1, 1, 1, 1, 1}, -x])/225 - 
   (57344*Pi^4*HPL[{1, 1, 1, 1, 1, 2}, -x])/675 - 
   (16384*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 2}, -x])/45 - 
   (8192*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 1, 2}, -x])/45 - 
   (106496*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3}, -x])/135 - 
   (106496*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 3}, -x])/135 + 
   (16384*Pi^2*HPL[{1, 1, 1, 1, 1, 4}, -x])/15 + 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 4}, -x])/5 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 5}, -x])/5 - 
   (262144*HPL[{1, 1, 1, 1, 1, 6}, -x])/15 - 
   (57344*Pi^4*HPL[{1, 1, 1, 1, 2, 1}, -x])/675 - 
   (16384*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 1}, -x])/45 - 
   (8192*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 2, 1}, -x])/45 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 2, 2}, -x])/45 - 
   (16384*Pi^2*HPL[{1, 1, 1, 1, 2, 3}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 4}, -x])/15 - 
   (131072*HPL[{1, 1, 1, 1, 2, 5}, -x])/5 - 
   (106496*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 3, 1}, -x])/135 - 
   (16384*Pi^2*HPL[{1, 1, 1, 1, 3, 2}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 3, 2}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 3}, -x])/15 - 
   (851968*HPL[{1, 1, 1, 1, 3, 4}, -x])/45 + 
   (16384*Pi^2*HPL[{1, 1, 1, 1, 4, 1}, -x])/15 + 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 4, 1}, -x])/5 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4, 2}, -x])/15 - 
   (851968*HPL[{1, 1, 1, 1, 4, 3}, -x])/45 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 1, 5, 1}, -x])/5 - 
   (131072*HPL[{1, 1, 1, 1, 5, 2}, -x])/5 - 
   (262144*HPL[{1, 1, 1, 1, 6, 1}, -x])/15 - 
   (57344*Pi^4*HPL[{1, 1, 1, 2, 1, 1}, -x])/675 - 
   (16384*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 1}, -x])/45 - 
   (8192*HPL[{0}, x]^4*HPL[{1, 1, 1, 2, 1, 1}, -x])/45 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 1, 2}, -x])/45 - 
   (16384*Pi^2*HPL[{1, 1, 1, 2, 1, 3}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 4}, -x])/15 - 
   (131072*HPL[{1, 1, 1, 2, 1, 5}, -x])/5 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 2, 1}, -x])/45 - 
   (114688*Pi^2*HPL[{1, 1, 1, 2, 2, 2}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 2, 2}, -x])/15 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 3}, -x])/45 - 
   (65536*HPL[{1, 1, 1, 2, 2, 4}, -x])/15 - 
   (16384*Pi^2*HPL[{1, 1, 1, 2, 3, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3, 2}, -x])/45 + 
   (131072*HPL[{1, 1, 1, 2, 3, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 1, 2, 4, 1}, -x])/15 - 
   (65536*HPL[{1, 1, 1, 2, 4, 2}, -x])/15 - 
   (131072*HPL[{1, 1, 1, 2, 5, 1}, -x])/5 - 
   (106496*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^3*HPL[{1, 1, 1, 3, 1, 1}, -x])/135 - 
   (16384*Pi^2*HPL[{1, 1, 1, 3, 1, 2}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 1, 2}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 3}, -x])/15 - 
   (851968*HPL[{1, 1, 1, 3, 1, 4}, -x])/45 - 
   (16384*Pi^2*HPL[{1, 1, 1, 3, 2, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 2, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2, 2}, -x])/45 + 
   (131072*HPL[{1, 1, 1, 3, 2, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 1, 3, 3, 1}, -x])/15 + 
   (131072*HPL[{1, 1, 1, 3, 3, 2}, -x])/45 - 
   (851968*HPL[{1, 1, 1, 3, 4, 1}, -x])/45 + 
   (16384*Pi^2*HPL[{1, 1, 1, 4, 1, 1}, -x])/15 + 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 4, 1, 1}, -x])/5 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1, 2}, -x])/15 - 
   (851968*HPL[{1, 1, 1, 4, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 1, 4, 2, 1}, -x])/15 - 
   (65536*HPL[{1, 1, 1, 4, 2, 2}, -x])/15 - 
   (851968*HPL[{1, 1, 1, 4, 3, 1}, -x])/45 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 5, 1, 1}, -x])/5 - 
   (131072*HPL[{1, 1, 1, 5, 1, 2}, -x])/5 - 
   (131072*HPL[{1, 1, 1, 5, 2, 1}, -x])/5 - 
   (262144*HPL[{1, 1, 1, 6, 1, 1}, -x])/15 - 
   (57344*Pi^4*HPL[{1, 1, 2, 1, 1, 1}, -x])/675 - 
   (16384*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 1}, -x])/45 - 
   (8192*HPL[{0}, x]^4*HPL[{1, 1, 2, 1, 1, 1}, -x])/45 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 1, 2}, -x])/45 - 
   (16384*Pi^2*HPL[{1, 1, 2, 1, 1, 3}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 4}, -x])/15 - 
   (131072*HPL[{1, 1, 2, 1, 1, 5}, -x])/5 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 2, 1}, -x])/45 - 
   (114688*Pi^2*HPL[{1, 1, 2, 1, 2, 2}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 2, 2}, -x])/15 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 3}, -x])/45 - 
   (65536*HPL[{1, 1, 2, 1, 2, 4}, -x])/15 - 
   (16384*Pi^2*HPL[{1, 1, 2, 1, 3, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3, 2}, -x])/45 + 
   (131072*HPL[{1, 1, 2, 1, 3, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 2, 1, 4, 1}, -x])/15 - 
   (65536*HPL[{1, 1, 2, 1, 4, 2}, -x])/15 - 
   (131072*HPL[{1, 1, 2, 1, 5, 1}, -x])/5 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{1, 1, 2, 2, 1, 1}, -x])/45 - 
   (114688*Pi^2*HPL[{1, 1, 2, 2, 1, 2}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 1, 2}, -x])/15 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 3}, -x])/45 - 
   (65536*HPL[{1, 1, 2, 2, 1, 4}, -x])/15 - 
   (114688*Pi^2*HPL[{1, 1, 2, 2, 2, 1}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 2, 1}, -x])/15 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2, 2}, -x])/15 + 
   (1441792*HPL[{1, 1, 2, 2, 2, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 2, 2, 3, 1}, -x])/45 + 
   (1441792*HPL[{1, 1, 2, 2, 3, 2}, -x])/45 - 
   (65536*HPL[{1, 1, 2, 2, 4, 1}, -x])/15 - 
   (16384*Pi^2*HPL[{1, 1, 2, 3, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 2, 3, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1, 2}, -x])/45 + 
   (131072*HPL[{1, 1, 2, 3, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 2, 3, 2, 1}, -x])/45 + 
   (1441792*HPL[{1, 1, 2, 3, 2, 2}, -x])/45 + 
   (131072*HPL[{1, 1, 2, 3, 3, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 2, 4, 1, 1}, -x])/15 - 
   (65536*HPL[{1, 1, 2, 4, 1, 2}, -x])/15 - 
   (65536*HPL[{1, 1, 2, 4, 2, 1}, -x])/15 - 
   (131072*HPL[{1, 1, 2, 5, 1, 1}, -x])/5 - 
   (106496*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^3*HPL[{1, 1, 3, 1, 1, 1}, -x])/135 - 
   (16384*Pi^2*HPL[{1, 1, 3, 1, 1, 2}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 1, 2}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 3}, -x])/15 - 
   (851968*HPL[{1, 1, 3, 1, 1, 4}, -x])/45 - 
   (16384*Pi^2*HPL[{1, 1, 3, 1, 2, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 2, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2, 2}, -x])/45 + 
   (131072*HPL[{1, 1, 3, 1, 2, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 3, 1, 3, 1}, -x])/15 + 
   (131072*HPL[{1, 1, 3, 1, 3, 2}, -x])/45 - 
   (851968*HPL[{1, 1, 3, 1, 4, 1}, -x])/45 - 
   (16384*Pi^2*HPL[{1, 1, 3, 2, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 3, 2, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1, 2}, -x])/45 + 
   (131072*HPL[{1, 1, 3, 2, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 1, 3, 2, 2, 1}, -x])/45 + 
   (1441792*HPL[{1, 1, 3, 2, 2, 2}, -x])/45 + 
   (131072*HPL[{1, 1, 3, 2, 3, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 3, 3, 1, 1}, -x])/15 + 
   (131072*HPL[{1, 1, 3, 3, 1, 2}, -x])/45 + 
   (131072*HPL[{1, 1, 3, 3, 2, 1}, -x])/45 - 
   (851968*HPL[{1, 1, 3, 4, 1, 1}, -x])/45 + 
   (16384*Pi^2*HPL[{1, 1, 4, 1, 1, 1}, -x])/15 + 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 4, 1, 1, 1}, -x])/5 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1, 2}, -x])/15 - 
   (851968*HPL[{1, 1, 4, 1, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 4, 1, 2, 1}, -x])/15 - 
   (65536*HPL[{1, 1, 4, 1, 2, 2}, -x])/15 - 
   (851968*HPL[{1, 1, 4, 1, 3, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 1, 4, 2, 1, 1}, -x])/15 - 
   (65536*HPL[{1, 1, 4, 2, 1, 2}, -x])/15 - 
   (65536*HPL[{1, 1, 4, 2, 2, 1}, -x])/15 - 
   (851968*HPL[{1, 1, 4, 3, 1, 1}, -x])/45 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 5, 1, 1, 1}, -x])/5 - 
   (131072*HPL[{1, 1, 5, 1, 1, 2}, -x])/5 - 
   (131072*HPL[{1, 1, 5, 1, 2, 1}, -x])/5 - 
   (131072*HPL[{1, 1, 5, 2, 1, 1}, -x])/5 - 
   (262144*HPL[{1, 1, 6, 1, 1, 1}, -x])/15 - 
   (57344*Pi^4*HPL[{1, 2, 1, 1, 1, 1}, -x])/675 - 
   (16384*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 1}, -x])/45 - 
   (8192*HPL[{0}, x]^4*HPL[{1, 2, 1, 1, 1, 1}, -x])/45 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 1, 2}, -x])/45 - 
   (16384*Pi^2*HPL[{1, 2, 1, 1, 1, 3}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 4}, -x])/15 - 
   (131072*HPL[{1, 2, 1, 1, 1, 5}, -x])/5 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 2, 1}, -x])/45 - 
   (114688*Pi^2*HPL[{1, 2, 1, 1, 2, 2}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 2, 2}, -x])/15 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 3}, -x])/45 - 
   (65536*HPL[{1, 2, 1, 1, 2, 4}, -x])/15 - 
   (16384*Pi^2*HPL[{1, 2, 1, 1, 3, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3, 2}, -x])/45 + 
   (131072*HPL[{1, 2, 1, 1, 3, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 2, 1, 1, 4, 1}, -x])/15 - 
   (65536*HPL[{1, 2, 1, 1, 4, 2}, -x])/15 - 
   (131072*HPL[{1, 2, 1, 1, 5, 1}, -x])/5 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{1, 2, 1, 2, 1, 1}, -x])/45 - 
   (114688*Pi^2*HPL[{1, 2, 1, 2, 1, 2}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 1, 2}, -x])/15 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 3}, -x])/45 - 
   (65536*HPL[{1, 2, 1, 2, 1, 4}, -x])/15 - 
   (114688*Pi^2*HPL[{1, 2, 1, 2, 2, 1}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 2, 1}, -x])/15 + 
   (311296*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2, 2}, -x])/15 + 
   (1441792*HPL[{1, 2, 1, 2, 2, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 1, 2, 3, 1}, -x])/45 + 
   (1441792*HPL[{1, 2, 1, 2, 3, 2}, -x])/45 - 
   (65536*HPL[{1, 2, 1, 2, 4, 1}, -x])/15 - 
   (16384*Pi^2*HPL[{1, 2, 1, 3, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 2, 1, 3, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1, 2}, -x])/45 + 
   (131072*HPL[{1, 2, 1, 3, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 1, 3, 2, 1}, -x])/45 + 
   (1441792*HPL[{1, 2, 1, 3, 2, 2}, -x])/45 + 
   (131072*HPL[{1, 2, 1, 3, 3, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 2, 1, 4, 1, 1}, -x])/15 - 
   (65536*HPL[{1, 2, 1, 4, 1, 2}, -x])/15 - 
   (65536*HPL[{1, 2, 1, 4, 2, 1}, -x])/15 - 
   (131072*HPL[{1, 2, 1, 5, 1, 1}, -x])/5 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{1, 2, 2, 1, 1, 1}, -x])/45 - 
   (114688*Pi^2*HPL[{1, 2, 2, 1, 1, 2}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 1, 2}, -x])/15 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 3}, -x])/45 - 
   (65536*HPL[{1, 2, 2, 1, 1, 4}, -x])/15 - 
   (114688*Pi^2*HPL[{1, 2, 2, 1, 2, 1}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 2, 1}, -x])/15 + 
   (311296*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2, 2}, -x])/15 + 
   (1441792*HPL[{1, 2, 2, 1, 2, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 2, 1, 3, 1}, -x])/45 + 
   (1441792*HPL[{1, 2, 2, 1, 3, 2}, -x])/45 - 
   (65536*HPL[{1, 2, 2, 1, 4, 1}, -x])/15 - 
   (114688*Pi^2*HPL[{1, 2, 2, 2, 1, 1}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{1, 2, 2, 2, 1, 1}, -x])/15 + 
   (311296*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1, 2}, -x])/15 + 
   (1441792*HPL[{1, 2, 2, 2, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 2, 2, 2, 2, 1}, -x])/15 + 
   (917504*HPL[{1, 2, 2, 2, 2, 2}, -x])/15 + 
   (1441792*HPL[{1, 2, 2, 2, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 2, 3, 1, 1}, -x])/45 + 
   (1441792*HPL[{1, 2, 2, 3, 1, 2}, -x])/45 + 
   (1441792*HPL[{1, 2, 2, 3, 2, 1}, -x])/45 - 
   (65536*HPL[{1, 2, 2, 4, 1, 1}, -x])/15 - 
   (16384*Pi^2*HPL[{1, 2, 3, 1, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 2, 3, 1, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1, 2}, -x])/45 + 
   (131072*HPL[{1, 2, 3, 1, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 3, 1, 2, 1}, -x])/45 + 
   (1441792*HPL[{1, 2, 3, 1, 2, 2}, -x])/45 + 
   (131072*HPL[{1, 2, 3, 1, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 2, 3, 2, 1, 1}, -x])/45 + 
   (1441792*HPL[{1, 2, 3, 2, 1, 2}, -x])/45 + 
   (1441792*HPL[{1, 2, 3, 2, 2, 1}, -x])/45 + 
   (131072*HPL[{1, 2, 3, 3, 1, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 2, 4, 1, 1, 1}, -x])/15 - 
   (65536*HPL[{1, 2, 4, 1, 1, 2}, -x])/15 - 
   (65536*HPL[{1, 2, 4, 1, 2, 1}, -x])/15 - 
   (65536*HPL[{1, 2, 4, 2, 1, 1}, -x])/15 - 
   (131072*HPL[{1, 2, 5, 1, 1, 1}, -x])/5 - 
   (106496*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^3*HPL[{1, 3, 1, 1, 1, 1}, -x])/135 - 
   (16384*Pi^2*HPL[{1, 3, 1, 1, 1, 2}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 1, 2}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 3}, -x])/15 - 
   (851968*HPL[{1, 3, 1, 1, 1, 4}, -x])/45 - 
   (16384*Pi^2*HPL[{1, 3, 1, 1, 2, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 2, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2, 2}, -x])/45 + 
   (131072*HPL[{1, 3, 1, 1, 2, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 3, 1, 1, 3, 1}, -x])/15 + 
   (131072*HPL[{1, 3, 1, 1, 3, 2}, -x])/45 - 
   (851968*HPL[{1, 3, 1, 1, 4, 1}, -x])/45 - 
   (16384*Pi^2*HPL[{1, 3, 1, 2, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 3, 1, 2, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1, 2}, -x])/45 + 
   (131072*HPL[{1, 3, 1, 2, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 3, 1, 2, 2, 1}, -x])/45 + 
   (1441792*HPL[{1, 3, 1, 2, 2, 2}, -x])/45 + 
   (131072*HPL[{1, 3, 1, 2, 3, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 3, 1, 3, 1, 1}, -x])/15 + 
   (131072*HPL[{1, 3, 1, 3, 1, 2}, -x])/45 + 
   (131072*HPL[{1, 3, 1, 3, 2, 1}, -x])/45 - 
   (851968*HPL[{1, 3, 1, 4, 1, 1}, -x])/45 - 
   (16384*Pi^2*HPL[{1, 3, 2, 1, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 3, 2, 1, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1, 2}, -x])/45 + 
   (131072*HPL[{1, 3, 2, 1, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 3, 2, 1, 2, 1}, -x])/45 + 
   (1441792*HPL[{1, 3, 2, 1, 2, 2}, -x])/45 + 
   (131072*HPL[{1, 3, 2, 1, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{1, 3, 2, 2, 1, 1}, -x])/45 + 
   (1441792*HPL[{1, 3, 2, 2, 1, 2}, -x])/45 + 
   (1441792*HPL[{1, 3, 2, 2, 2, 1}, -x])/45 + 
   (131072*HPL[{1, 3, 2, 3, 1, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 3, 3, 1, 1, 1}, -x])/15 + 
   (131072*HPL[{1, 3, 3, 1, 1, 2}, -x])/45 + 
   (131072*HPL[{1, 3, 3, 1, 2, 1}, -x])/45 + 
   (131072*HPL[{1, 3, 3, 2, 1, 1}, -x])/45 - 
   (851968*HPL[{1, 3, 4, 1, 1, 1}, -x])/45 + 
   (16384*Pi^2*HPL[{1, 4, 1, 1, 1, 1}, -x])/15 + 
   (16384*HPL[{0}, x]^2*HPL[{1, 4, 1, 1, 1, 1}, -x])/5 + 
   (311296*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1, 2}, -x])/15 - 
   (851968*HPL[{1, 4, 1, 1, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 4, 1, 1, 2, 1}, -x])/15 - 
   (65536*HPL[{1, 4, 1, 1, 2, 2}, -x])/15 - 
   (851968*HPL[{1, 4, 1, 1, 3, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 4, 1, 2, 1, 1}, -x])/15 - 
   (65536*HPL[{1, 4, 1, 2, 1, 2}, -x])/15 - 
   (65536*HPL[{1, 4, 1, 2, 2, 1}, -x])/15 - 
   (851968*HPL[{1, 4, 1, 3, 1, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{1, 4, 2, 1, 1, 1}, -x])/15 - 
   (65536*HPL[{1, 4, 2, 1, 1, 2}, -x])/15 - 
   (65536*HPL[{1, 4, 2, 1, 2, 1}, -x])/15 - 
   (65536*HPL[{1, 4, 2, 2, 1, 1}, -x])/15 - 
   (851968*HPL[{1, 4, 3, 1, 1, 1}, -x])/45 + 
   (16384*HPL[{0}, x]*HPL[{1, 5, 1, 1, 1, 1}, -x])/5 - 
   (131072*HPL[{1, 5, 1, 1, 1, 2}, -x])/5 - 
   (131072*HPL[{1, 5, 1, 1, 2, 1}, -x])/5 - 
   (131072*HPL[{1, 5, 1, 2, 1, 1}, -x])/5 - 
   (131072*HPL[{1, 5, 2, 1, 1, 1}, -x])/5 - 
   (262144*HPL[{1, 6, 1, 1, 1, 1}, -x])/15 - 
   (57344*Pi^4*HPL[{2, 1, 1, 1, 1, 1}, -x])/675 - 
   (16384*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 1}, -x])/45 - 
   (8192*HPL[{0}, x]^4*HPL[{2, 1, 1, 1, 1, 1}, -x])/45 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 1, 2}, -x])/45 - 
   (16384*Pi^2*HPL[{2, 1, 1, 1, 1, 3}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 4}, -x])/15 - 
   (131072*HPL[{2, 1, 1, 1, 1, 5}, -x])/5 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 2, 1}, -x])/45 - 
   (114688*Pi^2*HPL[{2, 1, 1, 1, 2, 2}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 2, 2}, -x])/15 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 3}, -x])/45 - 
   (65536*HPL[{2, 1, 1, 1, 2, 4}, -x])/15 - 
   (16384*Pi^2*HPL[{2, 1, 1, 1, 3, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3, 2}, -x])/45 + 
   (131072*HPL[{2, 1, 1, 1, 3, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{2, 1, 1, 1, 4, 1}, -x])/15 - 
   (65536*HPL[{2, 1, 1, 1, 4, 2}, -x])/15 - 
   (131072*HPL[{2, 1, 1, 1, 5, 1}, -x])/5 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{2, 1, 1, 2, 1, 1}, -x])/45 - 
   (114688*Pi^2*HPL[{2, 1, 1, 2, 1, 2}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 1, 2}, -x])/15 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 3}, -x])/45 - 
   (65536*HPL[{2, 1, 1, 2, 1, 4}, -x])/15 - 
   (114688*Pi^2*HPL[{2, 1, 1, 2, 2, 1}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 2, 1}, -x])/15 + 
   (311296*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2, 2}, -x])/15 + 
   (1441792*HPL[{2, 1, 1, 2, 2, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 1, 2, 3, 1}, -x])/45 + 
   (1441792*HPL[{2, 1, 1, 2, 3, 2}, -x])/45 - 
   (65536*HPL[{2, 1, 1, 2, 4, 1}, -x])/15 - 
   (16384*Pi^2*HPL[{2, 1, 1, 3, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{2, 1, 1, 3, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1, 2}, -x])/45 + 
   (131072*HPL[{2, 1, 1, 3, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 1, 3, 2, 1}, -x])/45 + 
   (1441792*HPL[{2, 1, 1, 3, 2, 2}, -x])/45 + 
   (131072*HPL[{2, 1, 1, 3, 3, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{2, 1, 1, 4, 1, 1}, -x])/15 - 
   (65536*HPL[{2, 1, 1, 4, 1, 2}, -x])/15 - 
   (65536*HPL[{2, 1, 1, 4, 2, 1}, -x])/15 - 
   (131072*HPL[{2, 1, 1, 5, 1, 1}, -x])/5 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{2, 1, 2, 1, 1, 1}, -x])/45 - 
   (114688*Pi^2*HPL[{2, 1, 2, 1, 1, 2}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 1, 2}, -x])/15 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 3}, -x])/45 - 
   (65536*HPL[{2, 1, 2, 1, 1, 4}, -x])/15 - 
   (114688*Pi^2*HPL[{2, 1, 2, 1, 2, 1}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 2, 1}, -x])/15 + 
   (311296*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2, 2}, -x])/15 + 
   (1441792*HPL[{2, 1, 2, 1, 2, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 2, 1, 3, 1}, -x])/45 + 
   (1441792*HPL[{2, 1, 2, 1, 3, 2}, -x])/45 - 
   (65536*HPL[{2, 1, 2, 1, 4, 1}, -x])/15 - 
   (114688*Pi^2*HPL[{2, 1, 2, 2, 1, 1}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{2, 1, 2, 2, 1, 1}, -x])/15 + 
   (311296*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1, 2}, -x])/15 + 
   (1441792*HPL[{2, 1, 2, 2, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{2, 1, 2, 2, 2, 1}, -x])/15 + 
   (917504*HPL[{2, 1, 2, 2, 2, 2}, -x])/15 + 
   (1441792*HPL[{2, 1, 2, 2, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 2, 3, 1, 1}, -x])/45 + 
   (1441792*HPL[{2, 1, 2, 3, 1, 2}, -x])/45 + 
   (1441792*HPL[{2, 1, 2, 3, 2, 1}, -x])/45 - 
   (65536*HPL[{2, 1, 2, 4, 1, 1}, -x])/15 - 
   (16384*Pi^2*HPL[{2, 1, 3, 1, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{2, 1, 3, 1, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1, 2}, -x])/45 + 
   (131072*HPL[{2, 1, 3, 1, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 3, 1, 2, 1}, -x])/45 + 
   (1441792*HPL[{2, 1, 3, 1, 2, 2}, -x])/45 + 
   (131072*HPL[{2, 1, 3, 1, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 1, 3, 2, 1, 1}, -x])/45 + 
   (1441792*HPL[{2, 1, 3, 2, 1, 2}, -x])/45 + 
   (1441792*HPL[{2, 1, 3, 2, 2, 1}, -x])/45 + 
   (131072*HPL[{2, 1, 3, 3, 1, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{2, 1, 4, 1, 1, 1}, -x])/15 - 
   (65536*HPL[{2, 1, 4, 1, 1, 2}, -x])/15 - 
   (65536*HPL[{2, 1, 4, 1, 2, 1}, -x])/15 - 
   (65536*HPL[{2, 1, 4, 2, 1, 1}, -x])/15 - 
   (131072*HPL[{2, 1, 5, 1, 1, 1}, -x])/5 - 
   (90112*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^3*HPL[{2, 2, 1, 1, 1, 1}, -x])/45 - 
   (114688*Pi^2*HPL[{2, 2, 1, 1, 1, 2}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 1, 2}, -x])/15 + 
   (1261568*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 3}, -x])/45 - 
   (65536*HPL[{2, 2, 1, 1, 1, 4}, -x])/15 - 
   (114688*Pi^2*HPL[{2, 2, 1, 1, 2, 1}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 2, 1}, -x])/15 + 
   (311296*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2, 2}, -x])/15 + 
   (1441792*HPL[{2, 2, 1, 1, 2, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 2, 1, 1, 3, 1}, -x])/45 + 
   (1441792*HPL[{2, 2, 1, 1, 3, 2}, -x])/45 - 
   (65536*HPL[{2, 2, 1, 1, 4, 1}, -x])/15 - 
   (114688*Pi^2*HPL[{2, 2, 1, 2, 1, 1}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{2, 2, 1, 2, 1, 1}, -x])/15 + 
   (311296*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1, 2}, -x])/15 + 
   (1441792*HPL[{2, 2, 1, 2, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{2, 2, 1, 2, 2, 1}, -x])/15 + 
   (917504*HPL[{2, 2, 1, 2, 2, 2}, -x])/15 + 
   (1441792*HPL[{2, 2, 1, 2, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 2, 1, 3, 1, 1}, -x])/45 + 
   (1441792*HPL[{2, 2, 1, 3, 1, 2}, -x])/45 + 
   (1441792*HPL[{2, 2, 1, 3, 2, 1}, -x])/45 - 
   (65536*HPL[{2, 2, 1, 4, 1, 1}, -x])/15 - 
   (114688*Pi^2*HPL[{2, 2, 2, 1, 1, 1}, -x])/45 - 
   (114688*HPL[{0}, x]^2*HPL[{2, 2, 2, 1, 1, 1}, -x])/15 + 
   (311296*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1, 2}, -x])/15 + 
   (1441792*HPL[{2, 2, 2, 1, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{2, 2, 2, 1, 2, 1}, -x])/15 + 
   (917504*HPL[{2, 2, 2, 1, 2, 2}, -x])/15 + 
   (1441792*HPL[{2, 2, 2, 1, 3, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{2, 2, 2, 2, 1, 1}, -x])/15 + 
   (917504*HPL[{2, 2, 2, 2, 1, 2}, -x])/15 + 
   (917504*HPL[{2, 2, 2, 2, 2, 1}, -x])/15 + 
   (1441792*HPL[{2, 2, 2, 3, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 2, 3, 1, 1, 1}, -x])/45 + 
   (1441792*HPL[{2, 2, 3, 1, 1, 2}, -x])/45 + 
   (1441792*HPL[{2, 2, 3, 1, 2, 1}, -x])/45 + 
   (1441792*HPL[{2, 2, 3, 2, 1, 1}, -x])/45 - 
   (65536*HPL[{2, 2, 4, 1, 1, 1}, -x])/15 - 
   (16384*Pi^2*HPL[{2, 3, 1, 1, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{2, 3, 1, 1, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1, 2}, -x])/45 + 
   (131072*HPL[{2, 3, 1, 1, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 3, 1, 1, 2, 1}, -x])/45 + 
   (1441792*HPL[{2, 3, 1, 1, 2, 2}, -x])/45 + 
   (131072*HPL[{2, 3, 1, 1, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 3, 1, 2, 1, 1}, -x])/45 + 
   (1441792*HPL[{2, 3, 1, 2, 1, 2}, -x])/45 + 
   (1441792*HPL[{2, 3, 1, 2, 2, 1}, -x])/45 + 
   (131072*HPL[{2, 3, 1, 3, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{2, 3, 2, 1, 1, 1}, -x])/45 + 
   (1441792*HPL[{2, 3, 2, 1, 1, 2}, -x])/45 + 
   (1441792*HPL[{2, 3, 2, 1, 2, 1}, -x])/45 + 
   (1441792*HPL[{2, 3, 2, 2, 1, 1}, -x])/45 + 
   (131072*HPL[{2, 3, 3, 1, 1, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{2, 4, 1, 1, 1, 1}, -x])/15 - 
   (65536*HPL[{2, 4, 1, 1, 1, 2}, -x])/15 - 
   (65536*HPL[{2, 4, 1, 1, 2, 1}, -x])/15 - 
   (65536*HPL[{2, 4, 1, 2, 1, 1}, -x])/15 - 
   (65536*HPL[{2, 4, 2, 1, 1, 1}, -x])/15 - 
   (131072*HPL[{2, 5, 1, 1, 1, 1}, -x])/5 - 
   (106496*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^3*HPL[{3, 1, 1, 1, 1, 1}, -x])/135 - 
   (16384*Pi^2*HPL[{3, 1, 1, 1, 1, 2}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 1, 2}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 3}, -x])/15 - 
   (851968*HPL[{3, 1, 1, 1, 1, 4}, -x])/45 - 
   (16384*Pi^2*HPL[{3, 1, 1, 1, 2, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 2, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2, 2}, -x])/45 + 
   (131072*HPL[{3, 1, 1, 1, 2, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{3, 1, 1, 1, 3, 1}, -x])/15 + 
   (131072*HPL[{3, 1, 1, 1, 3, 2}, -x])/45 - 
   (851968*HPL[{3, 1, 1, 1, 4, 1}, -x])/45 - 
   (16384*Pi^2*HPL[{3, 1, 1, 2, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{3, 1, 1, 2, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1, 2}, -x])/45 + 
   (131072*HPL[{3, 1, 1, 2, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{3, 1, 1, 2, 2, 1}, -x])/45 + 
   (1441792*HPL[{3, 1, 1, 2, 2, 2}, -x])/45 + 
   (131072*HPL[{3, 1, 1, 2, 3, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{3, 1, 1, 3, 1, 1}, -x])/15 + 
   (131072*HPL[{3, 1, 1, 3, 1, 2}, -x])/45 + 
   (131072*HPL[{3, 1, 1, 3, 2, 1}, -x])/45 - 
   (851968*HPL[{3, 1, 1, 4, 1, 1}, -x])/45 - 
   (16384*Pi^2*HPL[{3, 1, 2, 1, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{3, 1, 2, 1, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1, 2}, -x])/45 + 
   (131072*HPL[{3, 1, 2, 1, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{3, 1, 2, 1, 2, 1}, -x])/45 + 
   (1441792*HPL[{3, 1, 2, 1, 2, 2}, -x])/45 + 
   (131072*HPL[{3, 1, 2, 1, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{3, 1, 2, 2, 1, 1}, -x])/45 + 
   (1441792*HPL[{3, 1, 2, 2, 1, 2}, -x])/45 + 
   (1441792*HPL[{3, 1, 2, 2, 2, 1}, -x])/45 + 
   (131072*HPL[{3, 1, 2, 3, 1, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{3, 1, 3, 1, 1, 1}, -x])/15 + 
   (131072*HPL[{3, 1, 3, 1, 1, 2}, -x])/45 + 
   (131072*HPL[{3, 1, 3, 1, 2, 1}, -x])/45 + 
   (131072*HPL[{3, 1, 3, 2, 1, 1}, -x])/45 - 
   (851968*HPL[{3, 1, 4, 1, 1, 1}, -x])/45 - 
   (16384*Pi^2*HPL[{3, 2, 1, 1, 1, 1}, -x])/135 - 
   (16384*HPL[{0}, x]^2*HPL[{3, 2, 1, 1, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1, 2}, -x])/45 + 
   (131072*HPL[{3, 2, 1, 1, 1, 3}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{3, 2, 1, 1, 2, 1}, -x])/45 + 
   (1441792*HPL[{3, 2, 1, 1, 2, 2}, -x])/45 + 
   (131072*HPL[{3, 2, 1, 1, 3, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{3, 2, 1, 2, 1, 1}, -x])/45 + 
   (1441792*HPL[{3, 2, 1, 2, 1, 2}, -x])/45 + 
   (1441792*HPL[{3, 2, 1, 2, 2, 1}, -x])/45 + 
   (131072*HPL[{3, 2, 1, 3, 1, 1}, -x])/45 + 
   (1261568*HPL[{0}, x]*HPL[{3, 2, 2, 1, 1, 1}, -x])/45 + 
   (1441792*HPL[{3, 2, 2, 1, 1, 2}, -x])/45 + 
   (1441792*HPL[{3, 2, 2, 1, 2, 1}, -x])/45 + 
   (1441792*HPL[{3, 2, 2, 2, 1, 1}, -x])/45 + 
   (131072*HPL[{3, 2, 3, 1, 1, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{3, 3, 1, 1, 1, 1}, -x])/15 + 
   (131072*HPL[{3, 3, 1, 1, 1, 2}, -x])/45 + 
   (131072*HPL[{3, 3, 1, 1, 2, 1}, -x])/45 + 
   (131072*HPL[{3, 3, 1, 2, 1, 1}, -x])/45 + 
   (131072*HPL[{3, 3, 2, 1, 1, 1}, -x])/45 - 
   (851968*HPL[{3, 4, 1, 1, 1, 1}, -x])/45 + 
   (16384*Pi^2*HPL[{4, 1, 1, 1, 1, 1}, -x])/15 + 
   (16384*HPL[{0}, x]^2*HPL[{4, 1, 1, 1, 1, 1}, -x])/5 + 
   (311296*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1, 2}, -x])/15 - 
   (851968*HPL[{4, 1, 1, 1, 1, 3}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{4, 1, 1, 1, 2, 1}, -x])/15 - 
   (65536*HPL[{4, 1, 1, 1, 2, 2}, -x])/15 - 
   (851968*HPL[{4, 1, 1, 1, 3, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{4, 1, 1, 2, 1, 1}, -x])/15 - 
   (65536*HPL[{4, 1, 1, 2, 1, 2}, -x])/15 - 
   (65536*HPL[{4, 1, 1, 2, 2, 1}, -x])/15 - 
   (851968*HPL[{4, 1, 1, 3, 1, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{4, 1, 2, 1, 1, 1}, -x])/15 - 
   (65536*HPL[{4, 1, 2, 1, 1, 2}, -x])/15 - 
   (65536*HPL[{4, 1, 2, 1, 2, 1}, -x])/15 - 
   (65536*HPL[{4, 1, 2, 2, 1, 1}, -x])/15 - 
   (851968*HPL[{4, 1, 3, 1, 1, 1}, -x])/45 + 
   (311296*HPL[{0}, x]*HPL[{4, 2, 1, 1, 1, 1}, -x])/15 - 
   (65536*HPL[{4, 2, 1, 1, 1, 2}, -x])/15 - 
   (65536*HPL[{4, 2, 1, 1, 2, 1}, -x])/15 - 
   (65536*HPL[{4, 2, 1, 2, 1, 1}, -x])/15 - 
   (65536*HPL[{4, 2, 2, 1, 1, 1}, -x])/15 - 
   (851968*HPL[{4, 3, 1, 1, 1, 1}, -x])/45 + 
   (16384*HPL[{0}, x]*HPL[{5, 1, 1, 1, 1, 1}, -x])/5 - 
   (131072*HPL[{5, 1, 1, 1, 1, 2}, -x])/5 - 
   (131072*HPL[{5, 1, 1, 1, 2, 1}, -x])/5 - 
   (131072*HPL[{5, 1, 1, 2, 1, 1}, -x])/5 - 
   (131072*HPL[{5, 1, 2, 1, 1, 1}, -x])/5 - 
   (131072*HPL[{5, 2, 1, 1, 1, 1}, -x])/5 - 
   (262144*HPL[{6, 1, 1, 1, 1, 1}, -x])/15 - 
   (28672*Pi^4*HPL[{1, 1, 1, 1, 1, 1, 1}, -x])/135 - 
   (8192*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x])/9 - 
   (4096*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 1, 1, 1}, -x])/9 - 
   (16384*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (16384*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (16384*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 3}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 3}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 4}, -x])/3 - 
   (229376*HPL[{1, 1, 1, 1, 1, 1, 5}, -x])/5 - 
   (16384*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (16384*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (81920*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 2}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 2, 2}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 3}, -x])/3 + 
   32768*HPL[{1, 1, 1, 1, 1, 2, 4}, -x] - 
   (16384*Pi^2*HPL[{1, 1, 1, 1, 1, 3, 1}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 3, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3, 2}, -x])/3 + 
   (425984*HPL[{1, 1, 1, 1, 1, 3, 3}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 4, 1}, -x])/3 + 
   32768*HPL[{1, 1, 1, 1, 1, 4, 2}, -x] - 
   (229376*HPL[{1, 1, 1, 1, 1, 5, 1}, -x])/5 - 
   (16384*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (81920*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 2}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 1, 2}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 3}, -x])/3 + 
   32768*HPL[{1, 1, 1, 1, 2, 1, 4}, -x] - 
   (81920*Pi^2*HPL[{1, 1, 1, 1, 2, 2, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 2, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 1, 1, 2, 2, 3}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 3, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 1, 1, 2, 3, 2}, -x])/3 + 
   32768*HPL[{1, 1, 1, 1, 2, 4, 1}, -x] - 
   (16384*Pi^2*HPL[{1, 1, 1, 1, 3, 1, 1}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 3, 1, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1, 2}, -x])/3 + 
   (425984*HPL[{1, 1, 1, 1, 3, 1, 3}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 2, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 1, 1, 3, 2, 2}, -x])/3 + 
   (425984*HPL[{1, 1, 1, 1, 3, 3, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4, 1, 1}, -x])/3 + 
   32768*HPL[{1, 1, 1, 1, 4, 1, 2}, -x] + 
   32768*HPL[{1, 1, 1, 1, 4, 2, 1}, -x] - 
   (229376*HPL[{1, 1, 1, 1, 5, 1, 1}, -x])/5 - 
   (16384*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (81920*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 2}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 1, 2}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 3}, -x])/3 + 
   32768*HPL[{1, 1, 1, 2, 1, 1, 4}, -x] - 
   (81920*Pi^2*HPL[{1, 1, 1, 2, 1, 2, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 2, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 1, 2, 1, 2, 3}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 3, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 1, 2, 1, 3, 2}, -x])/3 + 
   32768*HPL[{1, 1, 1, 2, 1, 4, 1}, -x] - 
   (81920*Pi^2*HPL[{1, 1, 1, 2, 2, 1, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 2, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 1, 2, 2, 1, 3}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 2, 1}, -x])/3 + 
   163840*HPL[{1, 1, 1, 2, 2, 2, 2}, -x] + 
   (360448*HPL[{1, 1, 1, 2, 2, 3, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 1, 2, 3, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 1, 2, 3, 2, 1}, -x])/3 + 
   32768*HPL[{1, 1, 1, 2, 4, 1, 1}, -x] - 
   (16384*Pi^2*HPL[{1, 1, 1, 3, 1, 1, 1}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 1, 1, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1, 2}, -x])/3 + 
   (425984*HPL[{1, 1, 1, 3, 1, 1, 3}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 1, 3, 1, 2, 2}, -x])/3 + 
   (425984*HPL[{1, 1, 1, 3, 1, 3, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 1, 3, 2, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 1, 3, 2, 2, 1}, -x])/3 + 
   (425984*HPL[{1, 1, 1, 3, 3, 1, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1, 1, 1}, -x])/3 + 
   32768*HPL[{1, 1, 1, 4, 1, 1, 2}, -x] + 
   32768*HPL[{1, 1, 1, 4, 1, 2, 1}, -x] + 
   32768*HPL[{1, 1, 1, 4, 2, 1, 1}, -x] - 
   (229376*HPL[{1, 1, 1, 5, 1, 1, 1}, -x])/5 - 
   (16384*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (81920*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 2}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 1, 2}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 3}, -x])/3 + 
   32768*HPL[{1, 1, 2, 1, 1, 1, 4}, -x] - 
   (81920*Pi^2*HPL[{1, 1, 2, 1, 1, 2, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 2, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 2, 1, 1, 2, 3}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 3, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 2, 1, 1, 3, 2}, -x])/3 + 
   32768*HPL[{1, 1, 2, 1, 1, 4, 1}, -x] - 
   (81920*Pi^2*HPL[{1, 1, 2, 1, 2, 1, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 2, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 2, 1, 2, 1, 3}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 2, 1}, -x])/3 + 
   163840*HPL[{1, 1, 2, 1, 2, 2, 2}, -x] + 
   (360448*HPL[{1, 1, 2, 1, 2, 3, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 2, 1, 3, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 2, 1, 3, 2, 1}, -x])/3 + 
   32768*HPL[{1, 1, 2, 1, 4, 1, 1}, -x] - 
   (81920*Pi^2*HPL[{1, 1, 2, 2, 1, 1, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 1, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 2, 2, 1, 1, 3}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 2, 1}, -x])/3 + 
   163840*HPL[{1, 1, 2, 2, 1, 2, 2}, -x] + 
   (360448*HPL[{1, 1, 2, 2, 1, 3, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2, 1, 1}, -x])/3 + 
   163840*HPL[{1, 1, 2, 2, 2, 1, 2}, -x] + 
   163840*HPL[{1, 1, 2, 2, 2, 2, 1}, -x] + 
   (360448*HPL[{1, 1, 2, 2, 3, 1, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 2, 3, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 2, 3, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 2, 3, 2, 1, 1}, -x])/3 + 
   32768*HPL[{1, 1, 2, 4, 1, 1, 1}, -x] - 
   (16384*Pi^2*HPL[{1, 1, 3, 1, 1, 1, 1}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 1, 1, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1, 2}, -x])/3 + 
   (425984*HPL[{1, 1, 3, 1, 1, 1, 3}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 3, 1, 1, 2, 2}, -x])/3 + 
   (425984*HPL[{1, 1, 3, 1, 1, 3, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 3, 1, 2, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 3, 1, 2, 2, 1}, -x])/3 + 
   (425984*HPL[{1, 1, 3, 1, 3, 1, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 3, 2, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 1, 3, 2, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{1, 1, 3, 2, 2, 1, 1}, -x])/3 + 
   (425984*HPL[{1, 1, 3, 3, 1, 1, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1, 1, 1}, -x])/3 + 
   32768*HPL[{1, 1, 4, 1, 1, 1, 2}, -x] + 
   32768*HPL[{1, 1, 4, 1, 1, 2, 1}, -x] + 
   32768*HPL[{1, 1, 4, 1, 2, 1, 1}, -x] + 
   32768*HPL[{1, 1, 4, 2, 1, 1, 1}, -x] - 
   (229376*HPL[{1, 1, 5, 1, 1, 1, 1}, -x])/5 - 
   (16384*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (81920*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 2}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 1, 2}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 3}, -x])/3 + 
   32768*HPL[{1, 2, 1, 1, 1, 1, 4}, -x] - 
   (81920*Pi^2*HPL[{1, 2, 1, 1, 1, 2, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 2, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2, 2}, -x])/3 + 
   (360448*HPL[{1, 2, 1, 1, 1, 2, 3}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 3, 1}, -x])/3 + 
   (360448*HPL[{1, 2, 1, 1, 1, 3, 2}, -x])/3 + 
   32768*HPL[{1, 2, 1, 1, 1, 4, 1}, -x] - 
   (81920*Pi^2*HPL[{1, 2, 1, 1, 2, 1, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 2, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 2, 1, 1, 2, 1, 3}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 2, 1}, -x])/3 + 
   163840*HPL[{1, 2, 1, 1, 2, 2, 2}, -x] + 
   (360448*HPL[{1, 2, 1, 1, 2, 3, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 2, 1, 1, 3, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 2, 1, 1, 3, 2, 1}, -x])/3 + 
   32768*HPL[{1, 2, 1, 1, 4, 1, 1}, -x] - 
   (81920*Pi^2*HPL[{1, 2, 1, 2, 1, 1, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 1, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 2, 1, 2, 1, 1, 3}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 2, 1}, -x])/3 + 
   163840*HPL[{1, 2, 1, 2, 1, 2, 2}, -x] + 
   (360448*HPL[{1, 2, 1, 2, 1, 3, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2, 1, 1}, -x])/3 + 
   163840*HPL[{1, 2, 1, 2, 2, 1, 2}, -x] + 
   163840*HPL[{1, 2, 1, 2, 2, 2, 1}, -x] + 
   (360448*HPL[{1, 2, 1, 2, 3, 1, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 2, 1, 3, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 2, 1, 3, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{1, 2, 1, 3, 2, 1, 1}, -x])/3 + 
   32768*HPL[{1, 2, 1, 4, 1, 1, 1}, -x] - 
   (81920*Pi^2*HPL[{1, 2, 2, 1, 1, 1, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 1, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 2, 2, 1, 1, 1, 3}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 2, 1}, -x])/3 + 
   163840*HPL[{1, 2, 2, 1, 1, 2, 2}, -x] + 
   (360448*HPL[{1, 2, 2, 1, 1, 3, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2, 1, 1}, -x])/3 + 
   163840*HPL[{1, 2, 2, 1, 2, 1, 2}, -x] + 
   163840*HPL[{1, 2, 2, 1, 2, 2, 1}, -x] + 
   (360448*HPL[{1, 2, 2, 1, 3, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1, 1, 1}, -x])/3 + 
   163840*HPL[{1, 2, 2, 2, 1, 1, 2}, -x] + 
   163840*HPL[{1, 2, 2, 2, 1, 2, 1}, -x] + 
   163840*HPL[{1, 2, 2, 2, 2, 1, 1}, -x] + 
   (360448*HPL[{1, 2, 2, 3, 1, 1, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 2, 3, 1, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 2, 3, 1, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{1, 2, 3, 1, 2, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 2, 3, 2, 1, 1, 1}, -x])/3 + 
   32768*HPL[{1, 2, 4, 1, 1, 1, 1}, -x] - 
   (16384*Pi^2*HPL[{1, 3, 1, 1, 1, 1, 1}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 1, 1, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1, 2}, -x])/3 + 
   (425984*HPL[{1, 3, 1, 1, 1, 1, 3}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{1, 3, 1, 1, 1, 2, 2}, -x])/3 + 
   (425984*HPL[{1, 3, 1, 1, 1, 3, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 3, 1, 1, 2, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 3, 1, 1, 2, 2, 1}, -x])/3 + 
   (425984*HPL[{1, 3, 1, 1, 3, 1, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 3, 1, 2, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 3, 1, 2, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{1, 3, 1, 2, 2, 1, 1}, -x])/3 + 
   (425984*HPL[{1, 3, 1, 3, 1, 1, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 3, 2, 1, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{1, 3, 2, 1, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{1, 3, 2, 1, 2, 1, 1}, -x])/3 + 
   (360448*HPL[{1, 3, 2, 2, 1, 1, 1}, -x])/3 + 
   (425984*HPL[{1, 3, 3, 1, 1, 1, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1, 1, 1}, -x])/3 + 
   32768*HPL[{1, 4, 1, 1, 1, 1, 2}, -x] + 
   32768*HPL[{1, 4, 1, 1, 1, 2, 1}, -x] + 
   32768*HPL[{1, 4, 1, 1, 2, 1, 1}, -x] + 
   32768*HPL[{1, 4, 1, 2, 1, 1, 1}, -x] + 
   32768*HPL[{1, 4, 2, 1, 1, 1, 1}, -x] - 
   (229376*HPL[{1, 5, 1, 1, 1, 1, 1}, -x])/5 - 
   (16384*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (81920*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 2}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 1, 2}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 3}, -x])/3 + 
   32768*HPL[{2, 1, 1, 1, 1, 1, 4}, -x] - 
   (81920*Pi^2*HPL[{2, 1, 1, 1, 1, 2, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 2, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2, 2}, -x])/3 + 
   (360448*HPL[{2, 1, 1, 1, 1, 2, 3}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 3, 1}, -x])/3 + 
   (360448*HPL[{2, 1, 1, 1, 1, 3, 2}, -x])/3 + 
   32768*HPL[{2, 1, 1, 1, 1, 4, 1}, -x] - 
   (81920*Pi^2*HPL[{2, 1, 1, 1, 2, 1, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 2, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1, 2}, -x])/3 + 
   (360448*HPL[{2, 1, 1, 1, 2, 1, 3}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 2, 1}, -x])/3 + 
   163840*HPL[{2, 1, 1, 1, 2, 2, 2}, -x] + 
   (360448*HPL[{2, 1, 1, 1, 2, 3, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3, 1, 1}, -x])/3 + 
   (360448*HPL[{2, 1, 1, 1, 3, 1, 2}, -x])/3 + 
   (360448*HPL[{2, 1, 1, 1, 3, 2, 1}, -x])/3 + 
   32768*HPL[{2, 1, 1, 1, 4, 1, 1}, -x] - 
   (81920*Pi^2*HPL[{2, 1, 1, 2, 1, 1, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 1, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{2, 1, 1, 2, 1, 1, 3}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 2, 1}, -x])/3 + 
   163840*HPL[{2, 1, 1, 2, 1, 2, 2}, -x] + 
   (360448*HPL[{2, 1, 1, 2, 1, 3, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2, 1, 1}, -x])/3 + 
   163840*HPL[{2, 1, 1, 2, 2, 1, 2}, -x] + 
   163840*HPL[{2, 1, 1, 2, 2, 2, 1}, -x] + 
   (360448*HPL[{2, 1, 1, 2, 3, 1, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{2, 1, 1, 3, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{2, 1, 1, 3, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{2, 1, 1, 3, 2, 1, 1}, -x])/3 + 
   32768*HPL[{2, 1, 1, 4, 1, 1, 1}, -x] - 
   (81920*Pi^2*HPL[{2, 1, 2, 1, 1, 1, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 1, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{2, 1, 2, 1, 1, 1, 3}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 2, 1}, -x])/3 + 
   163840*HPL[{2, 1, 2, 1, 1, 2, 2}, -x] + 
   (360448*HPL[{2, 1, 2, 1, 1, 3, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2, 1, 1}, -x])/3 + 
   163840*HPL[{2, 1, 2, 1, 2, 1, 2}, -x] + 
   163840*HPL[{2, 1, 2, 1, 2, 2, 1}, -x] + 
   (360448*HPL[{2, 1, 2, 1, 3, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1, 1, 1}, -x])/3 + 
   163840*HPL[{2, 1, 2, 2, 1, 1, 2}, -x] + 
   163840*HPL[{2, 1, 2, 2, 1, 2, 1}, -x] + 
   163840*HPL[{2, 1, 2, 2, 2, 1, 1}, -x] + 
   (360448*HPL[{2, 1, 2, 3, 1, 1, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{2, 1, 3, 1, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{2, 1, 3, 1, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{2, 1, 3, 1, 2, 1, 1}, -x])/3 + 
   (360448*HPL[{2, 1, 3, 2, 1, 1, 1}, -x])/3 + 
   32768*HPL[{2, 1, 4, 1, 1, 1, 1}, -x] - 
   (81920*Pi^2*HPL[{2, 2, 1, 1, 1, 1, 1}, -x])/9 - 
   (81920*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 1, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{2, 2, 1, 1, 1, 1, 3}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 2, 1}, -x])/3 + 
   163840*HPL[{2, 2, 1, 1, 1, 2, 2}, -x] + 
   (360448*HPL[{2, 2, 1, 1, 1, 3, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2, 1, 1}, -x])/3 + 
   163840*HPL[{2, 2, 1, 1, 2, 1, 2}, -x] + 
   163840*HPL[{2, 2, 1, 1, 2, 2, 1}, -x] + 
   (360448*HPL[{2, 2, 1, 1, 3, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1, 1, 1}, -x])/3 + 
   163840*HPL[{2, 2, 1, 2, 1, 1, 2}, -x] + 
   163840*HPL[{2, 2, 1, 2, 1, 2, 1}, -x] + 
   163840*HPL[{2, 2, 1, 2, 2, 1, 1}, -x] + 
   (360448*HPL[{2, 2, 1, 3, 1, 1, 1}, -x])/3 + 
   (32768*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1, 1, 1}, -x])/3 + 
   163840*HPL[{2, 2, 2, 1, 1, 1, 2}, -x] + 
   163840*HPL[{2, 2, 2, 1, 1, 2, 1}, -x] + 
   163840*HPL[{2, 2, 2, 1, 2, 1, 1}, -x] + 
   163840*HPL[{2, 2, 2, 2, 1, 1, 1}, -x] + 
   (360448*HPL[{2, 2, 3, 1, 1, 1, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{2, 3, 1, 1, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{2, 3, 1, 1, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{2, 3, 1, 1, 2, 1, 1}, -x])/3 + 
   (360448*HPL[{2, 3, 1, 2, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{2, 3, 2, 1, 1, 1, 1}, -x])/3 + 
   32768*HPL[{2, 4, 1, 1, 1, 1, 1}, -x] - 
   (16384*Pi^2*HPL[{3, 1, 1, 1, 1, 1, 1}, -x])/9 - 
   (16384*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (163840*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1, 2}, -x])/3 + 
   (425984*HPL[{3, 1, 1, 1, 1, 1, 3}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{3, 1, 1, 1, 1, 2, 2}, -x])/3 + 
   (425984*HPL[{3, 1, 1, 1, 1, 3, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2, 1, 1}, -x])/3 + 
   (360448*HPL[{3, 1, 1, 1, 2, 1, 2}, -x])/3 + 
   (360448*HPL[{3, 1, 1, 1, 2, 2, 1}, -x])/3 + 
   (425984*HPL[{3, 1, 1, 1, 3, 1, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{3, 1, 1, 2, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{3, 1, 1, 2, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{3, 1, 1, 2, 2, 1, 1}, -x])/3 + 
   (425984*HPL[{3, 1, 1, 3, 1, 1, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{3, 1, 2, 1, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{3, 1, 2, 1, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{3, 1, 2, 1, 2, 1, 1}, -x])/3 + 
   (360448*HPL[{3, 1, 2, 2, 1, 1, 1}, -x])/3 + 
   (425984*HPL[{3, 1, 3, 1, 1, 1, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{3, 2, 1, 1, 1, 1, 2}, -x])/3 + 
   (360448*HPL[{3, 2, 1, 1, 1, 2, 1}, -x])/3 + 
   (360448*HPL[{3, 2, 1, 1, 2, 1, 1}, -x])/3 + 
   (360448*HPL[{3, 2, 1, 2, 1, 1, 1}, -x])/3 + 
   (360448*HPL[{3, 2, 2, 1, 1, 1, 1}, -x])/3 + 
   (425984*HPL[{3, 3, 1, 1, 1, 1, 1}, -x])/9 + 
   (163840*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   32768*HPL[{4, 1, 1, 1, 1, 1, 2}, -x] + 
   32768*HPL[{4, 1, 1, 1, 1, 2, 1}, -x] + 
   32768*HPL[{4, 1, 1, 1, 2, 1, 1}, -x] + 
   32768*HPL[{4, 1, 1, 2, 1, 1, 1}, -x] + 
   32768*HPL[{4, 1, 2, 1, 1, 1, 1}, -x] + 
   32768*HPL[{4, 2, 1, 1, 1, 1, 1}, -x] - 
   (229376*HPL[{5, 1, 1, 1, 1, 1, 1}, -x])/5 - 
   (131072*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x])/9 - 
   (131072*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x])/9 - 
   (262144*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x])/9 - 
   (262144*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x])/3 + 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 3}, -x])/3 + 
   (524288*HPL[{1, 1, 1, 1, 1, 1, 1, 4}, -x])/3 - 
   (262144*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x])/9 - 
   (262144*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 1, 1, 2, 3}, -x])/3 + 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 3, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 1, 1, 3, 2}, -x])/3 + 
   (524288*HPL[{1, 1, 1, 1, 1, 1, 4, 1}, -x])/3 - 
   (262144*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x])/9 - 
   (262144*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 1, 2, 1, 3}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 1, 2, 2, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 1, 2, 3, 1}, -x])/3 + 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 1, 3, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 1, 3, 2, 1}, -x])/3 + 
   (524288*HPL[{1, 1, 1, 1, 1, 4, 1, 1}, -x])/3 - 
   (262144*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x])/9 - 
   (262144*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 2, 1, 1, 3}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 2, 1, 2, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 2, 1, 3, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 2, 2, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 2, 2, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 2, 3, 1, 1}, -x])/3 + 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 3, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 3, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 1, 3, 2, 1, 1}, -x])/3 + 
   (524288*HPL[{1, 1, 1, 1, 4, 1, 1, 1}, -x])/3 - 
   (262144*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x])/9 - 
   (262144*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 2, 1, 1, 1, 3}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 2, 1, 1, 2, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 2, 1, 1, 3, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 2, 1, 2, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 2, 1, 2, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 2, 1, 3, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 2, 2, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 2, 2, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 2, 2, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 2, 3, 1, 1, 1}, -x])/3 + 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 3, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 3, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 3, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 1, 3, 2, 1, 1, 1}, -x])/3 + 
   (524288*HPL[{1, 1, 1, 4, 1, 1, 1, 1}, -x])/3 - 
   (262144*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x])/9 - 
   (262144*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 1, 1, 1, 1, 3}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 1, 1, 1, 2, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 1, 1, 1, 3, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 1, 1, 2, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 1, 1, 2, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 1, 1, 3, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 1, 2, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 1, 2, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 1, 2, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 1, 3, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 2, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 2, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 2, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 2, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 2, 3, 1, 1, 1, 1}, -x])/3 + 
   (262144*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 3, 1, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 1, 3, 1, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 3, 1, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 3, 1, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 1, 3, 2, 1, 1, 1, 1}, -x])/3 + 
   (524288*HPL[{1, 1, 4, 1, 1, 1, 1, 1}, -x])/3 - 
   (262144*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x])/9 - 
   (262144*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 1, 1, 1, 1, 3}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 1, 1, 1, 2, 2}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 1, 1, 1, 3, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 1, 1, 2, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 1, 1, 2, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 1, 1, 3, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 1, 2, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 1, 2, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 1, 2, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 1, 3, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 2, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 2, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 2, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 2, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 1, 3, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 2, 1, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 2, 2, 1, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 2, 1, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 2, 1, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 2, 2, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 2, 3, 1, 1, 1, 1, 1}, -x])/3 + 
   (262144*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 3, 1, 1, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{1, 3, 1, 1, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{1, 3, 1, 1, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 3, 1, 1, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 3, 1, 2, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{1, 3, 2, 1, 1, 1, 1, 1}, -x])/3 + 
   (524288*HPL[{1, 4, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (262144*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x])/9 - 
   (262144*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 1, 1, 1, 1, 3}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 1, 1, 1, 2, 2}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 1, 1, 1, 3, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 1, 1, 2, 1, 2}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 1, 1, 2, 2, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 1, 1, 3, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 1, 2, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 1, 2, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 1, 2, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 1, 3, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 2, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 2, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 2, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 2, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 1, 3, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 2, 1, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{2, 1, 2, 1, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 2, 1, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 2, 1, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 2, 2, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 1, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   (262144*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 2, 1, 1, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{2, 2, 1, 1, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{2, 2, 1, 1, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 2, 1, 1, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 2, 1, 2, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 2, 2, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{2, 3, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (262144*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{3, 1, 1, 1, 1, 1, 1, 2}, -x])/3 + 
   (1048576*HPL[{3, 1, 1, 1, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{3, 1, 1, 1, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{3, 1, 1, 1, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{3, 1, 1, 2, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{3, 1, 2, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{3, 2, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (524288*HPL[{4, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (262144*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   262144*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   524288*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 2}, -x] + 
   (2621440*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 3}, -x])/3 - 
   524288*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 1}, -x] + 
   524288*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 2}, -x] + 
   (2621440*HPL[{1, 1, 1, 1, 1, 1, 1, 3, 1}, -x])/3 - 
   524288*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 1}, -x] + 
   524288*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 2}, -x] + 
   524288*HPL[{1, 1, 1, 1, 1, 1, 2, 2, 1}, -x] + 
   (2621440*HPL[{1, 1, 1, 1, 1, 1, 3, 1, 1}, -x])/3 - 
   524288*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 1}, -x] + 
   524288*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 2}, -x] + 
   524288*HPL[{1, 1, 1, 1, 1, 2, 1, 2, 1}, -x] + 
   524288*HPL[{1, 1, 1, 1, 1, 2, 2, 1, 1}, -x] + 
   (2621440*HPL[{1, 1, 1, 1, 1, 3, 1, 1, 1}, -x])/3 - 
   524288*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 1}, -x] + 
   524288*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 2}, -x] + 
   524288*HPL[{1, 1, 1, 1, 2, 1, 1, 2, 1}, -x] + 
   524288*HPL[{1, 1, 1, 1, 2, 1, 2, 1, 1}, -x] + 
   524288*HPL[{1, 1, 1, 1, 2, 2, 1, 1, 1}, -x] + 
   (2621440*HPL[{1, 1, 1, 1, 3, 1, 1, 1, 1}, -x])/3 - 
   524288*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 1}, -x] + 
   524288*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 2}, -x] + 
   524288*HPL[{1, 1, 1, 2, 1, 1, 1, 2, 1}, -x] + 
   524288*HPL[{1, 1, 1, 2, 1, 1, 2, 1, 1}, -x] + 
   524288*HPL[{1, 1, 1, 2, 1, 2, 1, 1, 1}, -x] + 
   524288*HPL[{1, 1, 1, 2, 2, 1, 1, 1, 1}, -x] + 
   (2621440*HPL[{1, 1, 1, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   524288*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 1}, -x] + 
   524288*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 2}, -x] + 
   524288*HPL[{1, 1, 2, 1, 1, 1, 1, 2, 1}, -x] + 
   524288*HPL[{1, 1, 2, 1, 1, 1, 2, 1, 1}, -x] + 
   524288*HPL[{1, 1, 2, 1, 1, 2, 1, 1, 1}, -x] + 
   524288*HPL[{1, 1, 2, 1, 2, 1, 1, 1, 1}, -x] + 
   524288*HPL[{1, 1, 2, 2, 1, 1, 1, 1, 1}, -x] + 
   (2621440*HPL[{1, 1, 3, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   524288*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   524288*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 2}, -x] + 
   524288*HPL[{1, 2, 1, 1, 1, 1, 1, 2, 1}, -x] + 
   524288*HPL[{1, 2, 1, 1, 1, 1, 2, 1, 1}, -x] + 
   524288*HPL[{1, 2, 1, 1, 1, 2, 1, 1, 1}, -x] + 
   524288*HPL[{1, 2, 1, 1, 2, 1, 1, 1, 1}, -x] + 
   524288*HPL[{1, 2, 1, 2, 1, 1, 1, 1, 1}, -x] + 
   524288*HPL[{1, 2, 2, 1, 1, 1, 1, 1, 1}, -x] + 
   (2621440*HPL[{1, 3, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   524288*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   524288*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 2}, -x] + 
   524288*HPL[{2, 1, 1, 1, 1, 1, 1, 2, 1}, -x] + 
   524288*HPL[{2, 1, 1, 1, 1, 1, 2, 1, 1}, -x] + 
   524288*HPL[{2, 1, 1, 1, 1, 2, 1, 1, 1}, -x] + 
   524288*HPL[{2, 1, 1, 1, 2, 1, 1, 1, 1}, -x] + 
   524288*HPL[{2, 1, 1, 2, 1, 1, 1, 1, 1}, -x] + 
   524288*HPL[{2, 1, 2, 1, 1, 1, 1, 1, 1}, -x] + 
   524288*HPL[{2, 2, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   (2621440*HPL[{3, 1, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   2097152*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   4194304*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   (127*Pi^8*Zeta[3])/535815000 + (31*Pi^6*HPL[{0}, x]^2*Zeta[3])/26790750 + 
   (Pi^4*HPL[{0}, x]^4*Zeta[3])/1093500 + (Pi^2*HPL[{0}, x]^6*Zeta[3])/
    3827250 + (HPL[{0}, x]^8*Zeta[3])/35721000 + 
   (124*Pi^6*HPL[{0}, x]*HPL[{1}, -x]*Zeta[3])/2679075 + 
   (4*Pi^4*HPL[{0}, x]^3*HPL[{1}, -x]*Zeta[3])/54675 + 
   (4*Pi^2*HPL[{0}, x]^5*HPL[{1}, -x]*Zeta[3])/127575 + 
   (4*HPL[{0}, x]^7*HPL[{1}, -x]*Zeta[3])/893025 + 
   (992*Pi^6*HPL[{2}, -x]*Zeta[3])/2679075 + 
   (32*Pi^4*HPL[{0}, x]^2*HPL[{2}, -x]*Zeta[3])/18225 + 
   (32*Pi^2*HPL[{0}, x]^4*HPL[{2}, -x]*Zeta[3])/25515 + 
   (32*HPL[{0}, x]^6*HPL[{2}, -x]*Zeta[3])/127575 + 
   (248*Pi^4*HPL[{0}, x]*HPL[{3}, -x]*Zeta[3])/18225 + 
   (496*Pi^2*HPL[{0}, x]^3*HPL[{3}, -x]*Zeta[3])/25515 + 
   (248*HPL[{0}, x]^5*HPL[{3}, -x]*Zeta[3])/42525 + 
   (16*Pi^4*HPL[{4}, -x]*Zeta[3])/729 + 
   (160*Pi^2*HPL[{0}, x]^2*HPL[{4}, -x]*Zeta[3])/1701 + 
   (80*HPL[{0}, x]^4*HPL[{4}, -x]*Zeta[3])/1701 - 
   (2528*Pi^2*HPL[{0}, x]*HPL[{5}, -x]*Zeta[3])/42525 - 
   (2528*HPL[{0}, x]^3*HPL[{5}, -x]*Zeta[3])/42525 - 
   (640*Pi^2*HPL[{6}, -x]*Zeta[3])/1701 - 
   (640*HPL[{0}, x]^2*HPL[{6}, -x]*Zeta[3])/567 + 
   (832*HPL[{0}, x]*HPL[{7}, -x]*Zeta[3])/405 + (8576*HPL[{8}, -x]*Zeta[3])/
    2835 + (248*Pi^6*HPL[{1, 1}, -x]*Zeta[3])/297675 + 
   (8*Pi^4*HPL[{0}, x]^2*HPL[{1, 1}, -x]*Zeta[3])/2025 + 
   (8*Pi^2*HPL[{0}, x]^4*HPL[{1, 1}, -x]*Zeta[3])/2835 + 
   (8*HPL[{0}, x]^6*HPL[{1, 1}, -x]*Zeta[3])/14175 + 
   (112*Pi^4*HPL[{0}, x]*HPL[{1, 2}, -x]*Zeta[3])/2025 + 
   (32*Pi^2*HPL[{0}, x]^3*HPL[{1, 2}, -x]*Zeta[3])/405 + 
   (16*HPL[{0}, x]^5*HPL[{1, 2}, -x]*Zeta[3])/675 + 
   (1072*Pi^4*HPL[{1, 3}, -x]*Zeta[3])/6075 + 
   (2144*Pi^2*HPL[{0}, x]^2*HPL[{1, 3}, -x]*Zeta[3])/2835 + 
   (1072*HPL[{0}, x]^4*HPL[{1, 3}, -x]*Zeta[3])/2835 + 
   (1472*Pi^2*HPL[{0}, x]*HPL[{1, 4}, -x]*Zeta[3])/945 + 
   (1472*HPL[{0}, x]^3*HPL[{1, 4}, -x]*Zeta[3])/945 - 
   (1984*Pi^2*HPL[{1, 5}, -x]*Zeta[3])/945 - 
   (1984*HPL[{0}, x]^2*HPL[{1, 5}, -x]*Zeta[3])/315 - 
   (13696*HPL[{0}, x]*HPL[{1, 6}, -x]*Zeta[3])/945 + 
   (12416*HPL[{1, 7}, -x]*Zeta[3])/315 + 
   (112*Pi^4*HPL[{0}, x]*HPL[{2, 1}, -x]*Zeta[3])/2025 + 
   (32*Pi^2*HPL[{0}, x]^3*HPL[{2, 1}, -x]*Zeta[3])/405 + 
   (16*HPL[{0}, x]^5*HPL[{2, 1}, -x]*Zeta[3])/675 + 
   (656*Pi^4*HPL[{2, 2}, -x]*Zeta[3])/2025 + 
   (1312*Pi^2*HPL[{0}, x]^2*HPL[{2, 2}, -x]*Zeta[3])/945 + 
   (656*HPL[{0}, x]^4*HPL[{2, 2}, -x]*Zeta[3])/945 + 
   (18752*Pi^2*HPL[{0}, x]*HPL[{2, 3}, -x]*Zeta[3])/2835 + 
   (18752*HPL[{0}, x]^3*HPL[{2, 3}, -x]*Zeta[3])/2835 + 
   (320*Pi^2*HPL[{2, 4}, -x]*Zeta[3])/189 + 
   (320*HPL[{0}, x]^2*HPL[{2, 4}, -x]*Zeta[3])/63 - 
   (4736*HPL[{0}, x]*HPL[{2, 5}, -x]*Zeta[3])/63 + 
   (32128*HPL[{2, 6}, -x]*Zeta[3])/945 + (1072*Pi^4*HPL[{3, 1}, -x]*Zeta[3])/
    6075 + (2144*Pi^2*HPL[{0}, x]^2*HPL[{3, 1}, -x]*Zeta[3])/2835 + 
   (1072*HPL[{0}, x]^4*HPL[{3, 1}, -x]*Zeta[3])/2835 + 
   (18752*Pi^2*HPL[{0}, x]*HPL[{3, 2}, -x]*Zeta[3])/2835 + 
   (18752*HPL[{0}, x]^3*HPL[{3, 2}, -x]*Zeta[3])/2835 + 
   (4544*Pi^2*HPL[{3, 3}, -x]*Zeta[3])/567 + 
   (4544*HPL[{0}, x]^2*HPL[{3, 3}, -x]*Zeta[3])/189 - 
   (4736*HPL[{0}, x]*HPL[{3, 4}, -x]*Zeta[3])/63 - 
   (6784*HPL[{3, 5}, -x]*Zeta[3])/105 + 
   (1472*Pi^2*HPL[{0}, x]*HPL[{4, 1}, -x]*Zeta[3])/945 + 
   (1472*HPL[{0}, x]^3*HPL[{4, 1}, -x]*Zeta[3])/945 + 
   (320*Pi^2*HPL[{4, 2}, -x]*Zeta[3])/189 + 
   (320*HPL[{0}, x]^2*HPL[{4, 2}, -x]*Zeta[3])/63 - 
   (4736*HPL[{0}, x]*HPL[{4, 3}, -x]*Zeta[3])/63 - 
   (5504*HPL[{4, 4}, -x]*Zeta[3])/63 - (1984*Pi^2*HPL[{5, 1}, -x]*Zeta[3])/
    945 - (1984*HPL[{0}, x]^2*HPL[{5, 1}, -x]*Zeta[3])/315 - 
   (4736*HPL[{0}, x]*HPL[{5, 2}, -x]*Zeta[3])/63 - 
   (6784*HPL[{5, 3}, -x]*Zeta[3])/105 - 
   (13696*HPL[{0}, x]*HPL[{6, 1}, -x]*Zeta[3])/945 + 
   (32128*HPL[{6, 2}, -x]*Zeta[3])/945 + (12416*HPL[{7, 1}, -x]*Zeta[3])/
    315 + (256*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1}, -x]*Zeta[3])/2025 + 
   (512*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1}, -x]*Zeta[3])/2835 + 
   (256*HPL[{0}, x]^5*HPL[{1, 1, 1}, -x]*Zeta[3])/4725 + 
   (512*Pi^4*HPL[{1, 1, 2}, -x]*Zeta[3])/675 + 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2}, -x]*Zeta[3])/315 + 
   (512*HPL[{0}, x]^4*HPL[{1, 1, 2}, -x]*Zeta[3])/315 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3}, -x]*Zeta[3])/63 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 1, 3}, -x]*Zeta[3])/63 + 
   (2048*Pi^2*HPL[{1, 1, 4}, -x]*Zeta[3])/315 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 1, 4}, -x]*Zeta[3])/105 - 
   (6144*HPL[{0}, x]*HPL[{1, 1, 5}, -x]*Zeta[3])/35 + 
   (4096*HPL[{1, 1, 6}, -x]*Zeta[3])/105 + 
   (512*Pi^4*HPL[{1, 2, 1}, -x]*Zeta[3])/675 + 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1}, -x]*Zeta[3])/315 + 
   (512*HPL[{0}, x]^4*HPL[{1, 2, 1}, -x]*Zeta[3])/315 + 
   (29696*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2}, -x]*Zeta[3])/945 + 
   (29696*HPL[{0}, x]^3*HPL[{1, 2, 2}, -x]*Zeta[3])/945 + 
   (16384*Pi^2*HPL[{1, 2, 3}, -x]*Zeta[3])/315 + 
   (16384*HPL[{0}, x]^2*HPL[{1, 2, 3}, -x]*Zeta[3])/105 - 
   (6144*HPL[{0}, x]*HPL[{1, 2, 4}, -x]*Zeta[3])/35 - 
   (53248*HPL[{1, 2, 5}, -x]*Zeta[3])/105 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1}, -x]*Zeta[3])/63 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 3, 1}, -x]*Zeta[3])/63 + 
   (16384*Pi^2*HPL[{1, 3, 2}, -x]*Zeta[3])/315 + 
   (16384*HPL[{0}, x]^2*HPL[{1, 3, 2}, -x]*Zeta[3])/105 + 
   (63488*HPL[{0}, x]*HPL[{1, 3, 3}, -x]*Zeta[3])/945 - 
   (16384*HPL[{1, 3, 4}, -x]*Zeta[3])/21 + 
   (2048*Pi^2*HPL[{1, 4, 1}, -x]*Zeta[3])/315 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 4, 1}, -x]*Zeta[3])/105 - 
   (6144*HPL[{0}, x]*HPL[{1, 4, 2}, -x]*Zeta[3])/35 - 
   (16384*HPL[{1, 4, 3}, -x]*Zeta[3])/21 - 
   (6144*HPL[{0}, x]*HPL[{1, 5, 1}, -x]*Zeta[3])/35 - 
   (53248*HPL[{1, 5, 2}, -x]*Zeta[3])/105 + (4096*HPL[{1, 6, 1}, -x]*Zeta[3])/
    105 + (512*Pi^4*HPL[{2, 1, 1}, -x]*Zeta[3])/675 + 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1}, -x]*Zeta[3])/315 + 
   (512*HPL[{0}, x]^4*HPL[{2, 1, 1}, -x]*Zeta[3])/315 + 
   (29696*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2}, -x]*Zeta[3])/945 + 
   (29696*HPL[{0}, x]^3*HPL[{2, 1, 2}, -x]*Zeta[3])/945 + 
   (16384*Pi^2*HPL[{2, 1, 3}, -x]*Zeta[3])/315 + 
   (16384*HPL[{0}, x]^2*HPL[{2, 1, 3}, -x]*Zeta[3])/105 - 
   (6144*HPL[{0}, x]*HPL[{2, 1, 4}, -x]*Zeta[3])/35 - 
   (53248*HPL[{2, 1, 5}, -x]*Zeta[3])/105 + 
   (29696*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1}, -x]*Zeta[3])/945 + 
   (29696*HPL[{0}, x]^3*HPL[{2, 2, 1}, -x]*Zeta[3])/945 + 
   (106496*Pi^2*HPL[{2, 2, 2}, -x]*Zeta[3])/945 + 
   (106496*HPL[{0}, x]^2*HPL[{2, 2, 2}, -x]*Zeta[3])/315 + 
   (145408*HPL[{0}, x]*HPL[{2, 2, 3}, -x]*Zeta[3])/315 - 
   (139264*HPL[{2, 2, 4}, -x]*Zeta[3])/105 + 
   (16384*Pi^2*HPL[{2, 3, 1}, -x]*Zeta[3])/315 + 
   (16384*HPL[{0}, x]^2*HPL[{2, 3, 1}, -x]*Zeta[3])/105 + 
   (145408*HPL[{0}, x]*HPL[{2, 3, 2}, -x]*Zeta[3])/315 - 
   (1052672*HPL[{2, 3, 3}, -x]*Zeta[3])/945 - 
   (6144*HPL[{0}, x]*HPL[{2, 4, 1}, -x]*Zeta[3])/35 - 
   (139264*HPL[{2, 4, 2}, -x]*Zeta[3])/105 - 
   (53248*HPL[{2, 5, 1}, -x]*Zeta[3])/105 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1}, -x]*Zeta[3])/63 + 
   (1024*HPL[{0}, x]^3*HPL[{3, 1, 1}, -x]*Zeta[3])/63 + 
   (16384*Pi^2*HPL[{3, 1, 2}, -x]*Zeta[3])/315 + 
   (16384*HPL[{0}, x]^2*HPL[{3, 1, 2}, -x]*Zeta[3])/105 + 
   (63488*HPL[{0}, x]*HPL[{3, 1, 3}, -x]*Zeta[3])/945 - 
   (16384*HPL[{3, 1, 4}, -x]*Zeta[3])/21 + 
   (16384*Pi^2*HPL[{3, 2, 1}, -x]*Zeta[3])/315 + 
   (16384*HPL[{0}, x]^2*HPL[{3, 2, 1}, -x]*Zeta[3])/105 + 
   (145408*HPL[{0}, x]*HPL[{3, 2, 2}, -x]*Zeta[3])/315 - 
   (1052672*HPL[{3, 2, 3}, -x]*Zeta[3])/945 + 
   (63488*HPL[{0}, x]*HPL[{3, 3, 1}, -x]*Zeta[3])/945 - 
   (1052672*HPL[{3, 3, 2}, -x]*Zeta[3])/945 - 
   (16384*HPL[{3, 4, 1}, -x]*Zeta[3])/21 + 
   (2048*Pi^2*HPL[{4, 1, 1}, -x]*Zeta[3])/315 + 
   (2048*HPL[{0}, x]^2*HPL[{4, 1, 1}, -x]*Zeta[3])/105 - 
   (6144*HPL[{0}, x]*HPL[{4, 1, 2}, -x]*Zeta[3])/35 - 
   (16384*HPL[{4, 1, 3}, -x]*Zeta[3])/21 - 
   (6144*HPL[{0}, x]*HPL[{4, 2, 1}, -x]*Zeta[3])/35 - 
   (139264*HPL[{4, 2, 2}, -x]*Zeta[3])/105 - 
   (16384*HPL[{4, 3, 1}, -x]*Zeta[3])/21 - 
   (6144*HPL[{0}, x]*HPL[{5, 1, 1}, -x]*Zeta[3])/35 - 
   (53248*HPL[{5, 1, 2}, -x]*Zeta[3])/105 - 
   (53248*HPL[{5, 2, 1}, -x]*Zeta[3])/105 + (4096*HPL[{6, 1, 1}, -x]*Zeta[3])/
    105 + (3584*Pi^4*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/2025 + 
   (1024*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/135 + 
   (512*HPL[{0}, x]^4*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/135 + 
   (2048*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2}, -x]*Zeta[3])/27 + 
   (2048*HPL[{0}, x]^3*HPL[{1, 1, 1, 2}, -x]*Zeta[3])/27 + 
   (2048*Pi^2*HPL[{1, 1, 1, 3}, -x]*Zeta[3])/15 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 1, 1, 3}, -x]*Zeta[3])/5 - 
   (4096*HPL[{0}, x]*HPL[{1, 1, 1, 4}, -x]*Zeta[3])/15 - 
   (4096*HPL[{1, 1, 1, 5}, -x]*Zeta[3])/3 + 
   (2048*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1}, -x]*Zeta[3])/27 + 
   (2048*HPL[{0}, x]^3*HPL[{1, 1, 2, 1}, -x]*Zeta[3])/27 + 
   (38912*Pi^2*HPL[{1, 1, 2, 2}, -x]*Zeta[3])/135 + 
   (38912*HPL[{0}, x]^2*HPL[{1, 1, 2, 2}, -x]*Zeta[3])/45 + 
   (69632*HPL[{0}, x]*HPL[{1, 1, 2, 3}, -x]*Zeta[3])/45 - 
   (45056*HPL[{1, 1, 2, 4}, -x]*Zeta[3])/15 + 
   (2048*Pi^2*HPL[{1, 1, 3, 1}, -x]*Zeta[3])/15 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 1, 3, 1}, -x]*Zeta[3])/5 + 
   (69632*HPL[{0}, x]*HPL[{1, 1, 3, 2}, -x]*Zeta[3])/45 - 
   (94208*HPL[{1, 1, 3, 3}, -x]*Zeta[3])/45 - 
   (4096*HPL[{0}, x]*HPL[{1, 1, 4, 1}, -x]*Zeta[3])/15 - 
   (45056*HPL[{1, 1, 4, 2}, -x]*Zeta[3])/15 - 
   (4096*HPL[{1, 1, 5, 1}, -x]*Zeta[3])/3 + 
   (2048*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1}, -x]*Zeta[3])/27 + 
   (2048*HPL[{0}, x]^3*HPL[{1, 2, 1, 1}, -x]*Zeta[3])/27 + 
   (38912*Pi^2*HPL[{1, 2, 1, 2}, -x]*Zeta[3])/135 + 
   (38912*HPL[{0}, x]^2*HPL[{1, 2, 1, 2}, -x]*Zeta[3])/45 + 
   (69632*HPL[{0}, x]*HPL[{1, 2, 1, 3}, -x]*Zeta[3])/45 - 
   (45056*HPL[{1, 2, 1, 4}, -x]*Zeta[3])/15 + 
   (38912*Pi^2*HPL[{1, 2, 2, 1}, -x]*Zeta[3])/135 + 
   (38912*HPL[{0}, x]^2*HPL[{1, 2, 2, 1}, -x]*Zeta[3])/45 + 
   (192512*HPL[{0}, x]*HPL[{1, 2, 2, 2}, -x]*Zeta[3])/45 - 
   (53248*HPL[{1, 2, 2, 3}, -x]*Zeta[3])/45 + 
   (69632*HPL[{0}, x]*HPL[{1, 2, 3, 1}, -x]*Zeta[3])/45 - 
   (53248*HPL[{1, 2, 3, 2}, -x]*Zeta[3])/45 - 
   (45056*HPL[{1, 2, 4, 1}, -x]*Zeta[3])/15 + 
   (2048*Pi^2*HPL[{1, 3, 1, 1}, -x]*Zeta[3])/15 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 3, 1, 1}, -x]*Zeta[3])/5 + 
   (69632*HPL[{0}, x]*HPL[{1, 3, 1, 2}, -x]*Zeta[3])/45 - 
   (94208*HPL[{1, 3, 1, 3}, -x]*Zeta[3])/45 + 
   (69632*HPL[{0}, x]*HPL[{1, 3, 2, 1}, -x]*Zeta[3])/45 - 
   (53248*HPL[{1, 3, 2, 2}, -x]*Zeta[3])/45 - 
   (94208*HPL[{1, 3, 3, 1}, -x]*Zeta[3])/45 - 
   (4096*HPL[{0}, x]*HPL[{1, 4, 1, 1}, -x]*Zeta[3])/15 - 
   (45056*HPL[{1, 4, 1, 2}, -x]*Zeta[3])/15 - 
   (45056*HPL[{1, 4, 2, 1}, -x]*Zeta[3])/15 - 
   (4096*HPL[{1, 5, 1, 1}, -x]*Zeta[3])/3 + 
   (2048*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1}, -x]*Zeta[3])/27 + 
   (2048*HPL[{0}, x]^3*HPL[{2, 1, 1, 1}, -x]*Zeta[3])/27 + 
   (38912*Pi^2*HPL[{2, 1, 1, 2}, -x]*Zeta[3])/135 + 
   (38912*HPL[{0}, x]^2*HPL[{2, 1, 1, 2}, -x]*Zeta[3])/45 + 
   (69632*HPL[{0}, x]*HPL[{2, 1, 1, 3}, -x]*Zeta[3])/45 - 
   (45056*HPL[{2, 1, 1, 4}, -x]*Zeta[3])/15 + 
   (38912*Pi^2*HPL[{2, 1, 2, 1}, -x]*Zeta[3])/135 + 
   (38912*HPL[{0}, x]^2*HPL[{2, 1, 2, 1}, -x]*Zeta[3])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 1, 2, 2}, -x]*Zeta[3])/45 - 
   (53248*HPL[{2, 1, 2, 3}, -x]*Zeta[3])/45 + 
   (69632*HPL[{0}, x]*HPL[{2, 1, 3, 1}, -x]*Zeta[3])/45 - 
   (53248*HPL[{2, 1, 3, 2}, -x]*Zeta[3])/45 - 
   (45056*HPL[{2, 1, 4, 1}, -x]*Zeta[3])/15 + 
   (38912*Pi^2*HPL[{2, 2, 1, 1}, -x]*Zeta[3])/135 + 
   (38912*HPL[{0}, x]^2*HPL[{2, 2, 1, 1}, -x]*Zeta[3])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 2, 1, 2}, -x]*Zeta[3])/45 - 
   (53248*HPL[{2, 2, 1, 3}, -x]*Zeta[3])/45 + 
   (192512*HPL[{0}, x]*HPL[{2, 2, 2, 1}, -x]*Zeta[3])/45 + 
   (151552*HPL[{2, 2, 2, 2}, -x]*Zeta[3])/45 - 
   (53248*HPL[{2, 2, 3, 1}, -x]*Zeta[3])/45 + 
   (69632*HPL[{0}, x]*HPL[{2, 3, 1, 1}, -x]*Zeta[3])/45 - 
   (53248*HPL[{2, 3, 1, 2}, -x]*Zeta[3])/45 - 
   (53248*HPL[{2, 3, 2, 1}, -x]*Zeta[3])/45 - 
   (45056*HPL[{2, 4, 1, 1}, -x]*Zeta[3])/15 + 
   (2048*Pi^2*HPL[{3, 1, 1, 1}, -x]*Zeta[3])/15 + 
   (2048*HPL[{0}, x]^2*HPL[{3, 1, 1, 1}, -x]*Zeta[3])/5 + 
   (69632*HPL[{0}, x]*HPL[{3, 1, 1, 2}, -x]*Zeta[3])/45 - 
   (94208*HPL[{3, 1, 1, 3}, -x]*Zeta[3])/45 + 
   (69632*HPL[{0}, x]*HPL[{3, 1, 2, 1}, -x]*Zeta[3])/45 - 
   (53248*HPL[{3, 1, 2, 2}, -x]*Zeta[3])/45 - 
   (94208*HPL[{3, 1, 3, 1}, -x]*Zeta[3])/45 + 
   (69632*HPL[{0}, x]*HPL[{3, 2, 1, 1}, -x]*Zeta[3])/45 - 
   (53248*HPL[{3, 2, 1, 2}, -x]*Zeta[3])/45 - 
   (53248*HPL[{3, 2, 2, 1}, -x]*Zeta[3])/45 - 
   (94208*HPL[{3, 3, 1, 1}, -x]*Zeta[3])/45 - 
   (4096*HPL[{0}, x]*HPL[{4, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (45056*HPL[{4, 1, 1, 2}, -x]*Zeta[3])/15 - 
   (45056*HPL[{4, 1, 2, 1}, -x]*Zeta[3])/15 - 
   (45056*HPL[{4, 2, 1, 1}, -x]*Zeta[3])/15 - 
   (4096*HPL[{5, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (8192*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (8192*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (32768*Pi^2*HPL[{1, 1, 1, 1, 2}, -x]*Zeta[3])/45 + 
   (32768*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2}, -x]*Zeta[3])/15 + 
   (212992*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3}, -x]*Zeta[3])/45 - 
   (32768*HPL[{1, 1, 1, 1, 4}, -x]*Zeta[3])/5 + 
   (32768*Pi^2*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[3])/45 + 
   (32768*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[3])/15 + 
   (180224*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2}, -x]*Zeta[3])/15 + 
   (32768*HPL[{1, 1, 1, 2, 3}, -x]*Zeta[3])/45 + 
   (212992*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1}, -x]*Zeta[3])/45 + 
   (32768*HPL[{1, 1, 1, 3, 2}, -x]*Zeta[3])/45 - 
   (32768*HPL[{1, 1, 1, 4, 1}, -x]*Zeta[3])/5 + 
   (32768*Pi^2*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[3])/45 + 
   (32768*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[3])/15 + 
   (180224*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2}, -x]*Zeta[3])/15 + 
   (32768*HPL[{1, 1, 2, 1, 3}, -x]*Zeta[3])/45 + 
   (180224*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1}, -x]*Zeta[3])/15 + 
   (229376*HPL[{1, 1, 2, 2, 2}, -x]*Zeta[3])/15 + 
   (32768*HPL[{1, 1, 2, 3, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1}, -x]*Zeta[3])/45 + 
   (32768*HPL[{1, 1, 3, 1, 2}, -x]*Zeta[3])/45 + 
   (32768*HPL[{1, 1, 3, 2, 1}, -x]*Zeta[3])/45 - 
   (32768*HPL[{1, 1, 4, 1, 1}, -x]*Zeta[3])/5 + 
   (32768*Pi^2*HPL[{1, 2, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (32768*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1}, -x]*Zeta[3])/15 + 
   (180224*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2}, -x]*Zeta[3])/15 + 
   (32768*HPL[{1, 2, 1, 1, 3}, -x]*Zeta[3])/45 + 
   (180224*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1}, -x]*Zeta[3])/15 + 
   (229376*HPL[{1, 2, 1, 2, 2}, -x]*Zeta[3])/15 + 
   (32768*HPL[{1, 2, 1, 3, 1}, -x]*Zeta[3])/45 + 
   (180224*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1}, -x]*Zeta[3])/15 + 
   (229376*HPL[{1, 2, 2, 1, 2}, -x]*Zeta[3])/15 + 
   (229376*HPL[{1, 2, 2, 2, 1}, -x]*Zeta[3])/15 + 
   (32768*HPL[{1, 2, 3, 1, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (32768*HPL[{1, 3, 1, 1, 2}, -x]*Zeta[3])/45 + 
   (32768*HPL[{1, 3, 1, 2, 1}, -x]*Zeta[3])/45 + 
   (32768*HPL[{1, 3, 2, 1, 1}, -x]*Zeta[3])/45 - 
   (32768*HPL[{1, 4, 1, 1, 1}, -x]*Zeta[3])/5 + 
   (32768*Pi^2*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (32768*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[3])/15 + 
   (180224*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2}, -x]*Zeta[3])/15 + 
   (32768*HPL[{2, 1, 1, 1, 3}, -x]*Zeta[3])/45 + 
   (180224*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1}, -x]*Zeta[3])/15 + 
   (229376*HPL[{2, 1, 1, 2, 2}, -x]*Zeta[3])/15 + 
   (32768*HPL[{2, 1, 1, 3, 1}, -x]*Zeta[3])/45 + 
   (180224*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1}, -x]*Zeta[3])/15 + 
   (229376*HPL[{2, 1, 2, 1, 2}, -x]*Zeta[3])/15 + 
   (229376*HPL[{2, 1, 2, 2, 1}, -x]*Zeta[3])/15 + 
   (32768*HPL[{2, 1, 3, 1, 1}, -x]*Zeta[3])/45 + 
   (180224*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1}, -x]*Zeta[3])/15 + 
   (229376*HPL[{2, 2, 1, 1, 2}, -x]*Zeta[3])/15 + 
   (229376*HPL[{2, 2, 1, 2, 1}, -x]*Zeta[3])/15 + 
   (229376*HPL[{2, 2, 2, 1, 1}, -x]*Zeta[3])/15 + 
   (32768*HPL[{2, 3, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (32768*HPL[{3, 1, 1, 1, 2}, -x]*Zeta[3])/45 + 
   (32768*HPL[{3, 1, 1, 2, 1}, -x]*Zeta[3])/45 + 
   (32768*HPL[{3, 1, 2, 1, 1}, -x]*Zeta[3])/45 + 
   (32768*HPL[{3, 2, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (32768*HPL[{4, 1, 1, 1, 1}, -x]*Zeta[3])/5 + 
   (16384*Pi^2*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/9 + 
   (16384*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 + 
   32768*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2}, -x]*Zeta[3] + 
   (32768*HPL[{1, 1, 1, 1, 1, 3}, -x]*Zeta[3])/3 + 
   32768*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1}, -x]*Zeta[3] + 
   (163840*HPL[{1, 1, 1, 1, 2, 2}, -x]*Zeta[3])/3 + 
   (32768*HPL[{1, 1, 1, 1, 3, 1}, -x]*Zeta[3])/3 + 
   32768*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1}, -x]*Zeta[3] + 
   (163840*HPL[{1, 1, 1, 2, 1, 2}, -x]*Zeta[3])/3 + 
   (163840*HPL[{1, 1, 1, 2, 2, 1}, -x]*Zeta[3])/3 + 
   (32768*HPL[{1, 1, 1, 3, 1, 1}, -x]*Zeta[3])/3 + 
   32768*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1}, -x]*Zeta[3] + 
   (163840*HPL[{1, 1, 2, 1, 1, 2}, -x]*Zeta[3])/3 + 
   (163840*HPL[{1, 1, 2, 1, 2, 1}, -x]*Zeta[3])/3 + 
   (163840*HPL[{1, 1, 2, 2, 1, 1}, -x]*Zeta[3])/3 + 
   (32768*HPL[{1, 1, 3, 1, 1, 1}, -x]*Zeta[3])/3 + 
   32768*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1}, -x]*Zeta[3] + 
   (163840*HPL[{1, 2, 1, 1, 1, 2}, -x]*Zeta[3])/3 + 
   (163840*HPL[{1, 2, 1, 1, 2, 1}, -x]*Zeta[3])/3 + 
   (163840*HPL[{1, 2, 1, 2, 1, 1}, -x]*Zeta[3])/3 + 
   (163840*HPL[{1, 2, 2, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (32768*HPL[{1, 3, 1, 1, 1, 1}, -x]*Zeta[3])/3 + 
   32768*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1}, -x]*Zeta[3] + 
   (163840*HPL[{2, 1, 1, 1, 1, 2}, -x]*Zeta[3])/3 + 
   (163840*HPL[{2, 1, 1, 1, 2, 1}, -x]*Zeta[3])/3 + 
   (163840*HPL[{2, 1, 1, 2, 1, 1}, -x]*Zeta[3])/3 + 
   (163840*HPL[{2, 1, 2, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (163840*HPL[{2, 2, 1, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (32768*HPL[{3, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (262144*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (524288*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Zeta[3])/3 + 
   (524288*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Zeta[3])/3 + 
   (524288*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Zeta[3])/3 + 
   (524288*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (524288*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (524288*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 + 
   (524288*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 + 
   524288*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (4*Pi^4*HPL[{0}, x]*Zeta[3]^2)/18225 - (8*Pi^2*HPL[{0}, x]^3*Zeta[3]^2)/
    25515 - (4*HPL[{0}, x]^5*Zeta[3]^2)/42525 - 
   (8*Pi^4*HPL[{1}, -x]*Zeta[3]^2)/2025 - 
   (16*Pi^2*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[3]^2)/945 - 
   (8*HPL[{0}, x]^4*HPL[{1}, -x]*Zeta[3]^2)/945 - 
   (32*Pi^2*HPL[{0}, x]*HPL[{2}, -x]*Zeta[3]^2)/135 - 
   (32*HPL[{0}, x]^3*HPL[{2}, -x]*Zeta[3]^2)/135 - 
   (2144*Pi^2*HPL[{3}, -x]*Zeta[3]^2)/2835 - 
   (2144*HPL[{0}, x]^2*HPL[{3}, -x]*Zeta[3]^2)/945 - 
   (1472*HPL[{0}, x]*HPL[{4}, -x]*Zeta[3]^2)/315 + 
   (1984*HPL[{5}, -x]*Zeta[3]^2)/315 - 
   (512*Pi^2*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[3]^2)/945 - 
   (512*HPL[{0}, x]^3*HPL[{1, 1}, -x]*Zeta[3]^2)/945 - 
   (1024*Pi^2*HPL[{1, 2}, -x]*Zeta[3]^2)/315 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 2}, -x]*Zeta[3]^2)/105 - 
   (1024*HPL[{0}, x]*HPL[{1, 3}, -x]*Zeta[3]^2)/21 - 
   (2048*HPL[{1, 4}, -x]*Zeta[3]^2)/105 - 
   (1024*Pi^2*HPL[{2, 1}, -x]*Zeta[3]^2)/315 - 
   (1024*HPL[{0}, x]^2*HPL[{2, 1}, -x]*Zeta[3]^2)/105 - 
   (29696*HPL[{0}, x]*HPL[{2, 2}, -x]*Zeta[3]^2)/315 - 
   (16384*HPL[{2, 3}, -x]*Zeta[3]^2)/105 - 
   (1024*HPL[{0}, x]*HPL[{3, 1}, -x]*Zeta[3]^2)/21 - 
   (16384*HPL[{3, 2}, -x]*Zeta[3]^2)/105 - (2048*HPL[{4, 1}, -x]*Zeta[3]^2)/
    105 - (1024*Pi^2*HPL[{1, 1, 1}, -x]*Zeta[3]^2)/135 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 1, 1}, -x]*Zeta[3]^2)/45 - 
   (2048*HPL[{0}, x]*HPL[{1, 1, 2}, -x]*Zeta[3]^2)/9 - 
   (2048*HPL[{1, 1, 3}, -x]*Zeta[3]^2)/5 - 
   (2048*HPL[{0}, x]*HPL[{1, 2, 1}, -x]*Zeta[3]^2)/9 - 
   (38912*HPL[{1, 2, 2}, -x]*Zeta[3]^2)/45 - 
   (2048*HPL[{1, 3, 1}, -x]*Zeta[3]^2)/5 - 
   (2048*HPL[{0}, x]*HPL[{2, 1, 1}, -x]*Zeta[3]^2)/9 - 
   (38912*HPL[{2, 1, 2}, -x]*Zeta[3]^2)/45 - 
   (38912*HPL[{2, 2, 1}, -x]*Zeta[3]^2)/45 - 
   (2048*HPL[{3, 1, 1}, -x]*Zeta[3]^2)/5 - 
   (8192*HPL[{0}, x]*HPL[{1, 1, 1, 1}, -x]*Zeta[3]^2)/15 - 
   (32768*HPL[{1, 1, 1, 2}, -x]*Zeta[3]^2)/15 - 
   (32768*HPL[{1, 1, 2, 1}, -x]*Zeta[3]^2)/15 - 
   (32768*HPL[{1, 2, 1, 1}, -x]*Zeta[3]^2)/15 - 
   (32768*HPL[{2, 1, 1, 1}, -x]*Zeta[3]^2)/15 - 
   (16384*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3]^2)/3 + (32*Pi^2*Zeta[3]^3)/2835 + 
   (32*HPL[{0}, x]^2*Zeta[3]^3)/945 + 
   (1024*HPL[{0}, x]*HPL[{1}, -x]*Zeta[3]^3)/945 + 
   (2048*HPL[{2}, -x]*Zeta[3]^3)/315 + (2048*HPL[{1, 1}, -x]*Zeta[3]^3)/135 + 
   (31*Pi^6*Zeta[5])/13395375 + (Pi^4*HPL[{0}, x]^2*Zeta[5])/91125 + 
   (Pi^2*HPL[{0}, x]^4*Zeta[5])/127575 + (HPL[{0}, x]^6*Zeta[5])/637875 + 
   (8*Pi^4*HPL[{0}, x]*HPL[{1}, -x]*Zeta[5])/18225 + 
   (16*Pi^2*HPL[{0}, x]^3*HPL[{1}, -x]*Zeta[5])/25515 + 
   (8*HPL[{0}, x]^5*HPL[{1}, -x]*Zeta[5])/42525 + 
   (64*Pi^4*HPL[{2}, -x]*Zeta[5])/18225 + 
   (128*Pi^2*HPL[{0}, x]^2*HPL[{2}, -x]*Zeta[5])/8505 + 
   (64*HPL[{0}, x]^4*HPL[{2}, -x]*Zeta[5])/8505 + 
   (992*Pi^2*HPL[{0}, x]*HPL[{3}, -x]*Zeta[5])/8505 + 
   (992*HPL[{0}, x]^3*HPL[{3}, -x]*Zeta[5])/8505 + 
   (320*Pi^2*HPL[{4}, -x]*Zeta[5])/1701 + 
   (320*HPL[{0}, x]^2*HPL[{4}, -x]*Zeta[5])/567 - 
   (5056*HPL[{0}, x]*HPL[{5}, -x]*Zeta[5])/14175 - 
   (1280*HPL[{6}, -x]*Zeta[5])/567 + (16*Pi^4*HPL[{1, 1}, -x]*Zeta[5])/2025 + 
   (32*Pi^2*HPL[{0}, x]^2*HPL[{1, 1}, -x]*Zeta[5])/945 + 
   (16*HPL[{0}, x]^4*HPL[{1, 1}, -x]*Zeta[5])/945 + 
   (64*Pi^2*HPL[{0}, x]*HPL[{1, 2}, -x]*Zeta[5])/135 + 
   (64*HPL[{0}, x]^3*HPL[{1, 2}, -x]*Zeta[5])/135 + 
   (4288*Pi^2*HPL[{1, 3}, -x]*Zeta[5])/2835 + 
   (4288*HPL[{0}, x]^2*HPL[{1, 3}, -x]*Zeta[5])/945 + 
   (2944*HPL[{0}, x]*HPL[{1, 4}, -x]*Zeta[5])/315 - 
   (3968*HPL[{1, 5}, -x]*Zeta[5])/315 + 
   (64*Pi^2*HPL[{0}, x]*HPL[{2, 1}, -x]*Zeta[5])/135 + 
   (64*HPL[{0}, x]^3*HPL[{2, 1}, -x]*Zeta[5])/135 + 
   (2624*Pi^2*HPL[{2, 2}, -x]*Zeta[5])/945 + 
   (2624*HPL[{0}, x]^2*HPL[{2, 2}, -x]*Zeta[5])/315 + 
   (37504*HPL[{0}, x]*HPL[{2, 3}, -x]*Zeta[5])/945 + 
   (640*HPL[{2, 4}, -x]*Zeta[5])/63 + (4288*Pi^2*HPL[{3, 1}, -x]*Zeta[5])/
    2835 + (4288*HPL[{0}, x]^2*HPL[{3, 1}, -x]*Zeta[5])/945 + 
   (37504*HPL[{0}, x]*HPL[{3, 2}, -x]*Zeta[5])/945 + 
   (9088*HPL[{3, 3}, -x]*Zeta[5])/189 + 
   (2944*HPL[{0}, x]*HPL[{4, 1}, -x]*Zeta[5])/315 + 
   (640*HPL[{4, 2}, -x]*Zeta[5])/63 - (3968*HPL[{5, 1}, -x]*Zeta[5])/315 + 
   (1024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1}, -x]*Zeta[5])/945 + 
   (1024*HPL[{0}, x]^3*HPL[{1, 1, 1}, -x]*Zeta[5])/945 + 
   (2048*Pi^2*HPL[{1, 1, 2}, -x]*Zeta[5])/315 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 1, 2}, -x]*Zeta[5])/105 + 
   (2048*HPL[{0}, x]*HPL[{1, 1, 3}, -x]*Zeta[5])/21 + 
   (4096*HPL[{1, 1, 4}, -x]*Zeta[5])/105 + 
   (2048*Pi^2*HPL[{1, 2, 1}, -x]*Zeta[5])/315 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 2, 1}, -x]*Zeta[5])/105 + 
   (59392*HPL[{0}, x]*HPL[{1, 2, 2}, -x]*Zeta[5])/315 + 
   (32768*HPL[{1, 2, 3}, -x]*Zeta[5])/105 + 
   (2048*HPL[{0}, x]*HPL[{1, 3, 1}, -x]*Zeta[5])/21 + 
   (32768*HPL[{1, 3, 2}, -x]*Zeta[5])/105 + (4096*HPL[{1, 4, 1}, -x]*Zeta[5])/
    105 + (2048*Pi^2*HPL[{2, 1, 1}, -x]*Zeta[5])/315 + 
   (2048*HPL[{0}, x]^2*HPL[{2, 1, 1}, -x]*Zeta[5])/105 + 
   (59392*HPL[{0}, x]*HPL[{2, 1, 2}, -x]*Zeta[5])/315 + 
   (32768*HPL[{2, 1, 3}, -x]*Zeta[5])/105 + 
   (59392*HPL[{0}, x]*HPL[{2, 2, 1}, -x]*Zeta[5])/315 + 
   (212992*HPL[{2, 2, 2}, -x]*Zeta[5])/315 + 
   (32768*HPL[{2, 3, 1}, -x]*Zeta[5])/105 + 
   (2048*HPL[{0}, x]*HPL[{3, 1, 1}, -x]*Zeta[5])/21 + 
   (32768*HPL[{3, 1, 2}, -x]*Zeta[5])/105 + 
   (32768*HPL[{3, 2, 1}, -x]*Zeta[5])/105 + (4096*HPL[{4, 1, 1}, -x]*Zeta[5])/
    105 + (2048*Pi^2*HPL[{1, 1, 1, 1}, -x]*Zeta[5])/135 + 
   (2048*HPL[{0}, x]^2*HPL[{1, 1, 1, 1}, -x]*Zeta[5])/45 + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 1, 2}, -x]*Zeta[5])/9 + 
   (4096*HPL[{1, 1, 1, 3}, -x]*Zeta[5])/5 + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 2, 1}, -x]*Zeta[5])/9 + 
   (77824*HPL[{1, 1, 2, 2}, -x]*Zeta[5])/45 + 
   (4096*HPL[{1, 1, 3, 1}, -x]*Zeta[5])/5 + 
   (4096*HPL[{0}, x]*HPL[{1, 2, 1, 1}, -x]*Zeta[5])/9 + 
   (77824*HPL[{1, 2, 1, 2}, -x]*Zeta[5])/45 + 
   (77824*HPL[{1, 2, 2, 1}, -x]*Zeta[5])/45 + 
   (4096*HPL[{1, 3, 1, 1}, -x]*Zeta[5])/5 + 
   (4096*HPL[{0}, x]*HPL[{2, 1, 1, 1}, -x]*Zeta[5])/9 + 
   (77824*HPL[{2, 1, 1, 2}, -x]*Zeta[5])/45 + 
   (77824*HPL[{2, 1, 2, 1}, -x]*Zeta[5])/45 + 
   (77824*HPL[{2, 2, 1, 1}, -x]*Zeta[5])/45 + 
   (4096*HPL[{3, 1, 1, 1}, -x]*Zeta[5])/5 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[5])/15 + 
   (65536*HPL[{1, 1, 1, 1, 2}, -x]*Zeta[5])/15 + 
   (65536*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[5])/15 + 
   (65536*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[5])/15 + 
   (65536*HPL[{1, 2, 1, 1, 1}, -x]*Zeta[5])/15 + 
   (65536*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[5])/15 + 
   (32768*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[5])/3 - 
   (32*Pi^2*HPL[{0}, x]*Zeta[3]*Zeta[5])/8505 - 
   (32*HPL[{0}, x]^3*Zeta[3]*Zeta[5])/8505 - 
   (64*Pi^2*HPL[{1}, -x]*Zeta[3]*Zeta[5])/945 - 
   (64*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[3]*Zeta[5])/315 - 
   (128*HPL[{0}, x]*HPL[{2}, -x]*Zeta[3]*Zeta[5])/45 - 
   (8576*HPL[{3}, -x]*Zeta[3]*Zeta[5])/945 - 
   (2048*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[3]*Zeta[5])/315 - 
   (4096*HPL[{1, 2}, -x]*Zeta[3]*Zeta[5])/105 - 
   (4096*HPL[{2, 1}, -x]*Zeta[3]*Zeta[5])/105 - 
   (4096*HPL[{1, 1, 1}, -x]*Zeta[3]*Zeta[5])/45 + 
   (64*Zeta[3]^2*Zeta[5])/315 - (32*HPL[{0}, x]*Zeta[5]^2)/2835 - 
   (64*HPL[{1}, -x]*Zeta[5]^2)/315 + (2*Pi^4*Zeta[7])/91125 + 
   (4*Pi^2*HPL[{0}, x]^2*Zeta[7])/42525 + (2*HPL[{0}, x]^4*Zeta[7])/42525 + 
   (32*Pi^2*HPL[{0}, x]*HPL[{1}, -x]*Zeta[7])/8505 + 
   (32*HPL[{0}, x]^3*HPL[{1}, -x]*Zeta[7])/8505 + 
   (256*Pi^2*HPL[{2}, -x]*Zeta[7])/8505 + 
   (256*HPL[{0}, x]^2*HPL[{2}, -x]*Zeta[7])/2835 + 
   (1984*HPL[{0}, x]*HPL[{3}, -x]*Zeta[7])/2835 + 
   (640*HPL[{4}, -x]*Zeta[7])/567 + (64*Pi^2*HPL[{1, 1}, -x]*Zeta[7])/945 + 
   (64*HPL[{0}, x]^2*HPL[{1, 1}, -x]*Zeta[7])/315 + 
   (128*HPL[{0}, x]*HPL[{1, 2}, -x]*Zeta[7])/45 + 
   (8576*HPL[{1, 3}, -x]*Zeta[7])/945 + 
   (128*HPL[{0}, x]*HPL[{2, 1}, -x]*Zeta[7])/45 + 
   (5248*HPL[{2, 2}, -x]*Zeta[7])/315 + (8576*HPL[{3, 1}, -x]*Zeta[7])/945 + 
   (2048*HPL[{0}, x]*HPL[{1, 1, 1}, -x]*Zeta[7])/315 + 
   (4096*HPL[{1, 1, 2}, -x]*Zeta[7])/105 + (4096*HPL[{1, 2, 1}, -x]*Zeta[7])/
    105 + (4096*HPL[{2, 1, 1}, -x]*Zeta[7])/105 + 
   (4096*HPL[{1, 1, 1, 1}, -x]*Zeta[7])/45 - (64*HPL[{0}, x]*Zeta[3]*Zeta[7])/
    2835 - (128*HPL[{1}, -x]*Zeta[3]*Zeta[7])/315 + (8*Pi^2*Zeta[9])/42525 + 
   (8*HPL[{0}, x]^2*Zeta[9])/14175 + (64*HPL[{0}, x]*HPL[{1}, -x]*Zeta[9])/
    2835 + (512*HPL[{2}, -x]*Zeta[9])/2835 + (128*HPL[{1, 1}, -x]*Zeta[9])/
    315 + (16*Zeta[11])/14175

F[12, 12] = 
  (1414477*Pi^12)/76462172186400000 + (73*Pi^10*HPL[{0}, x]^2)/800232048000 + 
   (127*Pi^8*HPL[{0}, x]^4)/1697461920000 + (31*Pi^6*HPL[{0}, x]^6)/
    1273096440000 + (Pi^4*HPL[{0}, x]^8)/242494560000 + 
   (Pi^2*HPL[{0}, x]^10)/2546192880000 + HPL[{0}, x]^12/56016243360000 + 
   (73*Pi^10*HPL[{0}, x]*HPL[{1}, -x])/16671501000 + 
   (127*Pi^8*HPL[{0}, x]^3*HPL[{1}, -x])/17681895000 + 
   (31*Pi^6*HPL[{0}, x]^5*HPL[{1}, -x])/8840947500 + 
   (Pi^4*HPL[{0}, x]^7*HPL[{1}, -x])/1262992500 + 
   (Pi^2*HPL[{0}, x]^9*HPL[{1}, -x])/10609137000 + 
   (HPL[{0}, x]^11*HPL[{1}, -x])/194500845000 + (73*Pi^10*HPL[{2}, -x])/
    1667150100 + (127*Pi^8*HPL[{0}, x]^2*HPL[{2}, -x])/589396500 + 
   (31*Pi^6*HPL[{0}, x]^4*HPL[{2}, -x])/176818950 + 
   (Pi^4*HPL[{0}, x]^6*HPL[{2}, -x])/18042750 + 
   (Pi^2*HPL[{0}, x]^8*HPL[{2}, -x])/117879300 + 
   (HPL[{0}, x]^10*HPL[{2}, -x])/1768189500 + 
   (19939*Pi^8*HPL[{0}, x]*HPL[{3}, -x])/8840947500 + 
   (4867*Pi^6*HPL[{0}, x]^3*HPL[{3}, -x])/1326142125 + 
   (157*Pi^4*HPL[{0}, x]^5*HPL[{3}, -x])/90213750 + 
   (157*Pi^2*HPL[{0}, x]^7*HPL[{3}, -x])/442047375 + 
   (157*HPL[{0}, x]^9*HPL[{3}, -x])/5304568500 + 
   (9017*Pi^8*HPL[{4}, -x])/1473491250 + 
   (4402*Pi^6*HPL[{0}, x]^2*HPL[{4}, -x])/147349125 + 
   (71*Pi^4*HPL[{0}, x]^4*HPL[{4}, -x])/3007125 + 
   (142*Pi^2*HPL[{0}, x]^6*HPL[{4}, -x])/21049875 + 
   (71*HPL[{0}, x]^8*HPL[{4}, -x])/98232750 + 
   (1178*Pi^6*HPL[{0}, x]*HPL[{5}, -x])/21049875 + 
   (266*Pi^4*HPL[{0}, x]^3*HPL[{5}, -x])/3007125 + 
   (38*Pi^2*HPL[{0}, x]^5*HPL[{5}, -x])/1002375 + 
   (38*HPL[{0}, x]^7*HPL[{5}, -x])/7016625 - (36332*Pi^6*HPL[{6}, -x])/
    442047375 - (1172*Pi^4*HPL[{0}, x]^2*HPL[{6}, -x])/3007125 - 
   (1172*Pi^2*HPL[{0}, x]^4*HPL[{6}, -x])/4209975 - 
   (1172*HPL[{0}, x]^6*HPL[{6}, -x])/21049875 - 
   (76*Pi^4*HPL[{0}, x]*HPL[{7}, -x])/66825 - 
   (152*Pi^2*HPL[{0}, x]^3*HPL[{7}, -x])/93555 - 
   (76*HPL[{0}, x]^5*HPL[{7}, -x])/155925 + (776*Pi^4*HPL[{8}, -x])/334125 + 
   (1552*Pi^2*HPL[{0}, x]^2*HPL[{8}, -x])/155925 + 
   (776*HPL[{0}, x]^4*HPL[{8}, -x])/155925 + 
   (7088*Pi^2*HPL[{0}, x]*HPL[{9}, -x])/1403325 + 
   (7088*HPL[{0}, x]^3*HPL[{9}, -x])/1403325 - (25184*Pi^2*HPL[{10}, -x])/
    467775 - (25184*HPL[{0}, x]^2*HPL[{10}, -x])/155925 + 
   (61664*HPL[{0}, x]*HPL[{11}, -x])/155925 + (1984*HPL[{12}, -x])/13365 + 
   (73*Pi^10*HPL[{1, 1}, -x])/757795500 + 
   (127*Pi^8*HPL[{0}, x]^2*HPL[{1, 1}, -x])/267907500 + 
   (31*Pi^6*HPL[{0}, x]^4*HPL[{1, 1}, -x])/80372250 + 
   (Pi^4*HPL[{0}, x]^6*HPL[{1, 1}, -x])/8201250 + 
   (Pi^2*HPL[{0}, x]^8*HPL[{1, 1}, -x])/53581500 + 
   (HPL[{0}, x]^10*HPL[{1, 1}, -x])/803722500 + 
   (127*Pi^8*HPL[{0}, x]*HPL[{1, 2}, -x])/14883750 + 
   (62*Pi^6*HPL[{0}, x]^3*HPL[{1, 2}, -x])/4465125 + 
   (Pi^4*HPL[{0}, x]^5*HPL[{1, 2}, -x])/151875 + 
   (2*Pi^2*HPL[{0}, x]^7*HPL[{1, 2}, -x])/1488375 + 
   (HPL[{0}, x]^9*HPL[{1, 2}, -x])/8930250 + (5207*Pi^8*HPL[{1, 3}, -x])/
    133953750 + (2542*Pi^6*HPL[{0}, x]^2*HPL[{1, 3}, -x])/13395375 + 
   (41*Pi^4*HPL[{0}, x]^4*HPL[{1, 3}, -x])/273375 + 
   (82*Pi^2*HPL[{0}, x]^6*HPL[{1, 3}, -x])/1913625 + 
   (41*HPL[{0}, x]^8*HPL[{1, 3}, -x])/8930250 + 
   (11036*Pi^6*HPL[{0}, x]*HPL[{1, 4}, -x])/13395375 + 
   (356*Pi^4*HPL[{0}, x]^3*HPL[{1, 4}, -x])/273375 + 
   (356*Pi^2*HPL[{0}, x]^5*HPL[{1, 4}, -x])/637875 + 
   (356*HPL[{0}, x]^7*HPL[{1, 4}, -x])/4465125 + (1364*Pi^6*HPL[{1, 5}, -x])/
    4465125 + (44*Pi^4*HPL[{0}, x]^2*HPL[{1, 5}, -x])/30375 + 
   (44*Pi^2*HPL[{0}, x]^4*HPL[{1, 5}, -x])/42525 + 
   (44*HPL[{0}, x]^6*HPL[{1, 5}, -x])/212625 - 
   (1336*Pi^4*HPL[{0}, x]*HPL[{1, 6}, -x])/91125 - 
   (2672*Pi^2*HPL[{0}, x]^3*HPL[{1, 6}, -x])/127575 - 
   (1336*HPL[{0}, x]^5*HPL[{1, 6}, -x])/212625 - (184*Pi^4*HPL[{1, 7}, -x])/
    91125 - (368*Pi^2*HPL[{0}, x]^2*HPL[{1, 7}, -x])/42525 - 
   (184*HPL[{0}, x]^4*HPL[{1, 7}, -x])/42525 + 
   (4192*Pi^2*HPL[{0}, x]*HPL[{1, 8}, -x])/14175 + 
   (4192*HPL[{0}, x]^3*HPL[{1, 8}, -x])/14175 - (12256*Pi^2*HPL[{1, 9}, -x])/
    42525 - (12256*HPL[{0}, x]^2*HPL[{1, 9}, -x])/14175 - 
   (26048*HPL[{0}, x]*HPL[{1, 10}, -x])/14175 + (125632*HPL[{1, 11}, -x])/
    17325 + (127*Pi^8*HPL[{0}, x]*HPL[{2, 1}, -x])/14883750 + 
   (62*Pi^6*HPL[{0}, x]^3*HPL[{2, 1}, -x])/4465125 + 
   (Pi^4*HPL[{0}, x]^5*HPL[{2, 1}, -x])/151875 + 
   (2*Pi^2*HPL[{0}, x]^7*HPL[{2, 1}, -x])/1488375 + 
   (HPL[{0}, x]^9*HPL[{2, 1}, -x])/8930250 + (9017*Pi^8*HPL[{2, 2}, -x])/
    133953750 + (4402*Pi^6*HPL[{0}, x]^2*HPL[{2, 2}, -x])/13395375 + 
   (71*Pi^4*HPL[{0}, x]^4*HPL[{2, 2}, -x])/273375 + 
   (142*Pi^2*HPL[{0}, x]^6*HPL[{2, 2}, -x])/1913625 + 
   (71*HPL[{0}, x]^8*HPL[{2, 2}, -x])/8930250 + 
   (33356*Pi^6*HPL[{0}, x]*HPL[{2, 3}, -x])/13395375 + 
   (1076*Pi^4*HPL[{0}, x]^3*HPL[{2, 3}, -x])/273375 + 
   (1076*Pi^2*HPL[{0}, x]^5*HPL[{2, 3}, -x])/637875 + 
   (1076*HPL[{0}, x]^7*HPL[{2, 3}, -x])/4465125 + 
   (16988*Pi^6*HPL[{2, 4}, -x])/4465125 + 
   (548*Pi^4*HPL[{0}, x]^2*HPL[{2, 4}, -x])/30375 + 
   (548*Pi^2*HPL[{0}, x]^4*HPL[{2, 4}, -x])/42525 + 
   (548*HPL[{0}, x]^6*HPL[{2, 4}, -x])/212625 - 
   (1528*Pi^4*HPL[{0}, x]*HPL[{2, 5}, -x])/91125 - 
   (3056*Pi^2*HPL[{0}, x]^3*HPL[{2, 5}, -x])/127575 - 
   (1528*HPL[{0}, x]^5*HPL[{2, 5}, -x])/212625 - (6664*Pi^4*HPL[{2, 6}, -x])/
    91125 - (1904*Pi^2*HPL[{0}, x]^2*HPL[{2, 6}, -x])/6075 - 
   (952*HPL[{0}, x]^4*HPL[{2, 6}, -x])/6075 + 
   (9952*Pi^2*HPL[{0}, x]*HPL[{2, 7}, -x])/14175 + 
   (9952*HPL[{0}, x]^3*HPL[{2, 7}, -x])/14175 + (30304*Pi^2*HPL[{2, 8}, -x])/
    42525 + (30304*HPL[{0}, x]^2*HPL[{2, 8}, -x])/14175 - 
   (225728*HPL[{0}, x]*HPL[{2, 9}, -x])/14175 + (24512*HPL[{2, 10}, -x])/
    1575 + (5207*Pi^8*HPL[{3, 1}, -x])/133953750 + 
   (2542*Pi^6*HPL[{0}, x]^2*HPL[{3, 1}, -x])/13395375 + 
   (41*Pi^4*HPL[{0}, x]^4*HPL[{3, 1}, -x])/273375 + 
   (82*Pi^2*HPL[{0}, x]^6*HPL[{3, 1}, -x])/1913625 + 
   (41*HPL[{0}, x]^8*HPL[{3, 1}, -x])/8930250 + 
   (33356*Pi^6*HPL[{0}, x]*HPL[{3, 2}, -x])/13395375 + 
   (1076*Pi^4*HPL[{0}, x]^3*HPL[{3, 2}, -x])/273375 + 
   (1076*Pi^2*HPL[{0}, x]^5*HPL[{3, 2}, -x])/637875 + 
   (1076*HPL[{0}, x]^7*HPL[{3, 2}, -x])/4465125 + 
   (94364*Pi^6*HPL[{3, 3}, -x])/13395375 + 
   (3044*Pi^4*HPL[{0}, x]^2*HPL[{3, 3}, -x])/91125 + 
   (3044*Pi^2*HPL[{0}, x]^4*HPL[{3, 3}, -x])/127575 + 
   (3044*HPL[{0}, x]^6*HPL[{3, 3}, -x])/637875 + 
   (3752*Pi^4*HPL[{0}, x]*HPL[{3, 4}, -x])/91125 + 
   (1072*Pi^2*HPL[{0}, x]^3*HPL[{3, 4}, -x])/18225 + 
   (536*HPL[{0}, x]^5*HPL[{3, 4}, -x])/30375 - (12088*Pi^4*HPL[{3, 5}, -x])/
    91125 - (24176*Pi^2*HPL[{0}, x]^2*HPL[{3, 5}, -x])/42525 - 
   (12088*HPL[{0}, x]^4*HPL[{3, 5}, -x])/42525 - 
   (9824*Pi^2*HPL[{0}, x]*HPL[{3, 6}, -x])/42525 - 
   (9824*HPL[{0}, x]^3*HPL[{3, 6}, -x])/42525 + (127264*Pi^2*HPL[{3, 7}, -x])/
    42525 + (127264*HPL[{0}, x]^2*HPL[{3, 7}, -x])/14175 - 
   (303808*HPL[{0}, x]*HPL[{3, 8}, -x])/14175 - (444736*HPL[{3, 9}, -x])/
    42525 + (11036*Pi^6*HPL[{0}, x]*HPL[{4, 1}, -x])/13395375 + 
   (356*Pi^4*HPL[{0}, x]^3*HPL[{4, 1}, -x])/273375 + 
   (356*Pi^2*HPL[{0}, x]^5*HPL[{4, 1}, -x])/637875 + 
   (356*HPL[{0}, x]^7*HPL[{4, 1}, -x])/4465125 + (16988*Pi^6*HPL[{4, 2}, -x])/
    4465125 + (548*Pi^4*HPL[{0}, x]^2*HPL[{4, 2}, -x])/30375 + 
   (548*Pi^2*HPL[{0}, x]^4*HPL[{4, 2}, -x])/42525 + 
   (548*HPL[{0}, x]^6*HPL[{4, 2}, -x])/212625 + 
   (3752*Pi^4*HPL[{0}, x]*HPL[{4, 3}, -x])/91125 + 
   (1072*Pi^2*HPL[{0}, x]^3*HPL[{4, 3}, -x])/18225 + 
   (536*HPL[{0}, x]^5*HPL[{4, 3}, -x])/30375 - (10312*Pi^4*HPL[{4, 4}, -x])/
    91125 - (20624*Pi^2*HPL[{0}, x]^2*HPL[{4, 4}, -x])/42525 - 
   (10312*HPL[{0}, x]^4*HPL[{4, 4}, -x])/42525 - 
   (2144*Pi^2*HPL[{0}, x]*HPL[{4, 5}, -x])/2025 - 
   (2144*HPL[{0}, x]^3*HPL[{4, 5}, -x])/2025 + (160864*Pi^2*HPL[{4, 6}, -x])/
    42525 + (160864*HPL[{0}, x]^2*HPL[{4, 6}, -x])/14175 - 
   (157888*HPL[{0}, x]*HPL[{4, 7}, -x])/14175 - (75328*HPL[{4, 8}, -x])/
    1575 + (1364*Pi^6*HPL[{5, 1}, -x])/4465125 + 
   (44*Pi^4*HPL[{0}, x]^2*HPL[{5, 1}, -x])/30375 + 
   (44*Pi^2*HPL[{0}, x]^4*HPL[{5, 1}, -x])/42525 + 
   (44*HPL[{0}, x]^6*HPL[{5, 1}, -x])/212625 - 
   (1528*Pi^4*HPL[{0}, x]*HPL[{5, 2}, -x])/91125 - 
   (3056*Pi^2*HPL[{0}, x]^3*HPL[{5, 2}, -x])/127575 - 
   (1528*HPL[{0}, x]^5*HPL[{5, 2}, -x])/212625 - (12088*Pi^4*HPL[{5, 3}, -x])/
    91125 - (24176*Pi^2*HPL[{0}, x]^2*HPL[{5, 3}, -x])/42525 - 
   (12088*HPL[{0}, x]^4*HPL[{5, 3}, -x])/42525 - 
   (2144*Pi^2*HPL[{0}, x]*HPL[{5, 4}, -x])/2025 - 
   (2144*HPL[{0}, x]^3*HPL[{5, 4}, -x])/2025 + (34208*Pi^2*HPL[{5, 5}, -x])/
    8505 + (34208*HPL[{0}, x]^2*HPL[{5, 5}, -x])/2835 - 
   (8384*HPL[{0}, x]*HPL[{5, 6}, -x])/2835 - (115648*HPL[{5, 7}, -x])/1575 - 
   (1336*Pi^4*HPL[{0}, x]*HPL[{6, 1}, -x])/91125 - 
   (2672*Pi^2*HPL[{0}, x]^3*HPL[{6, 1}, -x])/127575 - 
   (1336*HPL[{0}, x]^5*HPL[{6, 1}, -x])/212625 - (6664*Pi^4*HPL[{6, 2}, -x])/
    91125 - (1904*Pi^2*HPL[{0}, x]^2*HPL[{6, 2}, -x])/6075 - 
   (952*HPL[{0}, x]^4*HPL[{6, 2}, -x])/6075 - 
   (9824*Pi^2*HPL[{0}, x]*HPL[{6, 3}, -x])/42525 - 
   (9824*HPL[{0}, x]^3*HPL[{6, 3}, -x])/42525 + (160864*Pi^2*HPL[{6, 4}, -x])/
    42525 + (160864*HPL[{0}, x]^2*HPL[{6, 4}, -x])/14175 - 
   (8384*HPL[{0}, x]*HPL[{6, 5}, -x])/2835 - (1157696*HPL[{6, 6}, -x])/
    14175 - (184*Pi^4*HPL[{7, 1}, -x])/91125 - 
   (368*Pi^2*HPL[{0}, x]^2*HPL[{7, 1}, -x])/42525 - 
   (184*HPL[{0}, x]^4*HPL[{7, 1}, -x])/42525 + 
   (9952*Pi^2*HPL[{0}, x]*HPL[{7, 2}, -x])/14175 + 
   (9952*HPL[{0}, x]^3*HPL[{7, 2}, -x])/14175 + (127264*Pi^2*HPL[{7, 3}, -x])/
    42525 + (127264*HPL[{0}, x]^2*HPL[{7, 3}, -x])/14175 - 
   (157888*HPL[{0}, x]*HPL[{7, 4}, -x])/14175 - (115648*HPL[{7, 5}, -x])/
    1575 + (4192*Pi^2*HPL[{0}, x]*HPL[{8, 1}, -x])/14175 + 
   (4192*HPL[{0}, x]^3*HPL[{8, 1}, -x])/14175 + (30304*Pi^2*HPL[{8, 2}, -x])/
    42525 + (30304*HPL[{0}, x]^2*HPL[{8, 2}, -x])/14175 - 
   (303808*HPL[{0}, x]*HPL[{8, 3}, -x])/14175 - (75328*HPL[{8, 4}, -x])/
    1575 - (12256*Pi^2*HPL[{9, 1}, -x])/42525 - 
   (12256*HPL[{0}, x]^2*HPL[{9, 1}, -x])/14175 - 
   (225728*HPL[{0}, x]*HPL[{9, 2}, -x])/14175 - (444736*HPL[{9, 3}, -x])/
    42525 - (26048*HPL[{0}, x]*HPL[{10, 1}, -x])/14175 + 
   (24512*HPL[{10, 2}, -x])/1575 + (125632*HPL[{11, 1}, -x])/17325 + 
   (254*Pi^8*HPL[{0}, x]*HPL[{1, 1, 1}, -x])/13395375 + 
   (248*Pi^6*HPL[{0}, x]^3*HPL[{1, 1, 1}, -x])/8037225 + 
   (4*Pi^4*HPL[{0}, x]^5*HPL[{1, 1, 1}, -x])/273375 + 
   (8*Pi^2*HPL[{0}, x]^7*HPL[{1, 1, 1}, -x])/2679075 + 
   (2*HPL[{0}, x]^9*HPL[{1, 1, 1}, -x])/8037225 + 
   (2032*Pi^8*HPL[{1, 1, 2}, -x])/13395375 + 
   (1984*Pi^6*HPL[{0}, x]^2*HPL[{1, 1, 2}, -x])/2679075 + 
   (32*Pi^4*HPL[{0}, x]^4*HPL[{1, 1, 2}, -x])/54675 + 
   (64*Pi^2*HPL[{0}, x]^6*HPL[{1, 1, 2}, -x])/382725 + 
   (16*HPL[{0}, x]^8*HPL[{1, 1, 2}, -x])/893025 + 
   (15376*Pi^6*HPL[{0}, x]*HPL[{1, 1, 3}, -x])/2679075 + 
   (496*Pi^4*HPL[{0}, x]^3*HPL[{1, 1, 3}, -x])/54675 + 
   (496*Pi^2*HPL[{0}, x]^5*HPL[{1, 1, 3}, -x])/127575 + 
   (496*HPL[{0}, x]^7*HPL[{1, 1, 3}, -x])/893025 + 
   (992*Pi^6*HPL[{1, 1, 4}, -x])/107163 + 
   (32*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 4}, -x])/729 + 
   (160*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 4}, -x])/5103 + 
   (32*HPL[{0}, x]^6*HPL[{1, 1, 4}, -x])/5103 - 
   (2528*Pi^4*HPL[{0}, x]*HPL[{1, 1, 5}, -x])/91125 - 
   (5056*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 5}, -x])/127575 - 
   (2528*HPL[{0}, x]^5*HPL[{1, 1, 5}, -x])/212625 - 
   (128*Pi^4*HPL[{1, 1, 6}, -x])/729 - 
   (1280*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 6}, -x])/1701 - 
   (640*HPL[{0}, x]^4*HPL[{1, 1, 6}, -x])/1701 + 
   (1664*Pi^2*HPL[{0}, x]*HPL[{1, 1, 7}, -x])/1215 + 
   (1664*HPL[{0}, x]^3*HPL[{1, 1, 7}, -x])/1215 + 
   (17152*Pi^2*HPL[{1, 1, 8}, -x])/8505 + 
   (17152*HPL[{0}, x]^2*HPL[{1, 1, 8}, -x])/2835 - 
   (100096*HPL[{0}, x]*HPL[{1, 1, 9}, -x])/2835 + 
   (77824*HPL[{1, 1, 10}, -x])/2835 + (2032*Pi^8*HPL[{1, 2, 1}, -x])/
    13395375 + (1984*Pi^6*HPL[{0}, x]^2*HPL[{1, 2, 1}, -x])/2679075 + 
   (32*Pi^4*HPL[{0}, x]^4*HPL[{1, 2, 1}, -x])/54675 + 
   (64*Pi^2*HPL[{0}, x]^6*HPL[{1, 2, 1}, -x])/382725 + 
   (16*HPL[{0}, x]^8*HPL[{1, 2, 1}, -x])/893025 + 
   (5456*Pi^6*HPL[{0}, x]*HPL[{1, 2, 2}, -x])/535815 + 
   (176*Pi^4*HPL[{0}, x]^3*HPL[{1, 2, 2}, -x])/10935 + 
   (176*Pi^2*HPL[{0}, x]^5*HPL[{1, 2, 2}, -x])/25515 + 
   (176*HPL[{0}, x]^7*HPL[{1, 2, 2}, -x])/178605 + 
   (16864*Pi^6*HPL[{1, 2, 3}, -x])/535815 + 
   (544*Pi^4*HPL[{0}, x]^2*HPL[{1, 2, 3}, -x])/3645 + 
   (544*Pi^2*HPL[{0}, x]^4*HPL[{1, 2, 3}, -x])/5103 + 
   (544*HPL[{0}, x]^6*HPL[{1, 2, 3}, -x])/25515 + 
   (5024*Pi^4*HPL[{0}, x]*HPL[{1, 2, 4}, -x])/18225 + 
   (10048*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 4}, -x])/25515 + 
   (5024*HPL[{0}, x]^5*HPL[{1, 2, 4}, -x])/42525 - 
   (42112*Pi^4*HPL[{1, 2, 5}, -x])/91125 - 
   (12032*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 5}, -x])/6075 - 
   (6016*HPL[{0}, x]^4*HPL[{1, 2, 5}, -x])/6075 - 
   (28288*Pi^2*HPL[{0}, x]*HPL[{1, 2, 6}, -x])/8505 - 
   (28288*HPL[{0}, x]^3*HPL[{1, 2, 6}, -x])/8505 + 
   (100096*Pi^2*HPL[{1, 2, 7}, -x])/8505 + 
   (100096*HPL[{0}, x]^2*HPL[{1, 2, 7}, -x])/2835 - 
   (128768*HPL[{0}, x]*HPL[{1, 2, 8}, -x])/2835 - 
   (274432*HPL[{1, 2, 9}, -x])/2835 + 
   (15376*Pi^6*HPL[{0}, x]*HPL[{1, 3, 1}, -x])/2679075 + 
   (496*Pi^4*HPL[{0}, x]^3*HPL[{1, 3, 1}, -x])/54675 + 
   (496*Pi^2*HPL[{0}, x]^5*HPL[{1, 3, 1}, -x])/127575 + 
   (496*HPL[{0}, x]^7*HPL[{1, 3, 1}, -x])/893025 + 
   (16864*Pi^6*HPL[{1, 3, 2}, -x])/535815 + 
   (544*Pi^4*HPL[{0}, x]^2*HPL[{1, 3, 2}, -x])/3645 + 
   (544*Pi^2*HPL[{0}, x]^4*HPL[{1, 3, 2}, -x])/5103 + 
   (544*HPL[{0}, x]^6*HPL[{1, 3, 2}, -x])/25515 + 
   (11168*Pi^4*HPL[{0}, x]*HPL[{1, 3, 3}, -x])/18225 + 
   (22336*Pi^2*HPL[{0}, x]^3*HPL[{1, 3, 3}, -x])/25515 + 
   (11168*HPL[{0}, x]^5*HPL[{1, 3, 3}, -x])/42525 - 
   (2432*Pi^4*HPL[{1, 3, 4}, -x])/18225 - 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 4}, -x])/8505 - 
   (2432*HPL[{0}, x]^4*HPL[{1, 3, 4}, -x])/8505 - 
   (482432*Pi^2*HPL[{0}, x]*HPL[{1, 3, 5}, -x])/42525 - 
   (482432*HPL[{0}, x]^3*HPL[{1, 3, 5}, -x])/42525 + 
   (21248*Pi^2*HPL[{1, 3, 6}, -x])/1701 + 
   (21248*HPL[{0}, x]^2*HPL[{1, 3, 6}, -x])/567 + 
   (203008*HPL[{0}, x]*HPL[{1, 3, 7}, -x])/2835 - 
   (882688*HPL[{1, 3, 8}, -x])/2835 + (992*Pi^6*HPL[{1, 4, 1}, -x])/107163 + 
   (32*Pi^4*HPL[{0}, x]^2*HPL[{1, 4, 1}, -x])/729 + 
   (160*Pi^2*HPL[{0}, x]^4*HPL[{1, 4, 1}, -x])/5103 + 
   (32*HPL[{0}, x]^6*HPL[{1, 4, 1}, -x])/5103 + 
   (5024*Pi^4*HPL[{0}, x]*HPL[{1, 4, 2}, -x])/18225 + 
   (10048*Pi^2*HPL[{0}, x]^3*HPL[{1, 4, 2}, -x])/25515 + 
   (5024*HPL[{0}, x]^5*HPL[{1, 4, 2}, -x])/42525 - 
   (2432*Pi^4*HPL[{1, 4, 3}, -x])/18225 - 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{1, 4, 3}, -x])/8505 - 
   (2432*HPL[{0}, x]^4*HPL[{1, 4, 3}, -x])/8505 - 
   (102016*Pi^2*HPL[{0}, x]*HPL[{1, 4, 4}, -x])/8505 - 
   (102016*HPL[{0}, x]^3*HPL[{1, 4, 4}, -x])/8505 + 
   (349952*Pi^2*HPL[{1, 4, 5}, -x])/42525 + 
   (349952*HPL[{0}, x]^2*HPL[{1, 4, 5}, -x])/14175 + 
   (461056*HPL[{0}, x]*HPL[{1, 4, 6}, -x])/2835 - 
   (1140736*HPL[{1, 4, 7}, -x])/2835 - 
   (2528*Pi^4*HPL[{0}, x]*HPL[{1, 5, 1}, -x])/91125 - 
   (5056*Pi^2*HPL[{0}, x]^3*HPL[{1, 5, 1}, -x])/127575 - 
   (2528*HPL[{0}, x]^5*HPL[{1, 5, 1}, -x])/212625 - 
   (42112*Pi^4*HPL[{1, 5, 2}, -x])/91125 - 
   (12032*Pi^2*HPL[{0}, x]^2*HPL[{1, 5, 2}, -x])/6075 - 
   (6016*HPL[{0}, x]^4*HPL[{1, 5, 2}, -x])/6075 - 
   (482432*Pi^2*HPL[{0}, x]*HPL[{1, 5, 3}, -x])/42525 - 
   (482432*HPL[{0}, x]^3*HPL[{1, 5, 3}, -x])/42525 + 
   (349952*Pi^2*HPL[{1, 5, 4}, -x])/42525 + 
   (349952*HPL[{0}, x]^2*HPL[{1, 5, 4}, -x])/14175 + 
   (2809088*HPL[{0}, x]*HPL[{1, 5, 5}, -x])/14175 - 
   (868352*HPL[{1, 5, 6}, -x])/2025 - (128*Pi^4*HPL[{1, 6, 1}, -x])/729 - 
   (1280*Pi^2*HPL[{0}, x]^2*HPL[{1, 6, 1}, -x])/1701 - 
   (640*HPL[{0}, x]^4*HPL[{1, 6, 1}, -x])/1701 - 
   (28288*Pi^2*HPL[{0}, x]*HPL[{1, 6, 2}, -x])/8505 - 
   (28288*HPL[{0}, x]^3*HPL[{1, 6, 2}, -x])/8505 + 
   (21248*Pi^2*HPL[{1, 6, 3}, -x])/1701 + 
   (21248*HPL[{0}, x]^2*HPL[{1, 6, 3}, -x])/567 + 
   (461056*HPL[{0}, x]*HPL[{1, 6, 4}, -x])/2835 - 
   (868352*HPL[{1, 6, 5}, -x])/2025 + 
   (1664*Pi^2*HPL[{0}, x]*HPL[{1, 7, 1}, -x])/1215 + 
   (1664*HPL[{0}, x]^3*HPL[{1, 7, 1}, -x])/1215 + 
   (100096*Pi^2*HPL[{1, 7, 2}, -x])/8505 + 
   (100096*HPL[{0}, x]^2*HPL[{1, 7, 2}, -x])/2835 + 
   (203008*HPL[{0}, x]*HPL[{1, 7, 3}, -x])/2835 - 
   (1140736*HPL[{1, 7, 4}, -x])/2835 + (17152*Pi^2*HPL[{1, 8, 1}, -x])/8505 + 
   (17152*HPL[{0}, x]^2*HPL[{1, 8, 1}, -x])/2835 - 
   (128768*HPL[{0}, x]*HPL[{1, 8, 2}, -x])/2835 - 
   (882688*HPL[{1, 8, 3}, -x])/2835 - (100096*HPL[{0}, x]*HPL[{1, 9, 1}, -x])/
    2835 - (274432*HPL[{1, 9, 2}, -x])/2835 + (77824*HPL[{1, 10, 1}, -x])/
    2835 + (2032*Pi^8*HPL[{2, 1, 1}, -x])/13395375 + 
   (1984*Pi^6*HPL[{0}, x]^2*HPL[{2, 1, 1}, -x])/2679075 + 
   (32*Pi^4*HPL[{0}, x]^4*HPL[{2, 1, 1}, -x])/54675 + 
   (64*Pi^2*HPL[{0}, x]^6*HPL[{2, 1, 1}, -x])/382725 + 
   (16*HPL[{0}, x]^8*HPL[{2, 1, 1}, -x])/893025 + 
   (5456*Pi^6*HPL[{0}, x]*HPL[{2, 1, 2}, -x])/535815 + 
   (176*Pi^4*HPL[{0}, x]^3*HPL[{2, 1, 2}, -x])/10935 + 
   (176*Pi^2*HPL[{0}, x]^5*HPL[{2, 1, 2}, -x])/25515 + 
   (176*HPL[{0}, x]^7*HPL[{2, 1, 2}, -x])/178605 + 
   (16864*Pi^6*HPL[{2, 1, 3}, -x])/535815 + 
   (544*Pi^4*HPL[{0}, x]^2*HPL[{2, 1, 3}, -x])/3645 + 
   (544*Pi^2*HPL[{0}, x]^4*HPL[{2, 1, 3}, -x])/5103 + 
   (544*HPL[{0}, x]^6*HPL[{2, 1, 3}, -x])/25515 + 
   (5024*Pi^4*HPL[{0}, x]*HPL[{2, 1, 4}, -x])/18225 + 
   (10048*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 4}, -x])/25515 + 
   (5024*HPL[{0}, x]^5*HPL[{2, 1, 4}, -x])/42525 - 
   (42112*Pi^4*HPL[{2, 1, 5}, -x])/91125 - 
   (12032*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 5}, -x])/6075 - 
   (6016*HPL[{0}, x]^4*HPL[{2, 1, 5}, -x])/6075 - 
   (28288*Pi^2*HPL[{0}, x]*HPL[{2, 1, 6}, -x])/8505 - 
   (28288*HPL[{0}, x]^3*HPL[{2, 1, 6}, -x])/8505 + 
   (100096*Pi^2*HPL[{2, 1, 7}, -x])/8505 + 
   (100096*HPL[{0}, x]^2*HPL[{2, 1, 7}, -x])/2835 - 
   (128768*HPL[{0}, x]*HPL[{2, 1, 8}, -x])/2835 - 
   (274432*HPL[{2, 1, 9}, -x])/2835 + 
   (5456*Pi^6*HPL[{0}, x]*HPL[{2, 2, 1}, -x])/535815 + 
   (176*Pi^4*HPL[{0}, x]^3*HPL[{2, 2, 1}, -x])/10935 + 
   (176*Pi^2*HPL[{0}, x]^5*HPL[{2, 2, 1}, -x])/25515 + 
   (176*HPL[{0}, x]^7*HPL[{2, 2, 1}, -x])/178605 + 
   (155744*Pi^6*HPL[{2, 2, 2}, -x])/2679075 + 
   (5024*Pi^4*HPL[{0}, x]^2*HPL[{2, 2, 2}, -x])/18225 + 
   (5024*Pi^2*HPL[{0}, x]^4*HPL[{2, 2, 2}, -x])/25515 + 
   (5024*HPL[{0}, x]^6*HPL[{2, 2, 2}, -x])/127575 + 
   (22688*Pi^4*HPL[{0}, x]*HPL[{2, 2, 3}, -x])/18225 + 
   (45376*Pi^2*HPL[{0}, x]^3*HPL[{2, 2, 3}, -x])/25515 + 
   (22688*HPL[{0}, x]^5*HPL[{2, 2, 3}, -x])/42525 + 
   (2176*Pi^4*HPL[{2, 2, 4}, -x])/18225 + 
   (4352*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 4}, -x])/8505 + 
   (2176*HPL[{0}, x]^4*HPL[{2, 2, 4}, -x])/8505 - 
   (897152*Pi^2*HPL[{0}, x]*HPL[{2, 2, 5}, -x])/42525 - 
   (897152*HPL[{0}, x]^3*HPL[{2, 2, 5}, -x])/42525 + 
   (124672*Pi^2*HPL[{2, 2, 6}, -x])/8505 + 
   (124672*HPL[{0}, x]^2*HPL[{2, 2, 6}, -x])/2835 + 
   (516352*HPL[{0}, x]*HPL[{2, 2, 7}, -x])/2835 - 
   (1435648*HPL[{2, 2, 8}, -x])/2835 + (16864*Pi^6*HPL[{2, 3, 1}, -x])/
    535815 + (544*Pi^4*HPL[{0}, x]^2*HPL[{2, 3, 1}, -x])/3645 + 
   (544*Pi^2*HPL[{0}, x]^4*HPL[{2, 3, 1}, -x])/5103 + 
   (544*HPL[{0}, x]^6*HPL[{2, 3, 1}, -x])/25515 + 
   (22688*Pi^4*HPL[{0}, x]*HPL[{2, 3, 2}, -x])/18225 + 
   (45376*Pi^2*HPL[{0}, x]^3*HPL[{2, 3, 2}, -x])/25515 + 
   (22688*HPL[{0}, x]^5*HPL[{2, 3, 2}, -x])/42525 + 
   (22912*Pi^4*HPL[{2, 3, 3}, -x])/18225 + 
   (45824*Pi^2*HPL[{0}, x]^2*HPL[{2, 3, 3}, -x])/8505 + 
   (22912*HPL[{0}, x]^4*HPL[{2, 3, 3}, -x])/8505 - 
   (29056*Pi^2*HPL[{0}, x]*HPL[{2, 3, 4}, -x])/1215 - 
   (29056*HPL[{0}, x]^3*HPL[{2, 3, 4}, -x])/1215 - 
   (433408*Pi^2*HPL[{2, 3, 5}, -x])/42525 - 
   (433408*HPL[{0}, x]^2*HPL[{2, 3, 5}, -x])/14175 + 
   (1290496*HPL[{0}, x]*HPL[{2, 3, 6}, -x])/2835 - 
   (1675264*HPL[{2, 3, 7}, -x])/2835 + 
   (5024*Pi^4*HPL[{0}, x]*HPL[{2, 4, 1}, -x])/18225 + 
   (10048*Pi^2*HPL[{0}, x]^3*HPL[{2, 4, 1}, -x])/25515 + 
   (5024*HPL[{0}, x]^5*HPL[{2, 4, 1}, -x])/42525 + 
   (2176*Pi^4*HPL[{2, 4, 2}, -x])/18225 + 
   (4352*Pi^2*HPL[{0}, x]^2*HPL[{2, 4, 2}, -x])/8505 + 
   (2176*HPL[{0}, x]^4*HPL[{2, 4, 2}, -x])/8505 - 
   (29056*Pi^2*HPL[{0}, x]*HPL[{2, 4, 3}, -x])/1215 - 
   (29056*HPL[{0}, x]^3*HPL[{2, 4, 3}, -x])/1215 - 
   (145664*Pi^2*HPL[{2, 4, 4}, -x])/8505 - 
   (145664*HPL[{0}, x]^2*HPL[{2, 4, 4}, -x])/2835 + 
   (1096448*HPL[{0}, x]*HPL[{2, 4, 5}, -x])/2025 - 
   (1337344*HPL[{2, 4, 6}, -x])/2835 - (42112*Pi^4*HPL[{2, 5, 1}, -x])/
    91125 - (12032*Pi^2*HPL[{0}, x]^2*HPL[{2, 5, 1}, -x])/6075 - 
   (6016*HPL[{0}, x]^4*HPL[{2, 5, 1}, -x])/6075 - 
   (897152*Pi^2*HPL[{0}, x]*HPL[{2, 5, 2}, -x])/42525 - 
   (897152*HPL[{0}, x]^3*HPL[{2, 5, 2}, -x])/42525 - 
   (433408*Pi^2*HPL[{2, 5, 3}, -x])/42525 - 
   (433408*HPL[{0}, x]^2*HPL[{2, 5, 3}, -x])/14175 + 
   (1096448*HPL[{0}, x]*HPL[{2, 5, 4}, -x])/2025 - 
   (5599232*HPL[{2, 5, 5}, -x])/14175 - 
   (28288*Pi^2*HPL[{0}, x]*HPL[{2, 6, 1}, -x])/8505 - 
   (28288*HPL[{0}, x]^3*HPL[{2, 6, 1}, -x])/8505 + 
   (124672*Pi^2*HPL[{2, 6, 2}, -x])/8505 + 
   (124672*HPL[{0}, x]^2*HPL[{2, 6, 2}, -x])/2835 + 
   (1290496*HPL[{0}, x]*HPL[{2, 6, 3}, -x])/2835 - 
   (1337344*HPL[{2, 6, 4}, -x])/2835 + (100096*Pi^2*HPL[{2, 7, 1}, -x])/
    8505 + (100096*HPL[{0}, x]^2*HPL[{2, 7, 1}, -x])/2835 + 
   (516352*HPL[{0}, x]*HPL[{2, 7, 2}, -x])/2835 - 
   (1675264*HPL[{2, 7, 3}, -x])/2835 - 
   (128768*HPL[{0}, x]*HPL[{2, 8, 1}, -x])/2835 - 
   (1435648*HPL[{2, 8, 2}, -x])/2835 - (274432*HPL[{2, 9, 1}, -x])/2835 + 
   (15376*Pi^6*HPL[{0}, x]*HPL[{3, 1, 1}, -x])/2679075 + 
   (496*Pi^4*HPL[{0}, x]^3*HPL[{3, 1, 1}, -x])/54675 + 
   (496*Pi^2*HPL[{0}, x]^5*HPL[{3, 1, 1}, -x])/127575 + 
   (496*HPL[{0}, x]^7*HPL[{3, 1, 1}, -x])/893025 + 
   (16864*Pi^6*HPL[{3, 1, 2}, -x])/535815 + 
   (544*Pi^4*HPL[{0}, x]^2*HPL[{3, 1, 2}, -x])/3645 + 
   (544*Pi^2*HPL[{0}, x]^4*HPL[{3, 1, 2}, -x])/5103 + 
   (544*HPL[{0}, x]^6*HPL[{3, 1, 2}, -x])/25515 + 
   (11168*Pi^4*HPL[{0}, x]*HPL[{3, 1, 3}, -x])/18225 + 
   (22336*Pi^2*HPL[{0}, x]^3*HPL[{3, 1, 3}, -x])/25515 + 
   (11168*HPL[{0}, x]^5*HPL[{3, 1, 3}, -x])/42525 - 
   (2432*Pi^4*HPL[{3, 1, 4}, -x])/18225 - 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 4}, -x])/8505 - 
   (2432*HPL[{0}, x]^4*HPL[{3, 1, 4}, -x])/8505 - 
   (482432*Pi^2*HPL[{0}, x]*HPL[{3, 1, 5}, -x])/42525 - 
   (482432*HPL[{0}, x]^3*HPL[{3, 1, 5}, -x])/42525 + 
   (21248*Pi^2*HPL[{3, 1, 6}, -x])/1701 + 
   (21248*HPL[{0}, x]^2*HPL[{3, 1, 6}, -x])/567 + 
   (203008*HPL[{0}, x]*HPL[{3, 1, 7}, -x])/2835 - 
   (882688*HPL[{3, 1, 8}, -x])/2835 + (16864*Pi^6*HPL[{3, 2, 1}, -x])/
    535815 + (544*Pi^4*HPL[{0}, x]^2*HPL[{3, 2, 1}, -x])/3645 + 
   (544*Pi^2*HPL[{0}, x]^4*HPL[{3, 2, 1}, -x])/5103 + 
   (544*HPL[{0}, x]^6*HPL[{3, 2, 1}, -x])/25515 + 
   (22688*Pi^4*HPL[{0}, x]*HPL[{3, 2, 2}, -x])/18225 + 
   (45376*Pi^2*HPL[{0}, x]^3*HPL[{3, 2, 2}, -x])/25515 + 
   (22688*HPL[{0}, x]^5*HPL[{3, 2, 2}, -x])/42525 + 
   (22912*Pi^4*HPL[{3, 2, 3}, -x])/18225 + 
   (45824*Pi^2*HPL[{0}, x]^2*HPL[{3, 2, 3}, -x])/8505 + 
   (22912*HPL[{0}, x]^4*HPL[{3, 2, 3}, -x])/8505 - 
   (29056*Pi^2*HPL[{0}, x]*HPL[{3, 2, 4}, -x])/1215 - 
   (29056*HPL[{0}, x]^3*HPL[{3, 2, 4}, -x])/1215 - 
   (433408*Pi^2*HPL[{3, 2, 5}, -x])/42525 - 
   (433408*HPL[{0}, x]^2*HPL[{3, 2, 5}, -x])/14175 + 
   (1290496*HPL[{0}, x]*HPL[{3, 2, 6}, -x])/2835 - 
   (1675264*HPL[{3, 2, 7}, -x])/2835 + 
   (11168*Pi^4*HPL[{0}, x]*HPL[{3, 3, 1}, -x])/18225 + 
   (22336*Pi^2*HPL[{0}, x]^3*HPL[{3, 3, 1}, -x])/25515 + 
   (11168*HPL[{0}, x]^5*HPL[{3, 3, 1}, -x])/42525 + 
   (22912*Pi^4*HPL[{3, 3, 2}, -x])/18225 + 
   (45824*Pi^2*HPL[{0}, x]^2*HPL[{3, 3, 2}, -x])/8505 + 
   (22912*HPL[{0}, x]^4*HPL[{3, 3, 2}, -x])/8505 - 
   (32896*Pi^2*HPL[{0}, x]*HPL[{3, 3, 3}, -x])/1701 - 
   (32896*HPL[{0}, x]^3*HPL[{3, 3, 3}, -x])/1701 - 
   (45824*Pi^2*HPL[{3, 3, 4}, -x])/1215 - 
   (45824*HPL[{0}, x]^2*HPL[{3, 3, 4}, -x])/405 + 
   (8781056*HPL[{0}, x]*HPL[{3, 3, 5}, -x])/14175 - 
   (827392*HPL[{3, 3, 6}, -x])/2835 - (2432*Pi^4*HPL[{3, 4, 1}, -x])/18225 - 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{3, 4, 1}, -x])/8505 - 
   (2432*HPL[{0}, x]^4*HPL[{3, 4, 1}, -x])/8505 - 
   (29056*Pi^2*HPL[{0}, x]*HPL[{3, 4, 2}, -x])/1215 - 
   (29056*HPL[{0}, x]^3*HPL[{3, 4, 2}, -x])/1215 - 
   (45824*Pi^2*HPL[{3, 4, 3}, -x])/1215 - 
   (45824*HPL[{0}, x]^2*HPL[{3, 4, 3}, -x])/405 + 
   (1831168*HPL[{0}, x]*HPL[{3, 4, 4}, -x])/2835 - 
   (198656*HPL[{3, 4, 5}, -x])/14175 - 
   (482432*Pi^2*HPL[{0}, x]*HPL[{3, 5, 1}, -x])/42525 - 
   (482432*HPL[{0}, x]^3*HPL[{3, 5, 1}, -x])/42525 - 
   (433408*Pi^2*HPL[{3, 5, 2}, -x])/42525 - 
   (433408*HPL[{0}, x]^2*HPL[{3, 5, 2}, -x])/14175 + 
   (8781056*HPL[{0}, x]*HPL[{3, 5, 3}, -x])/14175 - 
   (198656*HPL[{3, 5, 4}, -x])/14175 + (21248*Pi^2*HPL[{3, 6, 1}, -x])/1701 + 
   (21248*HPL[{0}, x]^2*HPL[{3, 6, 1}, -x])/567 + 
   (1290496*HPL[{0}, x]*HPL[{3, 6, 2}, -x])/2835 - 
   (827392*HPL[{3, 6, 3}, -x])/2835 + (203008*HPL[{0}, x]*HPL[{3, 7, 1}, -x])/
    2835 - (1675264*HPL[{3, 7, 2}, -x])/2835 - (882688*HPL[{3, 8, 1}, -x])/
    2835 + (992*Pi^6*HPL[{4, 1, 1}, -x])/107163 + 
   (32*Pi^4*HPL[{0}, x]^2*HPL[{4, 1, 1}, -x])/729 + 
   (160*Pi^2*HPL[{0}, x]^4*HPL[{4, 1, 1}, -x])/5103 + 
   (32*HPL[{0}, x]^6*HPL[{4, 1, 1}, -x])/5103 + 
   (5024*Pi^4*HPL[{0}, x]*HPL[{4, 1, 2}, -x])/18225 + 
   (10048*Pi^2*HPL[{0}, x]^3*HPL[{4, 1, 2}, -x])/25515 + 
   (5024*HPL[{0}, x]^5*HPL[{4, 1, 2}, -x])/42525 - 
   (2432*Pi^4*HPL[{4, 1, 3}, -x])/18225 - 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{4, 1, 3}, -x])/8505 - 
   (2432*HPL[{0}, x]^4*HPL[{4, 1, 3}, -x])/8505 - 
   (102016*Pi^2*HPL[{0}, x]*HPL[{4, 1, 4}, -x])/8505 - 
   (102016*HPL[{0}, x]^3*HPL[{4, 1, 4}, -x])/8505 + 
   (349952*Pi^2*HPL[{4, 1, 5}, -x])/42525 + 
   (349952*HPL[{0}, x]^2*HPL[{4, 1, 5}, -x])/14175 + 
   (461056*HPL[{0}, x]*HPL[{4, 1, 6}, -x])/2835 - 
   (1140736*HPL[{4, 1, 7}, -x])/2835 + 
   (5024*Pi^4*HPL[{0}, x]*HPL[{4, 2, 1}, -x])/18225 + 
   (10048*Pi^2*HPL[{0}, x]^3*HPL[{4, 2, 1}, -x])/25515 + 
   (5024*HPL[{0}, x]^5*HPL[{4, 2, 1}, -x])/42525 + 
   (2176*Pi^4*HPL[{4, 2, 2}, -x])/18225 + 
   (4352*Pi^2*HPL[{0}, x]^2*HPL[{4, 2, 2}, -x])/8505 + 
   (2176*HPL[{0}, x]^4*HPL[{4, 2, 2}, -x])/8505 - 
   (29056*Pi^2*HPL[{0}, x]*HPL[{4, 2, 3}, -x])/1215 - 
   (29056*HPL[{0}, x]^3*HPL[{4, 2, 3}, -x])/1215 - 
   (145664*Pi^2*HPL[{4, 2, 4}, -x])/8505 - 
   (145664*HPL[{0}, x]^2*HPL[{4, 2, 4}, -x])/2835 + 
   (1096448*HPL[{0}, x]*HPL[{4, 2, 5}, -x])/2025 - 
   (1337344*HPL[{4, 2, 6}, -x])/2835 - (2432*Pi^4*HPL[{4, 3, 1}, -x])/18225 - 
   (4864*Pi^2*HPL[{0}, x]^2*HPL[{4, 3, 1}, -x])/8505 - 
   (2432*HPL[{0}, x]^4*HPL[{4, 3, 1}, -x])/8505 - 
   (29056*Pi^2*HPL[{0}, x]*HPL[{4, 3, 2}, -x])/1215 - 
   (29056*HPL[{0}, x]^3*HPL[{4, 3, 2}, -x])/1215 - 
   (45824*Pi^2*HPL[{4, 3, 3}, -x])/1215 - 
   (45824*HPL[{0}, x]^2*HPL[{4, 3, 3}, -x])/405 + 
   (1831168*HPL[{0}, x]*HPL[{4, 3, 4}, -x])/2835 - 
   (198656*HPL[{4, 3, 5}, -x])/14175 - 
   (102016*Pi^2*HPL[{0}, x]*HPL[{4, 4, 1}, -x])/8505 - 
   (102016*HPL[{0}, x]^3*HPL[{4, 4, 1}, -x])/8505 - 
   (145664*Pi^2*HPL[{4, 4, 2}, -x])/8505 - 
   (145664*HPL[{0}, x]^2*HPL[{4, 4, 2}, -x])/2835 + 
   (1831168*HPL[{0}, x]*HPL[{4, 4, 3}, -x])/2835 + 
   (75776*HPL[{4, 4, 4}, -x])/405 + (349952*Pi^2*HPL[{4, 5, 1}, -x])/42525 + 
   (349952*HPL[{0}, x]^2*HPL[{4, 5, 1}, -x])/14175 + 
   (1096448*HPL[{0}, x]*HPL[{4, 5, 2}, -x])/2025 - 
   (198656*HPL[{4, 5, 3}, -x])/14175 + 
   (461056*HPL[{0}, x]*HPL[{4, 6, 1}, -x])/2835 - 
   (1337344*HPL[{4, 6, 2}, -x])/2835 - (1140736*HPL[{4, 7, 1}, -x])/2835 - 
   (2528*Pi^4*HPL[{0}, x]*HPL[{5, 1, 1}, -x])/91125 - 
   (5056*Pi^2*HPL[{0}, x]^3*HPL[{5, 1, 1}, -x])/127575 - 
   (2528*HPL[{0}, x]^5*HPL[{5, 1, 1}, -x])/212625 - 
   (42112*Pi^4*HPL[{5, 1, 2}, -x])/91125 - 
   (12032*Pi^2*HPL[{0}, x]^2*HPL[{5, 1, 2}, -x])/6075 - 
   (6016*HPL[{0}, x]^4*HPL[{5, 1, 2}, -x])/6075 - 
   (482432*Pi^2*HPL[{0}, x]*HPL[{5, 1, 3}, -x])/42525 - 
   (482432*HPL[{0}, x]^3*HPL[{5, 1, 3}, -x])/42525 + 
   (349952*Pi^2*HPL[{5, 1, 4}, -x])/42525 + 
   (349952*HPL[{0}, x]^2*HPL[{5, 1, 4}, -x])/14175 + 
   (2809088*HPL[{0}, x]*HPL[{5, 1, 5}, -x])/14175 - 
   (868352*HPL[{5, 1, 6}, -x])/2025 - (42112*Pi^4*HPL[{5, 2, 1}, -x])/91125 - 
   (12032*Pi^2*HPL[{0}, x]^2*HPL[{5, 2, 1}, -x])/6075 - 
   (6016*HPL[{0}, x]^4*HPL[{5, 2, 1}, -x])/6075 - 
   (897152*Pi^2*HPL[{0}, x]*HPL[{5, 2, 2}, -x])/42525 - 
   (897152*HPL[{0}, x]^3*HPL[{5, 2, 2}, -x])/42525 - 
   (433408*Pi^2*HPL[{5, 2, 3}, -x])/42525 - 
   (433408*HPL[{0}, x]^2*HPL[{5, 2, 3}, -x])/14175 + 
   (1096448*HPL[{0}, x]*HPL[{5, 2, 4}, -x])/2025 - 
   (5599232*HPL[{5, 2, 5}, -x])/14175 - 
   (482432*Pi^2*HPL[{0}, x]*HPL[{5, 3, 1}, -x])/42525 - 
   (482432*HPL[{0}, x]^3*HPL[{5, 3, 1}, -x])/42525 - 
   (433408*Pi^2*HPL[{5, 3, 2}, -x])/42525 - 
   (433408*HPL[{0}, x]^2*HPL[{5, 3, 2}, -x])/14175 + 
   (8781056*HPL[{0}, x]*HPL[{5, 3, 3}, -x])/14175 - 
   (198656*HPL[{5, 3, 4}, -x])/14175 + (349952*Pi^2*HPL[{5, 4, 1}, -x])/
    42525 + (349952*HPL[{0}, x]^2*HPL[{5, 4, 1}, -x])/14175 + 
   (1096448*HPL[{0}, x]*HPL[{5, 4, 2}, -x])/2025 - 
   (198656*HPL[{5, 4, 3}, -x])/14175 + 
   (2809088*HPL[{0}, x]*HPL[{5, 5, 1}, -x])/14175 - 
   (5599232*HPL[{5, 5, 2}, -x])/14175 - (868352*HPL[{5, 6, 1}, -x])/2025 - 
   (128*Pi^4*HPL[{6, 1, 1}, -x])/729 - 
   (1280*Pi^2*HPL[{0}, x]^2*HPL[{6, 1, 1}, -x])/1701 - 
   (640*HPL[{0}, x]^4*HPL[{6, 1, 1}, -x])/1701 - 
   (28288*Pi^2*HPL[{0}, x]*HPL[{6, 1, 2}, -x])/8505 - 
   (28288*HPL[{0}, x]^3*HPL[{6, 1, 2}, -x])/8505 + 
   (21248*Pi^2*HPL[{6, 1, 3}, -x])/1701 + 
   (21248*HPL[{0}, x]^2*HPL[{6, 1, 3}, -x])/567 + 
   (461056*HPL[{0}, x]*HPL[{6, 1, 4}, -x])/2835 - 
   (868352*HPL[{6, 1, 5}, -x])/2025 - 
   (28288*Pi^2*HPL[{0}, x]*HPL[{6, 2, 1}, -x])/8505 - 
   (28288*HPL[{0}, x]^3*HPL[{6, 2, 1}, -x])/8505 + 
   (124672*Pi^2*HPL[{6, 2, 2}, -x])/8505 + 
   (124672*HPL[{0}, x]^2*HPL[{6, 2, 2}, -x])/2835 + 
   (1290496*HPL[{0}, x]*HPL[{6, 2, 3}, -x])/2835 - 
   (1337344*HPL[{6, 2, 4}, -x])/2835 + (21248*Pi^2*HPL[{6, 3, 1}, -x])/1701 + 
   (21248*HPL[{0}, x]^2*HPL[{6, 3, 1}, -x])/567 + 
   (1290496*HPL[{0}, x]*HPL[{6, 3, 2}, -x])/2835 - 
   (827392*HPL[{6, 3, 3}, -x])/2835 + (461056*HPL[{0}, x]*HPL[{6, 4, 1}, -x])/
    2835 - (1337344*HPL[{6, 4, 2}, -x])/2835 - (868352*HPL[{6, 5, 1}, -x])/
    2025 + (1664*Pi^2*HPL[{0}, x]*HPL[{7, 1, 1}, -x])/1215 + 
   (1664*HPL[{0}, x]^3*HPL[{7, 1, 1}, -x])/1215 + 
   (100096*Pi^2*HPL[{7, 1, 2}, -x])/8505 + 
   (100096*HPL[{0}, x]^2*HPL[{7, 1, 2}, -x])/2835 + 
   (203008*HPL[{0}, x]*HPL[{7, 1, 3}, -x])/2835 - 
   (1140736*HPL[{7, 1, 4}, -x])/2835 + (100096*Pi^2*HPL[{7, 2, 1}, -x])/
    8505 + (100096*HPL[{0}, x]^2*HPL[{7, 2, 1}, -x])/2835 + 
   (516352*HPL[{0}, x]*HPL[{7, 2, 2}, -x])/2835 - 
   (1675264*HPL[{7, 2, 3}, -x])/2835 + 
   (203008*HPL[{0}, x]*HPL[{7, 3, 1}, -x])/2835 - 
   (1675264*HPL[{7, 3, 2}, -x])/2835 - (1140736*HPL[{7, 4, 1}, -x])/2835 + 
   (17152*Pi^2*HPL[{8, 1, 1}, -x])/8505 + 
   (17152*HPL[{0}, x]^2*HPL[{8, 1, 1}, -x])/2835 - 
   (128768*HPL[{0}, x]*HPL[{8, 1, 2}, -x])/2835 - 
   (882688*HPL[{8, 1, 3}, -x])/2835 - (128768*HPL[{0}, x]*HPL[{8, 2, 1}, -x])/
    2835 - (1435648*HPL[{8, 2, 2}, -x])/2835 - (882688*HPL[{8, 3, 1}, -x])/
    2835 - (100096*HPL[{0}, x]*HPL[{9, 1, 1}, -x])/2835 - 
   (274432*HPL[{9, 1, 2}, -x])/2835 - (274432*HPL[{9, 2, 1}, -x])/2835 + 
   (77824*HPL[{10, 1, 1}, -x])/2835 + (508*Pi^8*HPL[{1, 1, 1, 1}, -x])/
    1488375 + (496*Pi^6*HPL[{0}, x]^2*HPL[{1, 1, 1, 1}, -x])/297675 + 
   (8*Pi^4*HPL[{0}, x]^4*HPL[{1, 1, 1, 1}, -x])/6075 + 
   (16*Pi^2*HPL[{0}, x]^6*HPL[{1, 1, 1, 1}, -x])/42525 + 
   (4*HPL[{0}, x]^8*HPL[{1, 1, 1, 1}, -x])/99225 + 
   (992*Pi^6*HPL[{0}, x]*HPL[{1, 1, 1, 2}, -x])/42525 + 
   (224*Pi^4*HPL[{0}, x]^3*HPL[{1, 1, 1, 2}, -x])/6075 + 
   (32*Pi^2*HPL[{0}, x]^5*HPL[{1, 1, 1, 2}, -x])/2025 + 
   (32*HPL[{0}, x]^7*HPL[{1, 1, 1, 2}, -x])/14175 + 
   (66464*Pi^6*HPL[{1, 1, 1, 3}, -x])/893025 + 
   (2144*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 1, 3}, -x])/6075 + 
   (2144*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 1, 3}, -x])/8505 + 
   (2144*HPL[{0}, x]^6*HPL[{1, 1, 1, 3}, -x])/42525 + 
   (1472*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 4}, -x])/2025 + 
   (2944*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 4}, -x])/2835 + 
   (1472*HPL[{0}, x]^5*HPL[{1, 1, 1, 4}, -x])/4725 - 
   (1984*Pi^4*HPL[{1, 1, 1, 5}, -x])/2025 - 
   (3968*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 5}, -x])/945 - 
   (1984*HPL[{0}, x]^4*HPL[{1, 1, 1, 5}, -x])/945 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 6}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{1, 1, 1, 6}, -x])/2835 + 
   (24832*Pi^2*HPL[{1, 1, 1, 7}, -x])/945 + 
   (24832*HPL[{0}, x]^2*HPL[{1, 1, 1, 7}, -x])/315 - 
   (20992*HPL[{0}, x]*HPL[{1, 1, 1, 8}, -x])/315 - 
   (107008*HPL[{1, 1, 1, 9}, -x])/405 + 
   (992*Pi^6*HPL[{0}, x]*HPL[{1, 1, 2, 1}, -x])/42525 + 
   (224*Pi^4*HPL[{0}, x]^3*HPL[{1, 1, 2, 1}, -x])/6075 + 
   (32*Pi^2*HPL[{0}, x]^5*HPL[{1, 1, 2, 1}, -x])/2025 + 
   (32*HPL[{0}, x]^7*HPL[{1, 1, 2, 1}, -x])/14175 + 
   (40672*Pi^6*HPL[{1, 1, 2, 2}, -x])/297675 + 
   (1312*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 2, 2}, -x])/2025 + 
   (1312*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 2, 2}, -x])/2835 + 
   (1312*HPL[{0}, x]^6*HPL[{1, 1, 2, 2}, -x])/14175 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{1, 1, 2, 3}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 2, 3}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{1, 1, 2, 3}, -x])/14175 + 
   (64*Pi^4*HPL[{1, 1, 2, 4}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 4}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{1, 1, 2, 4}, -x])/189 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 5}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 1, 2, 5}, -x])/189 + 
   (64256*Pi^2*HPL[{1, 1, 2, 6}, -x])/2835 + 
   (64256*HPL[{0}, x]^2*HPL[{1, 1, 2, 6}, -x])/945 + 
   (159232*HPL[{0}, x]*HPL[{1, 1, 2, 7}, -x])/315 - 
   (49664*HPL[{1, 1, 2, 8}, -x])/45 + (66464*Pi^6*HPL[{1, 1, 3, 1}, -x])/
    893025 + (2144*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 3, 1}, -x])/6075 + 
   (2144*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 3, 1}, -x])/8505 + 
   (2144*HPL[{0}, x]^6*HPL[{1, 1, 3, 1}, -x])/42525 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{1, 1, 3, 2}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 3, 2}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{1, 1, 3, 2}, -x])/14175 + 
   (4544*Pi^4*HPL[{1, 1, 3, 3}, -x])/1215 + 
   (9088*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 3, 3}, -x])/567 + 
   (4544*HPL[{0}, x]^4*HPL[{1, 1, 3, 3}, -x])/567 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 4}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 1, 3, 4}, -x])/189 - 
   (13568*Pi^2*HPL[{1, 1, 3, 5}, -x])/315 - 
   (13568*HPL[{0}, x]^2*HPL[{1, 1, 3, 5}, -x])/105 + 
   (1001984*HPL[{0}, x]*HPL[{1, 1, 3, 6}, -x])/945 - 
   (36352*HPL[{1, 1, 3, 7}, -x])/35 + 
   (1472*Pi^4*HPL[{0}, x]*HPL[{1, 1, 4, 1}, -x])/2025 + 
   (2944*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 4, 1}, -x])/2835 + 
   (1472*HPL[{0}, x]^5*HPL[{1, 1, 4, 1}, -x])/4725 + 
   (64*Pi^4*HPL[{1, 1, 4, 2}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 4, 2}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{1, 1, 4, 2}, -x])/189 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 1, 4, 3}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 1, 4, 3}, -x])/189 - 
   (11008*Pi^2*HPL[{1, 1, 4, 4}, -x])/189 - 
   (11008*HPL[{0}, x]^2*HPL[{1, 1, 4, 4}, -x])/63 + 
   (372224*HPL[{0}, x]*HPL[{1, 1, 4, 5}, -x])/315 - 
   (83456*HPL[{1, 1, 4, 6}, -x])/135 - (1984*Pi^4*HPL[{1, 1, 5, 1}, -x])/
    2025 - (3968*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 5, 1}, -x])/945 - 
   (1984*HPL[{0}, x]^4*HPL[{1, 1, 5, 1}, -x])/945 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 1, 5, 2}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 1, 5, 2}, -x])/189 - 
   (13568*Pi^2*HPL[{1, 1, 5, 3}, -x])/315 - 
   (13568*HPL[{0}, x]^2*HPL[{1, 1, 5, 3}, -x])/105 + 
   (372224*HPL[{0}, x]*HPL[{1, 1, 5, 4}, -x])/315 - 
   (88576*HPL[{1, 1, 5, 5}, -x])/225 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{1, 1, 6, 1}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{1, 1, 6, 1}, -x])/2835 + 
   (64256*Pi^2*HPL[{1, 1, 6, 2}, -x])/2835 + 
   (64256*HPL[{0}, x]^2*HPL[{1, 1, 6, 2}, -x])/945 + 
   (1001984*HPL[{0}, x]*HPL[{1, 1, 6, 3}, -x])/945 - 
   (83456*HPL[{1, 1, 6, 4}, -x])/135 + (24832*Pi^2*HPL[{1, 1, 7, 1}, -x])/
    945 + (24832*HPL[{0}, x]^2*HPL[{1, 1, 7, 1}, -x])/315 + 
   (159232*HPL[{0}, x]*HPL[{1, 1, 7, 2}, -x])/315 - 
   (36352*HPL[{1, 1, 7, 3}, -x])/35 - 
   (20992*HPL[{0}, x]*HPL[{1, 1, 8, 1}, -x])/315 - 
   (49664*HPL[{1, 1, 8, 2}, -x])/45 - (107008*HPL[{1, 1, 9, 1}, -x])/405 + 
   (992*Pi^6*HPL[{0}, x]*HPL[{1, 2, 1, 1}, -x])/42525 + 
   (224*Pi^4*HPL[{0}, x]^3*HPL[{1, 2, 1, 1}, -x])/6075 + 
   (32*Pi^2*HPL[{0}, x]^5*HPL[{1, 2, 1, 1}, -x])/2025 + 
   (32*HPL[{0}, x]^7*HPL[{1, 2, 1, 1}, -x])/14175 + 
   (40672*Pi^6*HPL[{1, 2, 1, 2}, -x])/297675 + 
   (1312*Pi^4*HPL[{0}, x]^2*HPL[{1, 2, 1, 2}, -x])/2025 + 
   (1312*Pi^2*HPL[{0}, x]^4*HPL[{1, 2, 1, 2}, -x])/2835 + 
   (1312*HPL[{0}, x]^6*HPL[{1, 2, 1, 2}, -x])/14175 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{1, 2, 1, 3}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 1, 3}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{1, 2, 1, 3}, -x])/14175 + 
   (64*Pi^4*HPL[{1, 2, 1, 4}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 4}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{1, 2, 1, 4}, -x])/189 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 5}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 2, 1, 5}, -x])/189 + 
   (64256*Pi^2*HPL[{1, 2, 1, 6}, -x])/2835 + 
   (64256*HPL[{0}, x]^2*HPL[{1, 2, 1, 6}, -x])/945 + 
   (159232*HPL[{0}, x]*HPL[{1, 2, 1, 7}, -x])/315 - 
   (49664*HPL[{1, 2, 1, 8}, -x])/45 + (40672*Pi^6*HPL[{1, 2, 2, 1}, -x])/
    297675 + (1312*Pi^4*HPL[{0}, x]^2*HPL[{1, 2, 2, 1}, -x])/2025 + 
   (1312*Pi^2*HPL[{0}, x]^4*HPL[{1, 2, 2, 1}, -x])/2835 + 
   (1312*HPL[{0}, x]^6*HPL[{1, 2, 2, 1}, -x])/14175 + 
   (12224*Pi^4*HPL[{0}, x]*HPL[{1, 2, 2, 2}, -x])/2025 + 
   (24448*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 2, 2}, -x])/2835 + 
   (12224*HPL[{0}, x]^5*HPL[{1, 2, 2, 2}, -x])/4725 + 
   (54976*Pi^4*HPL[{1, 2, 2, 3}, -x])/6075 + 
   (109952*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 2, 3}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{1, 2, 2, 3}, -x])/2835 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 4}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{1, 2, 2, 4}, -x])/945 - 
   (112384*Pi^2*HPL[{1, 2, 2, 5}, -x])/945 - 
   (112384*HPL[{0}, x]^2*HPL[{1, 2, 2, 5}, -x])/315 + 
   (1604096*HPL[{0}, x]*HPL[{1, 2, 2, 6}, -x])/945 - 
   (306688*HPL[{1, 2, 2, 7}, -x])/315 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{1, 2, 3, 1}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 3, 1}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{1, 2, 3, 1}, -x])/14175 + 
   (54976*Pi^4*HPL[{1, 2, 3, 2}, -x])/6075 + 
   (109952*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 3, 2}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{1, 2, 3, 2}, -x])/2835 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{1, 2, 3, 3}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{1, 2, 3, 3}, -x])/2835 - 
   (39680*Pi^2*HPL[{1, 2, 3, 4}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{1, 2, 3, 4}, -x])/63 + 
   (162304*HPL[{0}, x]*HPL[{1, 2, 3, 5}, -x])/105 + 
   (137728*HPL[{1, 2, 3, 6}, -x])/135 + (64*Pi^4*HPL[{1, 2, 4, 1}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 4, 1}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{1, 2, 4, 1}, -x])/189 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{1, 2, 4, 2}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{1, 2, 4, 2}, -x])/945 - 
   (39680*Pi^2*HPL[{1, 2, 4, 3}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{1, 2, 4, 3}, -x])/63 + 
   (91648*HPL[{0}, x]*HPL[{1, 2, 4, 4}, -x])/63 + 
   (97792*HPL[{1, 2, 4, 5}, -x])/45 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 2, 5, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 2, 5, 1}, -x])/189 - 
   (112384*Pi^2*HPL[{1, 2, 5, 2}, -x])/945 - 
   (112384*HPL[{0}, x]^2*HPL[{1, 2, 5, 2}, -x])/315 + 
   (162304*HPL[{0}, x]*HPL[{1, 2, 5, 3}, -x])/105 + 
   (97792*HPL[{1, 2, 5, 4}, -x])/45 + (64256*Pi^2*HPL[{1, 2, 6, 1}, -x])/
    2835 + (64256*HPL[{0}, x]^2*HPL[{1, 2, 6, 1}, -x])/945 + 
   (1604096*HPL[{0}, x]*HPL[{1, 2, 6, 2}, -x])/945 + 
   (137728*HPL[{1, 2, 6, 3}, -x])/135 + 
   (159232*HPL[{0}, x]*HPL[{1, 2, 7, 1}, -x])/315 - 
   (306688*HPL[{1, 2, 7, 2}, -x])/315 - (49664*HPL[{1, 2, 8, 1}, -x])/45 + 
   (66464*Pi^6*HPL[{1, 3, 1, 1}, -x])/893025 + 
   (2144*Pi^4*HPL[{0}, x]^2*HPL[{1, 3, 1, 1}, -x])/6075 + 
   (2144*Pi^2*HPL[{0}, x]^4*HPL[{1, 3, 1, 1}, -x])/8505 + 
   (2144*HPL[{0}, x]^6*HPL[{1, 3, 1, 1}, -x])/42525 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{1, 3, 1, 2}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{1, 3, 1, 2}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{1, 3, 1, 2}, -x])/14175 + 
   (4544*Pi^4*HPL[{1, 3, 1, 3}, -x])/1215 + 
   (9088*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 1, 3}, -x])/567 + 
   (4544*HPL[{0}, x]^4*HPL[{1, 3, 1, 3}, -x])/567 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 4}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 3, 1, 4}, -x])/189 - 
   (13568*Pi^2*HPL[{1, 3, 1, 5}, -x])/315 - 
   (13568*HPL[{0}, x]^2*HPL[{1, 3, 1, 5}, -x])/105 + 
   (1001984*HPL[{0}, x]*HPL[{1, 3, 1, 6}, -x])/945 - 
   (36352*HPL[{1, 3, 1, 7}, -x])/35 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{1, 3, 2, 1}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{1, 3, 2, 1}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{1, 3, 2, 1}, -x])/14175 + 
   (54976*Pi^4*HPL[{1, 3, 2, 2}, -x])/6075 + 
   (109952*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 2, 2}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{1, 3, 2, 2}, -x])/2835 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{1, 3, 2, 3}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{1, 3, 2, 3}, -x])/2835 - 
   (39680*Pi^2*HPL[{1, 3, 2, 4}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{1, 3, 2, 4}, -x])/63 + 
   (162304*HPL[{0}, x]*HPL[{1, 3, 2, 5}, -x])/105 + 
   (137728*HPL[{1, 3, 2, 6}, -x])/135 + (4544*Pi^4*HPL[{1, 3, 3, 1}, -x])/
    1215 + (9088*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 3, 1}, -x])/567 + 
   (4544*HPL[{0}, x]^4*HPL[{1, 3, 3, 1}, -x])/567 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{1, 3, 3, 2}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{1, 3, 3, 2}, -x])/2835 - 
   (695552*Pi^2*HPL[{1, 3, 3, 3}, -x])/2835 - 
   (695552*HPL[{0}, x]^2*HPL[{1, 3, 3, 3}, -x])/945 + 
   (887296*HPL[{0}, x]*HPL[{1, 3, 3, 4}, -x])/945 + 
   (159232*HPL[{1, 3, 3, 5}, -x])/45 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 3, 4, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 3, 4, 1}, -x])/189 - 
   (39680*Pi^2*HPL[{1, 3, 4, 2}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{1, 3, 4, 2}, -x])/63 + 
   (887296*HPL[{0}, x]*HPL[{1, 3, 4, 3}, -x])/945 + 
   (119296*HPL[{1, 3, 4, 4}, -x])/27 - (13568*Pi^2*HPL[{1, 3, 5, 1}, -x])/
    315 - (13568*HPL[{0}, x]^2*HPL[{1, 3, 5, 1}, -x])/105 + 
   (162304*HPL[{0}, x]*HPL[{1, 3, 5, 2}, -x])/105 + 
   (159232*HPL[{1, 3, 5, 3}, -x])/45 + 
   (1001984*HPL[{0}, x]*HPL[{1, 3, 6, 1}, -x])/945 + 
   (137728*HPL[{1, 3, 6, 2}, -x])/135 - (36352*HPL[{1, 3, 7, 1}, -x])/35 + 
   (1472*Pi^4*HPL[{0}, x]*HPL[{1, 4, 1, 1}, -x])/2025 + 
   (2944*Pi^2*HPL[{0}, x]^3*HPL[{1, 4, 1, 1}, -x])/2835 + 
   (1472*HPL[{0}, x]^5*HPL[{1, 4, 1, 1}, -x])/4725 + 
   (64*Pi^4*HPL[{1, 4, 1, 2}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{1, 4, 1, 2}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{1, 4, 1, 2}, -x])/189 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 4, 1, 3}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 4, 1, 3}, -x])/189 - 
   (11008*Pi^2*HPL[{1, 4, 1, 4}, -x])/189 - 
   (11008*HPL[{0}, x]^2*HPL[{1, 4, 1, 4}, -x])/63 + 
   (372224*HPL[{0}, x]*HPL[{1, 4, 1, 5}, -x])/315 - 
   (83456*HPL[{1, 4, 1, 6}, -x])/135 + (64*Pi^4*HPL[{1, 4, 2, 1}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{1, 4, 2, 1}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{1, 4, 2, 1}, -x])/189 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{1, 4, 2, 2}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{1, 4, 2, 2}, -x])/945 - 
   (39680*Pi^2*HPL[{1, 4, 2, 3}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{1, 4, 2, 3}, -x])/63 + 
   (91648*HPL[{0}, x]*HPL[{1, 4, 2, 4}, -x])/63 + 
   (97792*HPL[{1, 4, 2, 5}, -x])/45 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 4, 3, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 4, 3, 1}, -x])/189 - 
   (39680*Pi^2*HPL[{1, 4, 3, 2}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{1, 4, 3, 2}, -x])/63 + 
   (887296*HPL[{0}, x]*HPL[{1, 4, 3, 3}, -x])/945 + 
   (119296*HPL[{1, 4, 3, 4}, -x])/27 - (11008*Pi^2*HPL[{1, 4, 4, 1}, -x])/
    189 - (11008*HPL[{0}, x]^2*HPL[{1, 4, 4, 1}, -x])/63 + 
   (91648*HPL[{0}, x]*HPL[{1, 4, 4, 2}, -x])/63 + 
   (119296*HPL[{1, 4, 4, 3}, -x])/27 + 
   (372224*HPL[{0}, x]*HPL[{1, 4, 5, 1}, -x])/315 + 
   (97792*HPL[{1, 4, 5, 2}, -x])/45 - (83456*HPL[{1, 4, 6, 1}, -x])/135 - 
   (1984*Pi^4*HPL[{1, 5, 1, 1}, -x])/2025 - 
   (3968*Pi^2*HPL[{0}, x]^2*HPL[{1, 5, 1, 1}, -x])/945 - 
   (1984*HPL[{0}, x]^4*HPL[{1, 5, 1, 1}, -x])/945 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 5, 1, 2}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 5, 1, 2}, -x])/189 - 
   (13568*Pi^2*HPL[{1, 5, 1, 3}, -x])/315 - 
   (13568*HPL[{0}, x]^2*HPL[{1, 5, 1, 3}, -x])/105 + 
   (372224*HPL[{0}, x]*HPL[{1, 5, 1, 4}, -x])/315 - 
   (88576*HPL[{1, 5, 1, 5}, -x])/225 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{1, 5, 2, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{1, 5, 2, 1}, -x])/189 - 
   (112384*Pi^2*HPL[{1, 5, 2, 2}, -x])/945 - 
   (112384*HPL[{0}, x]^2*HPL[{1, 5, 2, 2}, -x])/315 + 
   (162304*HPL[{0}, x]*HPL[{1, 5, 2, 3}, -x])/105 + 
   (97792*HPL[{1, 5, 2, 4}, -x])/45 - (13568*Pi^2*HPL[{1, 5, 3, 1}, -x])/
    315 - (13568*HPL[{0}, x]^2*HPL[{1, 5, 3, 1}, -x])/105 + 
   (162304*HPL[{0}, x]*HPL[{1, 5, 3, 2}, -x])/105 + 
   (159232*HPL[{1, 5, 3, 3}, -x])/45 + 
   (372224*HPL[{0}, x]*HPL[{1, 5, 4, 1}, -x])/315 + 
   (97792*HPL[{1, 5, 4, 2}, -x])/45 - (88576*HPL[{1, 5, 5, 1}, -x])/225 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{1, 6, 1, 1}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{1, 6, 1, 1}, -x])/2835 + 
   (64256*Pi^2*HPL[{1, 6, 1, 2}, -x])/2835 + 
   (64256*HPL[{0}, x]^2*HPL[{1, 6, 1, 2}, -x])/945 + 
   (1001984*HPL[{0}, x]*HPL[{1, 6, 1, 3}, -x])/945 - 
   (83456*HPL[{1, 6, 1, 4}, -x])/135 + (64256*Pi^2*HPL[{1, 6, 2, 1}, -x])/
    2835 + (64256*HPL[{0}, x]^2*HPL[{1, 6, 2, 1}, -x])/945 + 
   (1604096*HPL[{0}, x]*HPL[{1, 6, 2, 2}, -x])/945 + 
   (137728*HPL[{1, 6, 2, 3}, -x])/135 + 
   (1001984*HPL[{0}, x]*HPL[{1, 6, 3, 1}, -x])/945 + 
   (137728*HPL[{1, 6, 3, 2}, -x])/135 - (83456*HPL[{1, 6, 4, 1}, -x])/135 + 
   (24832*Pi^2*HPL[{1, 7, 1, 1}, -x])/945 + 
   (24832*HPL[{0}, x]^2*HPL[{1, 7, 1, 1}, -x])/315 + 
   (159232*HPL[{0}, x]*HPL[{1, 7, 1, 2}, -x])/315 - 
   (36352*HPL[{1, 7, 1, 3}, -x])/35 + 
   (159232*HPL[{0}, x]*HPL[{1, 7, 2, 1}, -x])/315 - 
   (306688*HPL[{1, 7, 2, 2}, -x])/315 - (36352*HPL[{1, 7, 3, 1}, -x])/35 - 
   (20992*HPL[{0}, x]*HPL[{1, 8, 1, 1}, -x])/315 - 
   (49664*HPL[{1, 8, 1, 2}, -x])/45 - (49664*HPL[{1, 8, 2, 1}, -x])/45 - 
   (107008*HPL[{1, 9, 1, 1}, -x])/405 + 
   (992*Pi^6*HPL[{0}, x]*HPL[{2, 1, 1, 1}, -x])/42525 + 
   (224*Pi^4*HPL[{0}, x]^3*HPL[{2, 1, 1, 1}, -x])/6075 + 
   (32*Pi^2*HPL[{0}, x]^5*HPL[{2, 1, 1, 1}, -x])/2025 + 
   (32*HPL[{0}, x]^7*HPL[{2, 1, 1, 1}, -x])/14175 + 
   (40672*Pi^6*HPL[{2, 1, 1, 2}, -x])/297675 + 
   (1312*Pi^4*HPL[{0}, x]^2*HPL[{2, 1, 1, 2}, -x])/2025 + 
   (1312*Pi^2*HPL[{0}, x]^4*HPL[{2, 1, 1, 2}, -x])/2835 + 
   (1312*HPL[{0}, x]^6*HPL[{2, 1, 1, 2}, -x])/14175 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{2, 1, 1, 3}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 1, 3}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{2, 1, 1, 3}, -x])/14175 + 
   (64*Pi^4*HPL[{2, 1, 1, 4}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 4}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{2, 1, 1, 4}, -x])/189 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 5}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{2, 1, 1, 5}, -x])/189 + 
   (64256*Pi^2*HPL[{2, 1, 1, 6}, -x])/2835 + 
   (64256*HPL[{0}, x]^2*HPL[{2, 1, 1, 6}, -x])/945 + 
   (159232*HPL[{0}, x]*HPL[{2, 1, 1, 7}, -x])/315 - 
   (49664*HPL[{2, 1, 1, 8}, -x])/45 + (40672*Pi^6*HPL[{2, 1, 2, 1}, -x])/
    297675 + (1312*Pi^4*HPL[{0}, x]^2*HPL[{2, 1, 2, 1}, -x])/2025 + 
   (1312*Pi^2*HPL[{0}, x]^4*HPL[{2, 1, 2, 1}, -x])/2835 + 
   (1312*HPL[{0}, x]^6*HPL[{2, 1, 2, 1}, -x])/14175 + 
   (12224*Pi^4*HPL[{0}, x]*HPL[{2, 1, 2, 2}, -x])/2025 + 
   (24448*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 2, 2}, -x])/2835 + 
   (12224*HPL[{0}, x]^5*HPL[{2, 1, 2, 2}, -x])/4725 + 
   (54976*Pi^4*HPL[{2, 1, 2, 3}, -x])/6075 + 
   (109952*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 2, 3}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{2, 1, 2, 3}, -x])/2835 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 4}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{2, 1, 2, 4}, -x])/945 - 
   (112384*Pi^2*HPL[{2, 1, 2, 5}, -x])/945 - 
   (112384*HPL[{0}, x]^2*HPL[{2, 1, 2, 5}, -x])/315 + 
   (1604096*HPL[{0}, x]*HPL[{2, 1, 2, 6}, -x])/945 - 
   (306688*HPL[{2, 1, 2, 7}, -x])/315 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{2, 1, 3, 1}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 3, 1}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{2, 1, 3, 1}, -x])/14175 + 
   (54976*Pi^4*HPL[{2, 1, 3, 2}, -x])/6075 + 
   (109952*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 3, 2}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{2, 1, 3, 2}, -x])/2835 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{2, 1, 3, 3}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{2, 1, 3, 3}, -x])/2835 - 
   (39680*Pi^2*HPL[{2, 1, 3, 4}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{2, 1, 3, 4}, -x])/63 + 
   (162304*HPL[{0}, x]*HPL[{2, 1, 3, 5}, -x])/105 + 
   (137728*HPL[{2, 1, 3, 6}, -x])/135 + (64*Pi^4*HPL[{2, 1, 4, 1}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 4, 1}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{2, 1, 4, 1}, -x])/189 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{2, 1, 4, 2}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{2, 1, 4, 2}, -x])/945 - 
   (39680*Pi^2*HPL[{2, 1, 4, 3}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{2, 1, 4, 3}, -x])/63 + 
   (91648*HPL[{0}, x]*HPL[{2, 1, 4, 4}, -x])/63 + 
   (97792*HPL[{2, 1, 4, 5}, -x])/45 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{2, 1, 5, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{2, 1, 5, 1}, -x])/189 - 
   (112384*Pi^2*HPL[{2, 1, 5, 2}, -x])/945 - 
   (112384*HPL[{0}, x]^2*HPL[{2, 1, 5, 2}, -x])/315 + 
   (162304*HPL[{0}, x]*HPL[{2, 1, 5, 3}, -x])/105 + 
   (97792*HPL[{2, 1, 5, 4}, -x])/45 + (64256*Pi^2*HPL[{2, 1, 6, 1}, -x])/
    2835 + (64256*HPL[{0}, x]^2*HPL[{2, 1, 6, 1}, -x])/945 + 
   (1604096*HPL[{0}, x]*HPL[{2, 1, 6, 2}, -x])/945 + 
   (137728*HPL[{2, 1, 6, 3}, -x])/135 + 
   (159232*HPL[{0}, x]*HPL[{2, 1, 7, 1}, -x])/315 - 
   (306688*HPL[{2, 1, 7, 2}, -x])/315 - (49664*HPL[{2, 1, 8, 1}, -x])/45 + 
   (40672*Pi^6*HPL[{2, 2, 1, 1}, -x])/297675 + 
   (1312*Pi^4*HPL[{0}, x]^2*HPL[{2, 2, 1, 1}, -x])/2025 + 
   (1312*Pi^2*HPL[{0}, x]^4*HPL[{2, 2, 1, 1}, -x])/2835 + 
   (1312*HPL[{0}, x]^6*HPL[{2, 2, 1, 1}, -x])/14175 + 
   (12224*Pi^4*HPL[{0}, x]*HPL[{2, 2, 1, 2}, -x])/2025 + 
   (24448*Pi^2*HPL[{0}, x]^3*HPL[{2, 2, 1, 2}, -x])/2835 + 
   (12224*HPL[{0}, x]^5*HPL[{2, 2, 1, 2}, -x])/4725 + 
   (54976*Pi^4*HPL[{2, 2, 1, 3}, -x])/6075 + 
   (109952*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 1, 3}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{2, 2, 1, 3}, -x])/2835 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 4}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{2, 2, 1, 4}, -x])/945 - 
   (112384*Pi^2*HPL[{2, 2, 1, 5}, -x])/945 - 
   (112384*HPL[{0}, x]^2*HPL[{2, 2, 1, 5}, -x])/315 + 
   (1604096*HPL[{0}, x]*HPL[{2, 2, 1, 6}, -x])/945 - 
   (306688*HPL[{2, 2, 1, 7}, -x])/315 + 
   (12224*Pi^4*HPL[{0}, x]*HPL[{2, 2, 2, 1}, -x])/2025 + 
   (24448*Pi^2*HPL[{0}, x]^3*HPL[{2, 2, 2, 1}, -x])/2835 + 
   (12224*HPL[{0}, x]^5*HPL[{2, 2, 2, 1}, -x])/4725 + 
   (41024*Pi^4*HPL[{2, 2, 2, 2}, -x])/2025 + 
   (82048*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 2, 2}, -x])/945 + 
   (41024*HPL[{0}, x]^4*HPL[{2, 2, 2, 2}, -x])/945 + 
   (43264*Pi^2*HPL[{0}, x]*HPL[{2, 2, 2, 3}, -x])/567 + 
   (43264*HPL[{0}, x]^3*HPL[{2, 2, 2, 3}, -x])/567 - 
   (356096*Pi^2*HPL[{2, 2, 2, 4}, -x])/945 - 
   (356096*HPL[{0}, x]^2*HPL[{2, 2, 2, 4}, -x])/315 + 
   (91648*HPL[{0}, x]*HPL[{2, 2, 2, 5}, -x])/63 + 
   (444928*HPL[{2, 2, 2, 6}, -x])/135 + (54976*Pi^4*HPL[{2, 2, 3, 1}, -x])/
    6075 + (109952*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 3, 1}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{2, 2, 3, 1}, -x])/2835 + 
   (43264*Pi^2*HPL[{0}, x]*HPL[{2, 2, 3, 2}, -x])/567 + 
   (43264*HPL[{0}, x]^3*HPL[{2, 2, 3, 2}, -x])/567 - 
   (22784*Pi^2*HPL[{2, 2, 3, 3}, -x])/63 - 
   (22784*HPL[{0}, x]^2*HPL[{2, 2, 3, 3}, -x])/21 - 
   (512*HPL[{0}, x]*HPL[{2, 2, 3, 4}, -x])/315 + 
   (100864*HPL[{2, 2, 3, 5}, -x])/15 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{2, 2, 4, 1}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{2, 2, 4, 1}, -x])/945 - 
   (356096*Pi^2*HPL[{2, 2, 4, 2}, -x])/945 - 
   (356096*HPL[{0}, x]^2*HPL[{2, 2, 4, 2}, -x])/315 - 
   (512*HPL[{0}, x]*HPL[{2, 2, 4, 3}, -x])/315 + 
   (71168*HPL[{2, 2, 4, 4}, -x])/9 - (112384*Pi^2*HPL[{2, 2, 5, 1}, -x])/
    945 - (112384*HPL[{0}, x]^2*HPL[{2, 2, 5, 1}, -x])/315 + 
   (91648*HPL[{0}, x]*HPL[{2, 2, 5, 2}, -x])/63 + 
   (100864*HPL[{2, 2, 5, 3}, -x])/15 + 
   (1604096*HPL[{0}, x]*HPL[{2, 2, 6, 1}, -x])/945 + 
   (444928*HPL[{2, 2, 6, 2}, -x])/135 - (306688*HPL[{2, 2, 7, 1}, -x])/315 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{2, 3, 1, 1}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{2, 3, 1, 1}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{2, 3, 1, 1}, -x])/14175 + 
   (54976*Pi^4*HPL[{2, 3, 1, 2}, -x])/6075 + 
   (109952*Pi^2*HPL[{0}, x]^2*HPL[{2, 3, 1, 2}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{2, 3, 1, 2}, -x])/2835 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{2, 3, 1, 3}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{2, 3, 1, 3}, -x])/2835 - 
   (39680*Pi^2*HPL[{2, 3, 1, 4}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{2, 3, 1, 4}, -x])/63 + 
   (162304*HPL[{0}, x]*HPL[{2, 3, 1, 5}, -x])/105 + 
   (137728*HPL[{2, 3, 1, 6}, -x])/135 + (54976*Pi^4*HPL[{2, 3, 2, 1}, -x])/
    6075 + (109952*Pi^2*HPL[{0}, x]^2*HPL[{2, 3, 2, 1}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{2, 3, 2, 1}, -x])/2835 + 
   (43264*Pi^2*HPL[{0}, x]*HPL[{2, 3, 2, 2}, -x])/567 + 
   (43264*HPL[{0}, x]^3*HPL[{2, 3, 2, 2}, -x])/567 - 
   (22784*Pi^2*HPL[{2, 3, 2, 3}, -x])/63 - 
   (22784*HPL[{0}, x]^2*HPL[{2, 3, 2, 3}, -x])/21 - 
   (512*HPL[{0}, x]*HPL[{2, 3, 2, 4}, -x])/315 + 
   (100864*HPL[{2, 3, 2, 5}, -x])/15 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{2, 3, 3, 1}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{2, 3, 3, 1}, -x])/2835 - 
   (22784*Pi^2*HPL[{2, 3, 3, 2}, -x])/63 - 
   (22784*HPL[{0}, x]^2*HPL[{2, 3, 3, 2}, -x])/21 - 
   (212480*HPL[{0}, x]*HPL[{2, 3, 3, 3}, -x])/189 + 
   (141824*HPL[{2, 3, 3, 4}, -x])/15 - (39680*Pi^2*HPL[{2, 3, 4, 1}, -x])/
    189 - (39680*HPL[{0}, x]^2*HPL[{2, 3, 4, 1}, -x])/63 - 
   (512*HPL[{0}, x]*HPL[{2, 3, 4, 2}, -x])/315 + 
   (141824*HPL[{2, 3, 4, 3}, -x])/15 + 
   (162304*HPL[{0}, x]*HPL[{2, 3, 5, 1}, -x])/105 + 
   (100864*HPL[{2, 3, 5, 2}, -x])/15 + (137728*HPL[{2, 3, 6, 1}, -x])/135 + 
   (64*Pi^4*HPL[{2, 4, 1, 1}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{2, 4, 1, 1}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{2, 4, 1, 1}, -x])/189 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{2, 4, 1, 2}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{2, 4, 1, 2}, -x])/945 - 
   (39680*Pi^2*HPL[{2, 4, 1, 3}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{2, 4, 1, 3}, -x])/63 + 
   (91648*HPL[{0}, x]*HPL[{2, 4, 1, 4}, -x])/63 + 
   (97792*HPL[{2, 4, 1, 5}, -x])/45 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{2, 4, 2, 1}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{2, 4, 2, 1}, -x])/945 - 
   (356096*Pi^2*HPL[{2, 4, 2, 2}, -x])/945 - 
   (356096*HPL[{0}, x]^2*HPL[{2, 4, 2, 2}, -x])/315 - 
   (512*HPL[{0}, x]*HPL[{2, 4, 2, 3}, -x])/315 + 
   (71168*HPL[{2, 4, 2, 4}, -x])/9 - (39680*Pi^2*HPL[{2, 4, 3, 1}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{2, 4, 3, 1}, -x])/63 - 
   (512*HPL[{0}, x]*HPL[{2, 4, 3, 2}, -x])/315 + 
   (141824*HPL[{2, 4, 3, 3}, -x])/15 + 
   (91648*HPL[{0}, x]*HPL[{2, 4, 4, 1}, -x])/63 + 
   (71168*HPL[{2, 4, 4, 2}, -x])/9 + (97792*HPL[{2, 4, 5, 1}, -x])/45 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{2, 5, 1, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{2, 5, 1, 1}, -x])/189 - 
   (112384*Pi^2*HPL[{2, 5, 1, 2}, -x])/945 - 
   (112384*HPL[{0}, x]^2*HPL[{2, 5, 1, 2}, -x])/315 + 
   (162304*HPL[{0}, x]*HPL[{2, 5, 1, 3}, -x])/105 + 
   (97792*HPL[{2, 5, 1, 4}, -x])/45 - (112384*Pi^2*HPL[{2, 5, 2, 1}, -x])/
    945 - (112384*HPL[{0}, x]^2*HPL[{2, 5, 2, 1}, -x])/315 + 
   (91648*HPL[{0}, x]*HPL[{2, 5, 2, 2}, -x])/63 + 
   (100864*HPL[{2, 5, 2, 3}, -x])/15 + 
   (162304*HPL[{0}, x]*HPL[{2, 5, 3, 1}, -x])/105 + 
   (100864*HPL[{2, 5, 3, 2}, -x])/15 + (97792*HPL[{2, 5, 4, 1}, -x])/45 + 
   (64256*Pi^2*HPL[{2, 6, 1, 1}, -x])/2835 + 
   (64256*HPL[{0}, x]^2*HPL[{2, 6, 1, 1}, -x])/945 + 
   (1604096*HPL[{0}, x]*HPL[{2, 6, 1, 2}, -x])/945 + 
   (137728*HPL[{2, 6, 1, 3}, -x])/135 + 
   (1604096*HPL[{0}, x]*HPL[{2, 6, 2, 1}, -x])/945 + 
   (444928*HPL[{2, 6, 2, 2}, -x])/135 + (137728*HPL[{2, 6, 3, 1}, -x])/135 + 
   (159232*HPL[{0}, x]*HPL[{2, 7, 1, 1}, -x])/315 - 
   (306688*HPL[{2, 7, 1, 2}, -x])/315 - (306688*HPL[{2, 7, 2, 1}, -x])/315 - 
   (49664*HPL[{2, 8, 1, 1}, -x])/45 + (66464*Pi^6*HPL[{3, 1, 1, 1}, -x])/
    893025 + (2144*Pi^4*HPL[{0}, x]^2*HPL[{3, 1, 1, 1}, -x])/6075 + 
   (2144*Pi^2*HPL[{0}, x]^4*HPL[{3, 1, 1, 1}, -x])/8505 + 
   (2144*HPL[{0}, x]^6*HPL[{3, 1, 1, 1}, -x])/42525 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{3, 1, 1, 2}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{3, 1, 1, 2}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{3, 1, 1, 2}, -x])/14175 + 
   (4544*Pi^4*HPL[{3, 1, 1, 3}, -x])/1215 + 
   (9088*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 1, 3}, -x])/567 + 
   (4544*HPL[{0}, x]^4*HPL[{3, 1, 1, 3}, -x])/567 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 4}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{3, 1, 1, 4}, -x])/189 - 
   (13568*Pi^2*HPL[{3, 1, 1, 5}, -x])/315 - 
   (13568*HPL[{0}, x]^2*HPL[{3, 1, 1, 5}, -x])/105 + 
   (1001984*HPL[{0}, x]*HPL[{3, 1, 1, 6}, -x])/945 - 
   (36352*HPL[{3, 1, 1, 7}, -x])/35 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{3, 1, 2, 1}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{3, 1, 2, 1}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{3, 1, 2, 1}, -x])/14175 + 
   (54976*Pi^4*HPL[{3, 1, 2, 2}, -x])/6075 + 
   (109952*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 2, 2}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{3, 1, 2, 2}, -x])/2835 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{3, 1, 2, 3}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{3, 1, 2, 3}, -x])/2835 - 
   (39680*Pi^2*HPL[{3, 1, 2, 4}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{3, 1, 2, 4}, -x])/63 + 
   (162304*HPL[{0}, x]*HPL[{3, 1, 2, 5}, -x])/105 + 
   (137728*HPL[{3, 1, 2, 6}, -x])/135 + (4544*Pi^4*HPL[{3, 1, 3, 1}, -x])/
    1215 + (9088*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 3, 1}, -x])/567 + 
   (4544*HPL[{0}, x]^4*HPL[{3, 1, 3, 1}, -x])/567 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{3, 1, 3, 2}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{3, 1, 3, 2}, -x])/2835 - 
   (695552*Pi^2*HPL[{3, 1, 3, 3}, -x])/2835 - 
   (695552*HPL[{0}, x]^2*HPL[{3, 1, 3, 3}, -x])/945 + 
   (887296*HPL[{0}, x]*HPL[{3, 1, 3, 4}, -x])/945 + 
   (159232*HPL[{3, 1, 3, 5}, -x])/45 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{3, 1, 4, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{3, 1, 4, 1}, -x])/189 - 
   (39680*Pi^2*HPL[{3, 1, 4, 2}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{3, 1, 4, 2}, -x])/63 + 
   (887296*HPL[{0}, x]*HPL[{3, 1, 4, 3}, -x])/945 + 
   (119296*HPL[{3, 1, 4, 4}, -x])/27 - (13568*Pi^2*HPL[{3, 1, 5, 1}, -x])/
    315 - (13568*HPL[{0}, x]^2*HPL[{3, 1, 5, 1}, -x])/105 + 
   (162304*HPL[{0}, x]*HPL[{3, 1, 5, 2}, -x])/105 + 
   (159232*HPL[{3, 1, 5, 3}, -x])/45 + 
   (1001984*HPL[{0}, x]*HPL[{3, 1, 6, 1}, -x])/945 + 
   (137728*HPL[{3, 1, 6, 2}, -x])/135 - (36352*HPL[{3, 1, 7, 1}, -x])/35 + 
   (18752*Pi^4*HPL[{0}, x]*HPL[{3, 2, 1, 1}, -x])/6075 + 
   (37504*Pi^2*HPL[{0}, x]^3*HPL[{3, 2, 1, 1}, -x])/8505 + 
   (18752*HPL[{0}, x]^5*HPL[{3, 2, 1, 1}, -x])/14175 + 
   (54976*Pi^4*HPL[{3, 2, 1, 2}, -x])/6075 + 
   (109952*Pi^2*HPL[{0}, x]^2*HPL[{3, 2, 1, 2}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{3, 2, 1, 2}, -x])/2835 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{3, 2, 1, 3}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{3, 2, 1, 3}, -x])/2835 - 
   (39680*Pi^2*HPL[{3, 2, 1, 4}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{3, 2, 1, 4}, -x])/63 + 
   (162304*HPL[{0}, x]*HPL[{3, 2, 1, 5}, -x])/105 + 
   (137728*HPL[{3, 2, 1, 6}, -x])/135 + (54976*Pi^4*HPL[{3, 2, 2, 1}, -x])/
    6075 + (109952*Pi^2*HPL[{0}, x]^2*HPL[{3, 2, 2, 1}, -x])/2835 + 
   (54976*HPL[{0}, x]^4*HPL[{3, 2, 2, 1}, -x])/2835 + 
   (43264*Pi^2*HPL[{0}, x]*HPL[{3, 2, 2, 2}, -x])/567 + 
   (43264*HPL[{0}, x]^3*HPL[{3, 2, 2, 2}, -x])/567 - 
   (22784*Pi^2*HPL[{3, 2, 2, 3}, -x])/63 - 
   (22784*HPL[{0}, x]^2*HPL[{3, 2, 2, 3}, -x])/21 - 
   (512*HPL[{0}, x]*HPL[{3, 2, 2, 4}, -x])/315 + 
   (100864*HPL[{3, 2, 2, 5}, -x])/15 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{3, 2, 3, 1}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{3, 2, 3, 1}, -x])/2835 - 
   (22784*Pi^2*HPL[{3, 2, 3, 2}, -x])/63 - 
   (22784*HPL[{0}, x]^2*HPL[{3, 2, 3, 2}, -x])/21 - 
   (212480*HPL[{0}, x]*HPL[{3, 2, 3, 3}, -x])/189 + 
   (141824*HPL[{3, 2, 3, 4}, -x])/15 - (39680*Pi^2*HPL[{3, 2, 4, 1}, -x])/
    189 - (39680*HPL[{0}, x]^2*HPL[{3, 2, 4, 1}, -x])/63 - 
   (512*HPL[{0}, x]*HPL[{3, 2, 4, 2}, -x])/315 + 
   (141824*HPL[{3, 2, 4, 3}, -x])/15 + 
   (162304*HPL[{0}, x]*HPL[{3, 2, 5, 1}, -x])/105 + 
   (100864*HPL[{3, 2, 5, 2}, -x])/15 + (137728*HPL[{3, 2, 6, 1}, -x])/135 + 
   (4544*Pi^4*HPL[{3, 3, 1, 1}, -x])/1215 + 
   (9088*Pi^2*HPL[{0}, x]^2*HPL[{3, 3, 1, 1}, -x])/567 + 
   (4544*HPL[{0}, x]^4*HPL[{3, 3, 1, 1}, -x])/567 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{3, 3, 1, 2}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{3, 3, 1, 2}, -x])/2835 - 
   (695552*Pi^2*HPL[{3, 3, 1, 3}, -x])/2835 - 
   (695552*HPL[{0}, x]^2*HPL[{3, 3, 1, 3}, -x])/945 + 
   (887296*HPL[{0}, x]*HPL[{3, 3, 1, 4}, -x])/945 + 
   (159232*HPL[{3, 3, 1, 5}, -x])/45 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{3, 3, 2, 1}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{3, 3, 2, 1}, -x])/2835 - 
   (22784*Pi^2*HPL[{3, 3, 2, 2}, -x])/63 - 
   (22784*HPL[{0}, x]^2*HPL[{3, 3, 2, 2}, -x])/21 - 
   (212480*HPL[{0}, x]*HPL[{3, 3, 2, 3}, -x])/189 + 
   (141824*HPL[{3, 3, 2, 4}, -x])/15 - (695552*Pi^2*HPL[{3, 3, 3, 1}, -x])/
    2835 - (695552*HPL[{0}, x]^2*HPL[{3, 3, 3, 1}, -x])/945 - 
   (212480*HPL[{0}, x]*HPL[{3, 3, 3, 2}, -x])/189 + 
   (4414976*HPL[{3, 3, 3, 3}, -x])/405 + 
   (887296*HPL[{0}, x]*HPL[{3, 3, 4, 1}, -x])/945 + 
   (141824*HPL[{3, 3, 4, 2}, -x])/15 + (159232*HPL[{3, 3, 5, 1}, -x])/45 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{3, 4, 1, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{3, 4, 1, 1}, -x])/189 - 
   (39680*Pi^2*HPL[{3, 4, 1, 2}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{3, 4, 1, 2}, -x])/63 + 
   (887296*HPL[{0}, x]*HPL[{3, 4, 1, 3}, -x])/945 + 
   (119296*HPL[{3, 4, 1, 4}, -x])/27 - (39680*Pi^2*HPL[{3, 4, 2, 1}, -x])/
    189 - (39680*HPL[{0}, x]^2*HPL[{3, 4, 2, 1}, -x])/63 - 
   (512*HPL[{0}, x]*HPL[{3, 4, 2, 2}, -x])/315 + 
   (141824*HPL[{3, 4, 2, 3}, -x])/15 + 
   (887296*HPL[{0}, x]*HPL[{3, 4, 3, 1}, -x])/945 + 
   (141824*HPL[{3, 4, 3, 2}, -x])/15 + (119296*HPL[{3, 4, 4, 1}, -x])/27 - 
   (13568*Pi^2*HPL[{3, 5, 1, 1}, -x])/315 - 
   (13568*HPL[{0}, x]^2*HPL[{3, 5, 1, 1}, -x])/105 + 
   (162304*HPL[{0}, x]*HPL[{3, 5, 1, 2}, -x])/105 + 
   (159232*HPL[{3, 5, 1, 3}, -x])/45 + 
   (162304*HPL[{0}, x]*HPL[{3, 5, 2, 1}, -x])/105 + 
   (100864*HPL[{3, 5, 2, 2}, -x])/15 + (159232*HPL[{3, 5, 3, 1}, -x])/45 + 
   (1001984*HPL[{0}, x]*HPL[{3, 6, 1, 1}, -x])/945 + 
   (137728*HPL[{3, 6, 1, 2}, -x])/135 + (137728*HPL[{3, 6, 2, 1}, -x])/135 - 
   (36352*HPL[{3, 7, 1, 1}, -x])/35 + 
   (1472*Pi^4*HPL[{0}, x]*HPL[{4, 1, 1, 1}, -x])/2025 + 
   (2944*Pi^2*HPL[{0}, x]^3*HPL[{4, 1, 1, 1}, -x])/2835 + 
   (1472*HPL[{0}, x]^5*HPL[{4, 1, 1, 1}, -x])/4725 + 
   (64*Pi^4*HPL[{4, 1, 1, 2}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{4, 1, 1, 2}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{4, 1, 1, 2}, -x])/189 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{4, 1, 1, 3}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{4, 1, 1, 3}, -x])/189 - 
   (11008*Pi^2*HPL[{4, 1, 1, 4}, -x])/189 - 
   (11008*HPL[{0}, x]^2*HPL[{4, 1, 1, 4}, -x])/63 + 
   (372224*HPL[{0}, x]*HPL[{4, 1, 1, 5}, -x])/315 - 
   (83456*HPL[{4, 1, 1, 6}, -x])/135 + (64*Pi^4*HPL[{4, 1, 2, 1}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{4, 1, 2, 1}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{4, 1, 2, 1}, -x])/189 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{4, 1, 2, 2}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{4, 1, 2, 2}, -x])/945 - 
   (39680*Pi^2*HPL[{4, 1, 2, 3}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{4, 1, 2, 3}, -x])/63 + 
   (91648*HPL[{0}, x]*HPL[{4, 1, 2, 4}, -x])/63 + 
   (97792*HPL[{4, 1, 2, 5}, -x])/45 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{4, 1, 3, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{4, 1, 3, 1}, -x])/189 - 
   (39680*Pi^2*HPL[{4, 1, 3, 2}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{4, 1, 3, 2}, -x])/63 + 
   (887296*HPL[{0}, x]*HPL[{4, 1, 3, 3}, -x])/945 + 
   (119296*HPL[{4, 1, 3, 4}, -x])/27 - (11008*Pi^2*HPL[{4, 1, 4, 1}, -x])/
    189 - (11008*HPL[{0}, x]^2*HPL[{4, 1, 4, 1}, -x])/63 + 
   (91648*HPL[{0}, x]*HPL[{4, 1, 4, 2}, -x])/63 + 
   (119296*HPL[{4, 1, 4, 3}, -x])/27 + 
   (372224*HPL[{0}, x]*HPL[{4, 1, 5, 1}, -x])/315 + 
   (97792*HPL[{4, 1, 5, 2}, -x])/45 - (83456*HPL[{4, 1, 6, 1}, -x])/135 + 
   (64*Pi^4*HPL[{4, 2, 1, 1}, -x])/81 + 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{4, 2, 1, 1}, -x])/189 + 
   (320*HPL[{0}, x]^4*HPL[{4, 2, 1, 1}, -x])/189 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{4, 2, 1, 2}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{4, 2, 1, 2}, -x])/945 - 
   (39680*Pi^2*HPL[{4, 2, 1, 3}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{4, 2, 1, 3}, -x])/63 + 
   (91648*HPL[{0}, x]*HPL[{4, 2, 1, 4}, -x])/63 + 
   (97792*HPL[{4, 2, 1, 5}, -x])/45 - 
   (61696*Pi^2*HPL[{0}, x]*HPL[{4, 2, 2, 1}, -x])/945 - 
   (61696*HPL[{0}, x]^3*HPL[{4, 2, 2, 1}, -x])/945 - 
   (356096*Pi^2*HPL[{4, 2, 2, 2}, -x])/945 - 
   (356096*HPL[{0}, x]^2*HPL[{4, 2, 2, 2}, -x])/315 - 
   (512*HPL[{0}, x]*HPL[{4, 2, 2, 3}, -x])/315 + 
   (71168*HPL[{4, 2, 2, 4}, -x])/9 - (39680*Pi^2*HPL[{4, 2, 3, 1}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{4, 2, 3, 1}, -x])/63 - 
   (512*HPL[{0}, x]*HPL[{4, 2, 3, 2}, -x])/315 + 
   (141824*HPL[{4, 2, 3, 3}, -x])/15 + 
   (91648*HPL[{0}, x]*HPL[{4, 2, 4, 1}, -x])/63 + 
   (71168*HPL[{4, 2, 4, 2}, -x])/9 + (97792*HPL[{4, 2, 5, 1}, -x])/45 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{4, 3, 1, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{4, 3, 1, 1}, -x])/189 - 
   (39680*Pi^2*HPL[{4, 3, 1, 2}, -x])/189 - 
   (39680*HPL[{0}, x]^2*HPL[{4, 3, 1, 2}, -x])/63 + 
   (887296*HPL[{0}, x]*HPL[{4, 3, 1, 3}, -x])/945 + 
   (119296*HPL[{4, 3, 1, 4}, -x])/27 - (39680*Pi^2*HPL[{4, 3, 2, 1}, -x])/
    189 - (39680*HPL[{0}, x]^2*HPL[{4, 3, 2, 1}, -x])/63 - 
   (512*HPL[{0}, x]*HPL[{4, 3, 2, 2}, -x])/315 + 
   (141824*HPL[{4, 3, 2, 3}, -x])/15 + 
   (887296*HPL[{0}, x]*HPL[{4, 3, 3, 1}, -x])/945 + 
   (141824*HPL[{4, 3, 3, 2}, -x])/15 + (119296*HPL[{4, 3, 4, 1}, -x])/27 - 
   (11008*Pi^2*HPL[{4, 4, 1, 1}, -x])/189 - 
   (11008*HPL[{0}, x]^2*HPL[{4, 4, 1, 1}, -x])/63 + 
   (91648*HPL[{0}, x]*HPL[{4, 4, 1, 2}, -x])/63 + 
   (119296*HPL[{4, 4, 1, 3}, -x])/27 + 
   (91648*HPL[{0}, x]*HPL[{4, 4, 2, 1}, -x])/63 + 
   (71168*HPL[{4, 4, 2, 2}, -x])/9 + (119296*HPL[{4, 4, 3, 1}, -x])/27 + 
   (372224*HPL[{0}, x]*HPL[{4, 5, 1, 1}, -x])/315 + 
   (97792*HPL[{4, 5, 1, 2}, -x])/45 + (97792*HPL[{4, 5, 2, 1}, -x])/45 - 
   (83456*HPL[{4, 6, 1, 1}, -x])/135 - (1984*Pi^4*HPL[{5, 1, 1, 1}, -x])/
    2025 - (3968*Pi^2*HPL[{0}, x]^2*HPL[{5, 1, 1, 1}, -x])/945 - 
   (1984*HPL[{0}, x]^4*HPL[{5, 1, 1, 1}, -x])/945 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{5, 1, 1, 2}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{5, 1, 1, 2}, -x])/189 - 
   (13568*Pi^2*HPL[{5, 1, 1, 3}, -x])/315 - 
   (13568*HPL[{0}, x]^2*HPL[{5, 1, 1, 3}, -x])/105 + 
   (372224*HPL[{0}, x]*HPL[{5, 1, 1, 4}, -x])/315 - 
   (88576*HPL[{5, 1, 1, 5}, -x])/225 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{5, 1, 2, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{5, 1, 2, 1}, -x])/189 - 
   (112384*Pi^2*HPL[{5, 1, 2, 2}, -x])/945 - 
   (112384*HPL[{0}, x]^2*HPL[{5, 1, 2, 2}, -x])/315 + 
   (162304*HPL[{0}, x]*HPL[{5, 1, 2, 3}, -x])/105 + 
   (97792*HPL[{5, 1, 2, 4}, -x])/45 - (13568*Pi^2*HPL[{5, 1, 3, 1}, -x])/
    315 - (13568*HPL[{0}, x]^2*HPL[{5, 1, 3, 1}, -x])/105 + 
   (162304*HPL[{0}, x]*HPL[{5, 1, 3, 2}, -x])/105 + 
   (159232*HPL[{5, 1, 3, 3}, -x])/45 + 
   (372224*HPL[{0}, x]*HPL[{5, 1, 4, 1}, -x])/315 + 
   (97792*HPL[{5, 1, 4, 2}, -x])/45 - (88576*HPL[{5, 1, 5, 1}, -x])/225 - 
   (9472*Pi^2*HPL[{0}, x]*HPL[{5, 2, 1, 1}, -x])/189 - 
   (9472*HPL[{0}, x]^3*HPL[{5, 2, 1, 1}, -x])/189 - 
   (112384*Pi^2*HPL[{5, 2, 1, 2}, -x])/945 - 
   (112384*HPL[{0}, x]^2*HPL[{5, 2, 1, 2}, -x])/315 + 
   (162304*HPL[{0}, x]*HPL[{5, 2, 1, 3}, -x])/105 + 
   (97792*HPL[{5, 2, 1, 4}, -x])/45 - (112384*Pi^2*HPL[{5, 2, 2, 1}, -x])/
    945 - (112384*HPL[{0}, x]^2*HPL[{5, 2, 2, 1}, -x])/315 + 
   (91648*HPL[{0}, x]*HPL[{5, 2, 2, 2}, -x])/63 + 
   (100864*HPL[{5, 2, 2, 3}, -x])/15 + 
   (162304*HPL[{0}, x]*HPL[{5, 2, 3, 1}, -x])/105 + 
   (100864*HPL[{5, 2, 3, 2}, -x])/15 + (97792*HPL[{5, 2, 4, 1}, -x])/45 - 
   (13568*Pi^2*HPL[{5, 3, 1, 1}, -x])/315 - 
   (13568*HPL[{0}, x]^2*HPL[{5, 3, 1, 1}, -x])/105 + 
   (162304*HPL[{0}, x]*HPL[{5, 3, 1, 2}, -x])/105 + 
   (159232*HPL[{5, 3, 1, 3}, -x])/45 + 
   (162304*HPL[{0}, x]*HPL[{5, 3, 2, 1}, -x])/105 + 
   (100864*HPL[{5, 3, 2, 2}, -x])/15 + (159232*HPL[{5, 3, 3, 1}, -x])/45 + 
   (372224*HPL[{0}, x]*HPL[{5, 4, 1, 1}, -x])/315 + 
   (97792*HPL[{5, 4, 1, 2}, -x])/45 + (97792*HPL[{5, 4, 2, 1}, -x])/45 - 
   (88576*HPL[{5, 5, 1, 1}, -x])/225 - 
   (27392*Pi^2*HPL[{0}, x]*HPL[{6, 1, 1, 1}, -x])/2835 - 
   (27392*HPL[{0}, x]^3*HPL[{6, 1, 1, 1}, -x])/2835 + 
   (64256*Pi^2*HPL[{6, 1, 1, 2}, -x])/2835 + 
   (64256*HPL[{0}, x]^2*HPL[{6, 1, 1, 2}, -x])/945 + 
   (1001984*HPL[{0}, x]*HPL[{6, 1, 1, 3}, -x])/945 - 
   (83456*HPL[{6, 1, 1, 4}, -x])/135 + (64256*Pi^2*HPL[{6, 1, 2, 1}, -x])/
    2835 + (64256*HPL[{0}, x]^2*HPL[{6, 1, 2, 1}, -x])/945 + 
   (1604096*HPL[{0}, x]*HPL[{6, 1, 2, 2}, -x])/945 + 
   (137728*HPL[{6, 1, 2, 3}, -x])/135 + 
   (1001984*HPL[{0}, x]*HPL[{6, 1, 3, 1}, -x])/945 + 
   (137728*HPL[{6, 1, 3, 2}, -x])/135 - (83456*HPL[{6, 1, 4, 1}, -x])/135 + 
   (64256*Pi^2*HPL[{6, 2, 1, 1}, -x])/2835 + 
   (64256*HPL[{0}, x]^2*HPL[{6, 2, 1, 1}, -x])/945 + 
   (1604096*HPL[{0}, x]*HPL[{6, 2, 1, 2}, -x])/945 + 
   (137728*HPL[{6, 2, 1, 3}, -x])/135 + 
   (1604096*HPL[{0}, x]*HPL[{6, 2, 2, 1}, -x])/945 + 
   (444928*HPL[{6, 2, 2, 2}, -x])/135 + (137728*HPL[{6, 2, 3, 1}, -x])/135 + 
   (1001984*HPL[{0}, x]*HPL[{6, 3, 1, 1}, -x])/945 + 
   (137728*HPL[{6, 3, 1, 2}, -x])/135 + (137728*HPL[{6, 3, 2, 1}, -x])/135 - 
   (83456*HPL[{6, 4, 1, 1}, -x])/135 + (24832*Pi^2*HPL[{7, 1, 1, 1}, -x])/
    945 + (24832*HPL[{0}, x]^2*HPL[{7, 1, 1, 1}, -x])/315 + 
   (159232*HPL[{0}, x]*HPL[{7, 1, 1, 2}, -x])/315 - 
   (36352*HPL[{7, 1, 1, 3}, -x])/35 + 
   (159232*HPL[{0}, x]*HPL[{7, 1, 2, 1}, -x])/315 - 
   (306688*HPL[{7, 1, 2, 2}, -x])/315 - (36352*HPL[{7, 1, 3, 1}, -x])/35 + 
   (159232*HPL[{0}, x]*HPL[{7, 2, 1, 1}, -x])/315 - 
   (306688*HPL[{7, 2, 1, 2}, -x])/315 - (306688*HPL[{7, 2, 2, 1}, -x])/315 - 
   (36352*HPL[{7, 3, 1, 1}, -x])/35 - 
   (20992*HPL[{0}, x]*HPL[{8, 1, 1, 1}, -x])/315 - 
   (49664*HPL[{8, 1, 1, 2}, -x])/45 - (49664*HPL[{8, 1, 2, 1}, -x])/45 - 
   (49664*HPL[{8, 2, 1, 1}, -x])/45 - (107008*HPL[{9, 1, 1, 1}, -x])/405 + 
   (15872*Pi^6*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1}, -x])/297675 + 
   (512*Pi^4*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1}, -x])/6075 + 
   (512*Pi^2*HPL[{0}, x]^5*HPL[{1, 1, 1, 1, 1}, -x])/14175 + 
   (512*HPL[{0}, x]^7*HPL[{1, 1, 1, 1, 1}, -x])/99225 + 
   (31744*Pi^6*HPL[{1, 1, 1, 1, 2}, -x])/99225 + 
   (1024*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2}, -x])/675 + 
   (1024*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 2}, -x])/945 + 
   (1024*HPL[{0}, x]^6*HPL[{1, 1, 1, 1, 2}, -x])/4725 + 
   (1024*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3}, -x])/135 + 
   (2048*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 3}, -x])/189 + 
   (1024*HPL[{0}, x]^5*HPL[{1, 1, 1, 1, 3}, -x])/315 + 
   (2048*Pi^4*HPL[{1, 1, 1, 1, 4}, -x])/675 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 4}, -x])/315 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 4}, -x])/315 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 5}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 5}, -x])/35 + 
   (8192*Pi^2*HPL[{1, 1, 1, 1, 6}, -x])/315 + 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 6}, -x])/105 + 
   (139264*HPL[{0}, x]*HPL[{1, 1, 1, 1, 7}, -x])/105 - 
   (16384*HPL[{1, 1, 1, 1, 8}, -x])/7 + (31744*Pi^6*HPL[{1, 1, 1, 2, 1}, -x])/
    99225 + (1024*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1}, -x])/675 + 
   (1024*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 1, 2, 1}, -x])/945 + 
   (1024*HPL[{0}, x]^6*HPL[{1, 1, 1, 2, 1}, -x])/4725 + 
   (29696*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2}, -x])/2025 + 
   (59392*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 2}, -x])/2835 + 
   (29696*HPL[{0}, x]^5*HPL[{1, 1, 1, 2, 2}, -x])/4725 + 
   (16384*Pi^4*HPL[{1, 1, 1, 2, 3}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 3}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 1, 1, 2, 3}, -x])/315 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 4}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 4}, -x])/35 - 
   (106496*Pi^2*HPL[{1, 1, 1, 2, 5}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 5}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{1, 1, 1, 2, 6}, -x])/105 - 
   (32768*HPL[{1, 1, 1, 2, 7}, -x])/35 + 
   (1024*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1}, -x])/135 + 
   (2048*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 3, 1}, -x])/189 + 
   (1024*HPL[{0}, x]^5*HPL[{1, 1, 1, 3, 1}, -x])/315 + 
   (16384*Pi^4*HPL[{1, 1, 1, 3, 2}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 2}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 1, 1, 3, 2}, -x])/315 + 
   (126976*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 3, 3}, -x])/2835 + 
   (126976*HPL[{0}, x]^3*HPL[{1, 1, 1, 3, 3}, -x])/2835 - 
   (32768*Pi^2*HPL[{1, 1, 1, 3, 4}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 4}, -x])/21 + 
   (90112*HPL[{0}, x]*HPL[{1, 1, 1, 3, 5}, -x])/35 + 
   (262144*HPL[{1, 1, 1, 3, 6}, -x])/63 + 
   (2048*Pi^4*HPL[{1, 1, 1, 4, 1}, -x])/675 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 4, 1}, -x])/315 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 1, 4, 1}, -x])/315 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 4, 2}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 1, 4, 2}, -x])/35 - 
   (32768*Pi^2*HPL[{1, 1, 1, 4, 3}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 1, 1, 4, 3}, -x])/21 + 
   (139264*HPL[{0}, x]*HPL[{1, 1, 1, 4, 4}, -x])/63 + 
   (704512*HPL[{1, 1, 1, 4, 5}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 5, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 1, 5, 1}, -x])/35 - 
   (106496*Pi^2*HPL[{1, 1, 1, 5, 2}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 1, 5, 2}, -x])/105 + 
   (90112*HPL[{0}, x]*HPL[{1, 1, 1, 5, 3}, -x])/35 + 
   (704512*HPL[{1, 1, 1, 5, 4}, -x])/105 + 
   (8192*Pi^2*HPL[{1, 1, 1, 6, 1}, -x])/315 + 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 1, 6, 1}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{1, 1, 1, 6, 2}, -x])/105 + 
   (262144*HPL[{1, 1, 1, 6, 3}, -x])/63 + 
   (139264*HPL[{0}, x]*HPL[{1, 1, 1, 7, 1}, -x])/105 - 
   (32768*HPL[{1, 1, 1, 7, 2}, -x])/35 - (16384*HPL[{1, 1, 1, 8, 1}, -x])/7 + 
   (31744*Pi^6*HPL[{1, 1, 2, 1, 1}, -x])/99225 + 
   (1024*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1}, -x])/675 + 
   (1024*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 2, 1, 1}, -x])/945 + 
   (1024*HPL[{0}, x]^6*HPL[{1, 1, 2, 1, 1}, -x])/4725 + 
   (29696*Pi^4*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2}, -x])/2025 + 
   (59392*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 2}, -x])/2835 + 
   (29696*HPL[{0}, x]^5*HPL[{1, 1, 2, 1, 2}, -x])/4725 + 
   (16384*Pi^4*HPL[{1, 1, 2, 1, 3}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 3}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 1, 2, 1, 3}, -x])/315 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 4}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 4}, -x])/35 - 
   (106496*Pi^2*HPL[{1, 1, 2, 1, 5}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 5}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{1, 1, 2, 1, 6}, -x])/105 - 
   (32768*HPL[{1, 1, 2, 1, 7}, -x])/35 + 
   (29696*Pi^4*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1}, -x])/2025 + 
   (59392*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 2, 2, 1}, -x])/2835 + 
   (29696*HPL[{0}, x]^5*HPL[{1, 1, 2, 2, 1}, -x])/4725 + 
   (106496*Pi^4*HPL[{1, 1, 2, 2, 2}, -x])/2025 + 
   (212992*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 2}, -x])/945 + 
   (106496*HPL[{0}, x]^4*HPL[{1, 1, 2, 2, 2}, -x])/945 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 2, 3}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 1, 2, 2, 3}, -x])/945 - 
   (278528*Pi^2*HPL[{1, 1, 2, 2, 4}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 4}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{1, 1, 2, 2, 5}, -x])/105 + 
   (1048576*HPL[{1, 1, 2, 2, 6}, -x])/105 + 
   (16384*Pi^4*HPL[{1, 1, 2, 3, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 3, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 1, 2, 3, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 3, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 1, 2, 3, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{1, 1, 2, 3, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 1, 2, 3, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{1, 1, 2, 3, 4}, -x])/315 + 
   (1736704*HPL[{1, 1, 2, 3, 5}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 4, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 2, 4, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{1, 1, 2, 4, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 1, 2, 4, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{1, 1, 2, 4, 3}, -x])/315 + 
   (131072*HPL[{1, 1, 2, 4, 4}, -x])/7 - 
   (106496*Pi^2*HPL[{1, 1, 2, 5, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 2, 5, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{1, 1, 2, 5, 2}, -x])/105 + 
   (1736704*HPL[{1, 1, 2, 5, 3}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{1, 1, 2, 6, 1}, -x])/105 + 
   (1048576*HPL[{1, 1, 2, 6, 2}, -x])/105 - (32768*HPL[{1, 1, 2, 7, 1}, -x])/
    35 + (1024*Pi^4*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1}, -x])/135 + 
   (2048*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 3, 1, 1}, -x])/189 + 
   (1024*HPL[{0}, x]^5*HPL[{1, 1, 3, 1, 1}, -x])/315 + 
   (16384*Pi^4*HPL[{1, 1, 3, 1, 2}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 2}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 1, 3, 1, 2}, -x])/315 + 
   (126976*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 1, 3}, -x])/2835 + 
   (126976*HPL[{0}, x]^3*HPL[{1, 1, 3, 1, 3}, -x])/2835 - 
   (32768*Pi^2*HPL[{1, 1, 3, 1, 4}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 4}, -x])/21 + 
   (90112*HPL[{0}, x]*HPL[{1, 1, 3, 1, 5}, -x])/35 + 
   (262144*HPL[{1, 1, 3, 1, 6}, -x])/63 + 
   (16384*Pi^4*HPL[{1, 1, 3, 2, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 3, 2, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 1, 3, 2, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 2, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 1, 3, 2, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{1, 1, 3, 2, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 1, 3, 2, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{1, 1, 3, 2, 4}, -x])/315 + 
   (1736704*HPL[{1, 1, 3, 2, 5}, -x])/105 + 
   (126976*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 3, 1}, -x])/2835 + 
   (126976*HPL[{0}, x]^3*HPL[{1, 1, 3, 3, 1}, -x])/2835 - 
   (2105344*Pi^2*HPL[{1, 1, 3, 3, 2}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 1, 3, 3, 2}, -x])/945 - 
   (4907008*HPL[{0}, x]*HPL[{1, 1, 3, 3, 3}, -x])/945 + 
   (19644416*HPL[{1, 1, 3, 3, 4}, -x])/945 - 
   (32768*Pi^2*HPL[{1, 1, 3, 4, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 1, 3, 4, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{1, 1, 3, 4, 2}, -x])/315 + 
   (19644416*HPL[{1, 1, 3, 4, 3}, -x])/945 + 
   (90112*HPL[{0}, x]*HPL[{1, 1, 3, 5, 1}, -x])/35 + 
   (1736704*HPL[{1, 1, 3, 5, 2}, -x])/105 + (262144*HPL[{1, 1, 3, 6, 1}, -x])/
    63 + (2048*Pi^4*HPL[{1, 1, 4, 1, 1}, -x])/675 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 4, 1, 1}, -x])/315 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 4, 1, 1}, -x])/315 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 4, 1, 2}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 4, 1, 2}, -x])/35 - 
   (32768*Pi^2*HPL[{1, 1, 4, 1, 3}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 1, 4, 1, 3}, -x])/21 + 
   (139264*HPL[{0}, x]*HPL[{1, 1, 4, 1, 4}, -x])/63 + 
   (704512*HPL[{1, 1, 4, 1, 5}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 4, 2, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 4, 2, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{1, 1, 4, 2, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 1, 4, 2, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{1, 1, 4, 2, 3}, -x])/315 + 
   (131072*HPL[{1, 1, 4, 2, 4}, -x])/7 - 
   (32768*Pi^2*HPL[{1, 1, 4, 3, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 1, 4, 3, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{1, 1, 4, 3, 2}, -x])/315 + 
   (19644416*HPL[{1, 1, 4, 3, 3}, -x])/945 + 
   (139264*HPL[{0}, x]*HPL[{1, 1, 4, 4, 1}, -x])/63 + 
   (131072*HPL[{1, 1, 4, 4, 2}, -x])/7 + (704512*HPL[{1, 1, 4, 5, 1}, -x])/
    105 - (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 5, 1, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 5, 1, 1}, -x])/35 - 
   (106496*Pi^2*HPL[{1, 1, 5, 1, 2}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 5, 1, 2}, -x])/105 + 
   (90112*HPL[{0}, x]*HPL[{1, 1, 5, 1, 3}, -x])/35 + 
   (704512*HPL[{1, 1, 5, 1, 4}, -x])/105 - 
   (106496*Pi^2*HPL[{1, 1, 5, 2, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 5, 2, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{1, 1, 5, 2, 2}, -x])/105 + 
   (1736704*HPL[{1, 1, 5, 2, 3}, -x])/105 + 
   (90112*HPL[{0}, x]*HPL[{1, 1, 5, 3, 1}, -x])/35 + 
   (1736704*HPL[{1, 1, 5, 3, 2}, -x])/105 + (704512*HPL[{1, 1, 5, 4, 1}, -x])/
    105 + (8192*Pi^2*HPL[{1, 1, 6, 1, 1}, -x])/315 + 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 6, 1, 1}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{1, 1, 6, 1, 2}, -x])/105 + 
   (262144*HPL[{1, 1, 6, 1, 3}, -x])/63 + 
   (385024*HPL[{0}, x]*HPL[{1, 1, 6, 2, 1}, -x])/105 + 
   (1048576*HPL[{1, 1, 6, 2, 2}, -x])/105 + (262144*HPL[{1, 1, 6, 3, 1}, -x])/
    63 + (139264*HPL[{0}, x]*HPL[{1, 1, 7, 1, 1}, -x])/105 - 
   (32768*HPL[{1, 1, 7, 1, 2}, -x])/35 - (32768*HPL[{1, 1, 7, 2, 1}, -x])/
    35 - (16384*HPL[{1, 1, 8, 1, 1}, -x])/7 + 
   (31744*Pi^6*HPL[{1, 2, 1, 1, 1}, -x])/99225 + 
   (1024*Pi^4*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1}, -x])/675 + 
   (1024*Pi^2*HPL[{0}, x]^4*HPL[{1, 2, 1, 1, 1}, -x])/945 + 
   (1024*HPL[{0}, x]^6*HPL[{1, 2, 1, 1, 1}, -x])/4725 + 
   (29696*Pi^4*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2}, -x])/2025 + 
   (59392*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 2}, -x])/2835 + 
   (29696*HPL[{0}, x]^5*HPL[{1, 2, 1, 1, 2}, -x])/4725 + 
   (16384*Pi^4*HPL[{1, 2, 1, 1, 3}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 3}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 2, 1, 1, 3}, -x])/315 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 4}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 4}, -x])/35 - 
   (106496*Pi^2*HPL[{1, 2, 1, 1, 5}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 5}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{1, 2, 1, 1, 6}, -x])/105 - 
   (32768*HPL[{1, 2, 1, 1, 7}, -x])/35 + 
   (29696*Pi^4*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1}, -x])/2025 + 
   (59392*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 1, 2, 1}, -x])/2835 + 
   (29696*HPL[{0}, x]^5*HPL[{1, 2, 1, 2, 1}, -x])/4725 + 
   (106496*Pi^4*HPL[{1, 2, 1, 2, 2}, -x])/2025 + 
   (212992*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 2}, -x])/945 + 
   (106496*HPL[{0}, x]^4*HPL[{1, 2, 1, 2, 2}, -x])/945 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 2, 3}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 2, 1, 2, 3}, -x])/945 - 
   (278528*Pi^2*HPL[{1, 2, 1, 2, 4}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 4}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{1, 2, 1, 2, 5}, -x])/105 + 
   (1048576*HPL[{1, 2, 1, 2, 6}, -x])/105 + 
   (16384*Pi^4*HPL[{1, 2, 1, 3, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 3, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 2, 1, 3, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 3, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 2, 1, 3, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{1, 2, 1, 3, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 2, 1, 3, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{1, 2, 1, 3, 4}, -x])/315 + 
   (1736704*HPL[{1, 2, 1, 3, 5}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 4, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 2, 1, 4, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{1, 2, 1, 4, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 2, 1, 4, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{1, 2, 1, 4, 3}, -x])/315 + 
   (131072*HPL[{1, 2, 1, 4, 4}, -x])/7 - 
   (106496*Pi^2*HPL[{1, 2, 1, 5, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 1, 5, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{1, 2, 1, 5, 2}, -x])/105 + 
   (1736704*HPL[{1, 2, 1, 5, 3}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{1, 2, 1, 6, 1}, -x])/105 + 
   (1048576*HPL[{1, 2, 1, 6, 2}, -x])/105 - (32768*HPL[{1, 2, 1, 7, 1}, -x])/
    35 + (29696*Pi^4*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1}, -x])/2025 + 
   (59392*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 2, 1, 1}, -x])/2835 + 
   (29696*HPL[{0}, x]^5*HPL[{1, 2, 2, 1, 1}, -x])/4725 + 
   (106496*Pi^4*HPL[{1, 2, 2, 1, 2}, -x])/2025 + 
   (212992*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 2}, -x])/945 + 
   (106496*HPL[{0}, x]^4*HPL[{1, 2, 2, 1, 2}, -x])/945 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 1, 3}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 2, 2, 1, 3}, -x])/945 - 
   (278528*Pi^2*HPL[{1, 2, 2, 1, 4}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 4}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{1, 2, 2, 1, 5}, -x])/105 + 
   (1048576*HPL[{1, 2, 2, 1, 6}, -x])/105 + 
   (106496*Pi^4*HPL[{1, 2, 2, 2, 1}, -x])/2025 + 
   (212992*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 2, 2, 1}, -x])/945 + 
   (106496*HPL[{0}, x]^4*HPL[{1, 2, 2, 2, 1}, -x])/945 + 
   (20480*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 2, 2}, -x])/21 + 
   (20480*HPL[{0}, x]^3*HPL[{1, 2, 2, 2, 2}, -x])/21 - 
   (24576*Pi^2*HPL[{1, 2, 2, 2, 3}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{1, 2, 2, 2, 3}, -x])/35 - 
   (991232*HPL[{0}, x]*HPL[{1, 2, 2, 2, 4}, -x])/105 + 
   (884736*HPL[{1, 2, 2, 2, 5}, -x])/35 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 3, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 2, 2, 3, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{1, 2, 2, 3, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{1, 2, 2, 3, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{1, 2, 2, 3, 3}, -x])/945 + 
   (8536064*HPL[{1, 2, 2, 3, 4}, -x])/315 - 
   (278528*Pi^2*HPL[{1, 2, 2, 4, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 2, 2, 4, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{1, 2, 2, 4, 2}, -x])/105 + 
   (8536064*HPL[{1, 2, 2, 4, 3}, -x])/315 + 
   (155648*HPL[{0}, x]*HPL[{1, 2, 2, 5, 1}, -x])/105 + 
   (884736*HPL[{1, 2, 2, 5, 2}, -x])/35 + (1048576*HPL[{1, 2, 2, 6, 1}, -x])/
    105 + (16384*Pi^4*HPL[{1, 2, 3, 1, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 3, 1, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 2, 3, 1, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 2, 3, 1, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 2, 3, 1, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{1, 2, 3, 1, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 2, 3, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{1, 2, 3, 1, 4}, -x])/315 + 
   (1736704*HPL[{1, 2, 3, 1, 5}, -x])/105 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 2, 3, 2, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 2, 3, 2, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{1, 2, 3, 2, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{1, 2, 3, 2, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{1, 2, 3, 2, 3}, -x])/945 + 
   (8536064*HPL[{1, 2, 3, 2, 4}, -x])/315 - 
   (2105344*Pi^2*HPL[{1, 2, 3, 3, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 2, 3, 3, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{1, 2, 3, 3, 2}, -x])/945 + 
   (8421376*HPL[{1, 2, 3, 3, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{1, 2, 3, 4, 1}, -x])/315 + 
   (8536064*HPL[{1, 2, 3, 4, 2}, -x])/315 + 
   (1736704*HPL[{1, 2, 3, 5, 1}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 2, 4, 1, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 2, 4, 1, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{1, 2, 4, 1, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 2, 4, 1, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{1, 2, 4, 1, 3}, -x])/315 + 
   (131072*HPL[{1, 2, 4, 1, 4}, -x])/7 - 
   (278528*Pi^2*HPL[{1, 2, 4, 2, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 2, 4, 2, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{1, 2, 4, 2, 2}, -x])/105 + 
   (8536064*HPL[{1, 2, 4, 2, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{1, 2, 4, 3, 1}, -x])/315 + 
   (8536064*HPL[{1, 2, 4, 3, 2}, -x])/315 + (131072*HPL[{1, 2, 4, 4, 1}, -x])/
    7 - (106496*Pi^2*HPL[{1, 2, 5, 1, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 5, 1, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{1, 2, 5, 1, 2}, -x])/105 + 
   (1736704*HPL[{1, 2, 5, 1, 3}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{1, 2, 5, 2, 1}, -x])/105 + 
   (884736*HPL[{1, 2, 5, 2, 2}, -x])/35 + (1736704*HPL[{1, 2, 5, 3, 1}, -x])/
    105 + (385024*HPL[{0}, x]*HPL[{1, 2, 6, 1, 1}, -x])/105 + 
   (1048576*HPL[{1, 2, 6, 1, 2}, -x])/105 + 
   (1048576*HPL[{1, 2, 6, 2, 1}, -x])/105 - (32768*HPL[{1, 2, 7, 1, 1}, -x])/
    35 + (1024*Pi^4*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1}, -x])/135 + 
   (2048*Pi^2*HPL[{0}, x]^3*HPL[{1, 3, 1, 1, 1}, -x])/189 + 
   (1024*HPL[{0}, x]^5*HPL[{1, 3, 1, 1, 1}, -x])/315 + 
   (16384*Pi^4*HPL[{1, 3, 1, 1, 2}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 2}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 3, 1, 1, 2}, -x])/315 + 
   (126976*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 1, 3}, -x])/2835 + 
   (126976*HPL[{0}, x]^3*HPL[{1, 3, 1, 1, 3}, -x])/2835 - 
   (32768*Pi^2*HPL[{1, 3, 1, 1, 4}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 4}, -x])/21 + 
   (90112*HPL[{0}, x]*HPL[{1, 3, 1, 1, 5}, -x])/35 + 
   (262144*HPL[{1, 3, 1, 1, 6}, -x])/63 + 
   (16384*Pi^4*HPL[{1, 3, 1, 2, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 1, 2, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 3, 1, 2, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 2, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 3, 1, 2, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{1, 3, 1, 2, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 3, 1, 2, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{1, 3, 1, 2, 4}, -x])/315 + 
   (1736704*HPL[{1, 3, 1, 2, 5}, -x])/105 + 
   (126976*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 3, 1}, -x])/2835 + 
   (126976*HPL[{0}, x]^3*HPL[{1, 3, 1, 3, 1}, -x])/2835 - 
   (2105344*Pi^2*HPL[{1, 3, 1, 3, 2}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 3, 1, 3, 2}, -x])/945 - 
   (4907008*HPL[{0}, x]*HPL[{1, 3, 1, 3, 3}, -x])/945 + 
   (19644416*HPL[{1, 3, 1, 3, 4}, -x])/945 - 
   (32768*Pi^2*HPL[{1, 3, 1, 4, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 3, 1, 4, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{1, 3, 1, 4, 2}, -x])/315 + 
   (19644416*HPL[{1, 3, 1, 4, 3}, -x])/945 + 
   (90112*HPL[{0}, x]*HPL[{1, 3, 1, 5, 1}, -x])/35 + 
   (1736704*HPL[{1, 3, 1, 5, 2}, -x])/105 + (262144*HPL[{1, 3, 1, 6, 1}, -x])/
    63 + (16384*Pi^4*HPL[{1, 3, 2, 1, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 2, 1, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 3, 2, 1, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 3, 2, 1, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 3, 2, 1, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{1, 3, 2, 1, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 3, 2, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{1, 3, 2, 1, 4}, -x])/315 + 
   (1736704*HPL[{1, 3, 2, 1, 5}, -x])/105 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{1, 3, 2, 2, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{1, 3, 2, 2, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{1, 3, 2, 2, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{1, 3, 2, 2, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{1, 3, 2, 2, 3}, -x])/945 + 
   (8536064*HPL[{1, 3, 2, 2, 4}, -x])/315 - 
   (2105344*Pi^2*HPL[{1, 3, 2, 3, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 3, 2, 3, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{1, 3, 2, 3, 2}, -x])/945 + 
   (8421376*HPL[{1, 3, 2, 3, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{1, 3, 2, 4, 1}, -x])/315 + 
   (8536064*HPL[{1, 3, 2, 4, 2}, -x])/315 + 
   (1736704*HPL[{1, 3, 2, 5, 1}, -x])/105 + 
   (126976*Pi^2*HPL[{0}, x]*HPL[{1, 3, 3, 1, 1}, -x])/2835 + 
   (126976*HPL[{0}, x]^3*HPL[{1, 3, 3, 1, 1}, -x])/2835 - 
   (2105344*Pi^2*HPL[{1, 3, 3, 1, 2}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 3, 3, 1, 2}, -x])/945 - 
   (4907008*HPL[{0}, x]*HPL[{1, 3, 3, 1, 3}, -x])/945 + 
   (19644416*HPL[{1, 3, 3, 1, 4}, -x])/945 - 
   (2105344*Pi^2*HPL[{1, 3, 3, 2, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{1, 3, 3, 2, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{1, 3, 3, 2, 2}, -x])/945 + 
   (8421376*HPL[{1, 3, 3, 2, 3}, -x])/315 - 
   (4907008*HPL[{0}, x]*HPL[{1, 3, 3, 3, 1}, -x])/945 + 
   (8421376*HPL[{1, 3, 3, 3, 2}, -x])/315 + 
   (19644416*HPL[{1, 3, 3, 4, 1}, -x])/945 - 
   (32768*Pi^2*HPL[{1, 3, 4, 1, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 3, 4, 1, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{1, 3, 4, 1, 2}, -x])/315 + 
   (19644416*HPL[{1, 3, 4, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{1, 3, 4, 2, 1}, -x])/315 + 
   (8536064*HPL[{1, 3, 4, 2, 2}, -x])/315 + 
   (19644416*HPL[{1, 3, 4, 3, 1}, -x])/945 + 
   (90112*HPL[{0}, x]*HPL[{1, 3, 5, 1, 1}, -x])/35 + 
   (1736704*HPL[{1, 3, 5, 1, 2}, -x])/105 + 
   (1736704*HPL[{1, 3, 5, 2, 1}, -x])/105 + (262144*HPL[{1, 3, 6, 1, 1}, -x])/
    63 + (2048*Pi^4*HPL[{1, 4, 1, 1, 1}, -x])/675 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 4, 1, 1, 1}, -x])/315 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 4, 1, 1, 1}, -x])/315 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 4, 1, 1, 2}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 4, 1, 1, 2}, -x])/35 - 
   (32768*Pi^2*HPL[{1, 4, 1, 1, 3}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 4, 1, 1, 3}, -x])/21 + 
   (139264*HPL[{0}, x]*HPL[{1, 4, 1, 1, 4}, -x])/63 + 
   (704512*HPL[{1, 4, 1, 1, 5}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 4, 1, 2, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 4, 1, 2, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{1, 4, 1, 2, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 4, 1, 2, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{1, 4, 1, 2, 3}, -x])/315 + 
   (131072*HPL[{1, 4, 1, 2, 4}, -x])/7 - 
   (32768*Pi^2*HPL[{1, 4, 1, 3, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 4, 1, 3, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{1, 4, 1, 3, 2}, -x])/315 + 
   (19644416*HPL[{1, 4, 1, 3, 3}, -x])/945 + 
   (139264*HPL[{0}, x]*HPL[{1, 4, 1, 4, 1}, -x])/63 + 
   (131072*HPL[{1, 4, 1, 4, 2}, -x])/7 + (704512*HPL[{1, 4, 1, 5, 1}, -x])/
    105 - (4096*Pi^2*HPL[{0}, x]*HPL[{1, 4, 2, 1, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 4, 2, 1, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{1, 4, 2, 1, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 4, 2, 1, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{1, 4, 2, 1, 3}, -x])/315 + 
   (131072*HPL[{1, 4, 2, 1, 4}, -x])/7 - 
   (278528*Pi^2*HPL[{1, 4, 2, 2, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{1, 4, 2, 2, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{1, 4, 2, 2, 2}, -x])/105 + 
   (8536064*HPL[{1, 4, 2, 2, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{1, 4, 2, 3, 1}, -x])/315 + 
   (8536064*HPL[{1, 4, 2, 3, 2}, -x])/315 + (131072*HPL[{1, 4, 2, 4, 1}, -x])/
    7 - (32768*Pi^2*HPL[{1, 4, 3, 1, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{1, 4, 3, 1, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{1, 4, 3, 1, 2}, -x])/315 + 
   (19644416*HPL[{1, 4, 3, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{1, 4, 3, 2, 1}, -x])/315 + 
   (8536064*HPL[{1, 4, 3, 2, 2}, -x])/315 + 
   (19644416*HPL[{1, 4, 3, 3, 1}, -x])/945 + 
   (139264*HPL[{0}, x]*HPL[{1, 4, 4, 1, 1}, -x])/63 + 
   (131072*HPL[{1, 4, 4, 1, 2}, -x])/7 + (131072*HPL[{1, 4, 4, 2, 1}, -x])/
    7 + (704512*HPL[{1, 4, 5, 1, 1}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 5, 1, 1, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 5, 1, 1, 1}, -x])/35 - 
   (106496*Pi^2*HPL[{1, 5, 1, 1, 2}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 5, 1, 1, 2}, -x])/105 + 
   (90112*HPL[{0}, x]*HPL[{1, 5, 1, 1, 3}, -x])/35 + 
   (704512*HPL[{1, 5, 1, 1, 4}, -x])/105 - 
   (106496*Pi^2*HPL[{1, 5, 1, 2, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 5, 1, 2, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{1, 5, 1, 2, 2}, -x])/105 + 
   (1736704*HPL[{1, 5, 1, 2, 3}, -x])/105 + 
   (90112*HPL[{0}, x]*HPL[{1, 5, 1, 3, 1}, -x])/35 + 
   (1736704*HPL[{1, 5, 1, 3, 2}, -x])/105 + (704512*HPL[{1, 5, 1, 4, 1}, -x])/
    105 - (106496*Pi^2*HPL[{1, 5, 2, 1, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 5, 2, 1, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{1, 5, 2, 1, 2}, -x])/105 + 
   (1736704*HPL[{1, 5, 2, 1, 3}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{1, 5, 2, 2, 1}, -x])/105 + 
   (884736*HPL[{1, 5, 2, 2, 2}, -x])/35 + (1736704*HPL[{1, 5, 2, 3, 1}, -x])/
    105 + (90112*HPL[{0}, x]*HPL[{1, 5, 3, 1, 1}, -x])/35 + 
   (1736704*HPL[{1, 5, 3, 1, 2}, -x])/105 + 
   (1736704*HPL[{1, 5, 3, 2, 1}, -x])/105 + (704512*HPL[{1, 5, 4, 1, 1}, -x])/
    105 + (8192*Pi^2*HPL[{1, 6, 1, 1, 1}, -x])/315 + 
   (8192*HPL[{0}, x]^2*HPL[{1, 6, 1, 1, 1}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{1, 6, 1, 1, 2}, -x])/105 + 
   (262144*HPL[{1, 6, 1, 1, 3}, -x])/63 + 
   (385024*HPL[{0}, x]*HPL[{1, 6, 1, 2, 1}, -x])/105 + 
   (1048576*HPL[{1, 6, 1, 2, 2}, -x])/105 + (262144*HPL[{1, 6, 1, 3, 1}, -x])/
    63 + (385024*HPL[{0}, x]*HPL[{1, 6, 2, 1, 1}, -x])/105 + 
   (1048576*HPL[{1, 6, 2, 1, 2}, -x])/105 + 
   (1048576*HPL[{1, 6, 2, 2, 1}, -x])/105 + (262144*HPL[{1, 6, 3, 1, 1}, -x])/
    63 + (139264*HPL[{0}, x]*HPL[{1, 7, 1, 1, 1}, -x])/105 - 
   (32768*HPL[{1, 7, 1, 1, 2}, -x])/35 - (32768*HPL[{1, 7, 1, 2, 1}, -x])/
    35 - (32768*HPL[{1, 7, 2, 1, 1}, -x])/35 - 
   (16384*HPL[{1, 8, 1, 1, 1}, -x])/7 + (31744*Pi^6*HPL[{2, 1, 1, 1, 1}, -x])/
    99225 + (1024*Pi^4*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1}, -x])/675 + 
   (1024*Pi^2*HPL[{0}, x]^4*HPL[{2, 1, 1, 1, 1}, -x])/945 + 
   (1024*HPL[{0}, x]^6*HPL[{2, 1, 1, 1, 1}, -x])/4725 + 
   (29696*Pi^4*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2}, -x])/2025 + 
   (59392*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 2}, -x])/2835 + 
   (29696*HPL[{0}, x]^5*HPL[{2, 1, 1, 1, 2}, -x])/4725 + 
   (16384*Pi^4*HPL[{2, 1, 1, 1, 3}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 3}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{2, 1, 1, 1, 3}, -x])/315 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 4}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 4}, -x])/35 - 
   (106496*Pi^2*HPL[{2, 1, 1, 1, 5}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 5}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{2, 1, 1, 1, 6}, -x])/105 - 
   (32768*HPL[{2, 1, 1, 1, 7}, -x])/35 + 
   (29696*Pi^4*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1}, -x])/2025 + 
   (59392*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 1, 2, 1}, -x])/2835 + 
   (29696*HPL[{0}, x]^5*HPL[{2, 1, 1, 2, 1}, -x])/4725 + 
   (106496*Pi^4*HPL[{2, 1, 1, 2, 2}, -x])/2025 + 
   (212992*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 2}, -x])/945 + 
   (106496*HPL[{0}, x]^4*HPL[{2, 1, 1, 2, 2}, -x])/945 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 2, 3}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 1, 1, 2, 3}, -x])/945 - 
   (278528*Pi^2*HPL[{2, 1, 1, 2, 4}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 4}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{2, 1, 1, 2, 5}, -x])/105 + 
   (1048576*HPL[{2, 1, 1, 2, 6}, -x])/105 + 
   (16384*Pi^4*HPL[{2, 1, 1, 3, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 3, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{2, 1, 1, 3, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 3, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 1, 1, 3, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{2, 1, 1, 3, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{2, 1, 1, 3, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{2, 1, 1, 3, 4}, -x])/315 + 
   (1736704*HPL[{2, 1, 1, 3, 5}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 4, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{2, 1, 1, 4, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{2, 1, 1, 4, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 1, 1, 4, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{2, 1, 1, 4, 3}, -x])/315 + 
   (131072*HPL[{2, 1, 1, 4, 4}, -x])/7 - 
   (106496*Pi^2*HPL[{2, 1, 1, 5, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 1, 5, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{2, 1, 1, 5, 2}, -x])/105 + 
   (1736704*HPL[{2, 1, 1, 5, 3}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{2, 1, 1, 6, 1}, -x])/105 + 
   (1048576*HPL[{2, 1, 1, 6, 2}, -x])/105 - (32768*HPL[{2, 1, 1, 7, 1}, -x])/
    35 + (29696*Pi^4*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1}, -x])/2025 + 
   (59392*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 2, 1, 1}, -x])/2835 + 
   (29696*HPL[{0}, x]^5*HPL[{2, 1, 2, 1, 1}, -x])/4725 + 
   (106496*Pi^4*HPL[{2, 1, 2, 1, 2}, -x])/2025 + 
   (212992*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 2}, -x])/945 + 
   (106496*HPL[{0}, x]^4*HPL[{2, 1, 2, 1, 2}, -x])/945 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 1, 3}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 1, 2, 1, 3}, -x])/945 - 
   (278528*Pi^2*HPL[{2, 1, 2, 1, 4}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 4}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{2, 1, 2, 1, 5}, -x])/105 + 
   (1048576*HPL[{2, 1, 2, 1, 6}, -x])/105 + 
   (106496*Pi^4*HPL[{2, 1, 2, 2, 1}, -x])/2025 + 
   (212992*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 2, 2, 1}, -x])/945 + 
   (106496*HPL[{0}, x]^4*HPL[{2, 1, 2, 2, 1}, -x])/945 + 
   (20480*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 2, 2}, -x])/21 + 
   (20480*HPL[{0}, x]^3*HPL[{2, 1, 2, 2, 2}, -x])/21 - 
   (24576*Pi^2*HPL[{2, 1, 2, 2, 3}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 1, 2, 2, 3}, -x])/35 - 
   (991232*HPL[{0}, x]*HPL[{2, 1, 2, 2, 4}, -x])/105 + 
   (884736*HPL[{2, 1, 2, 2, 5}, -x])/35 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 3, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 1, 2, 3, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{2, 1, 2, 3, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 1, 2, 3, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{2, 1, 2, 3, 3}, -x])/945 + 
   (8536064*HPL[{2, 1, 2, 3, 4}, -x])/315 - 
   (278528*Pi^2*HPL[{2, 1, 2, 4, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 1, 2, 4, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{2, 1, 2, 4, 2}, -x])/105 + 
   (8536064*HPL[{2, 1, 2, 4, 3}, -x])/315 + 
   (155648*HPL[{0}, x]*HPL[{2, 1, 2, 5, 1}, -x])/105 + 
   (884736*HPL[{2, 1, 2, 5, 2}, -x])/35 + (1048576*HPL[{2, 1, 2, 6, 1}, -x])/
    105 + (16384*Pi^4*HPL[{2, 1, 3, 1, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 3, 1, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{2, 1, 3, 1, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{2, 1, 3, 1, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 1, 3, 1, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{2, 1, 3, 1, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{2, 1, 3, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{2, 1, 3, 1, 4}, -x])/315 + 
   (1736704*HPL[{2, 1, 3, 1, 5}, -x])/105 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{2, 1, 3, 2, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 1, 3, 2, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{2, 1, 3, 2, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 1, 3, 2, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{2, 1, 3, 2, 3}, -x])/945 + 
   (8536064*HPL[{2, 1, 3, 2, 4}, -x])/315 - 
   (2105344*Pi^2*HPL[{2, 1, 3, 3, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{2, 1, 3, 3, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{2, 1, 3, 3, 2}, -x])/945 + 
   (8421376*HPL[{2, 1, 3, 3, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{2, 1, 3, 4, 1}, -x])/315 + 
   (8536064*HPL[{2, 1, 3, 4, 2}, -x])/315 + 
   (1736704*HPL[{2, 1, 3, 5, 1}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{2, 1, 4, 1, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{2, 1, 4, 1, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{2, 1, 4, 1, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 1, 4, 1, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{2, 1, 4, 1, 3}, -x])/315 + 
   (131072*HPL[{2, 1, 4, 1, 4}, -x])/7 - 
   (278528*Pi^2*HPL[{2, 1, 4, 2, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 1, 4, 2, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{2, 1, 4, 2, 2}, -x])/105 + 
   (8536064*HPL[{2, 1, 4, 2, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{2, 1, 4, 3, 1}, -x])/315 + 
   (8536064*HPL[{2, 1, 4, 3, 2}, -x])/315 + (131072*HPL[{2, 1, 4, 4, 1}, -x])/
    7 - (106496*Pi^2*HPL[{2, 1, 5, 1, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 5, 1, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{2, 1, 5, 1, 2}, -x])/105 + 
   (1736704*HPL[{2, 1, 5, 1, 3}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{2, 1, 5, 2, 1}, -x])/105 + 
   (884736*HPL[{2, 1, 5, 2, 2}, -x])/35 + (1736704*HPL[{2, 1, 5, 3, 1}, -x])/
    105 + (385024*HPL[{0}, x]*HPL[{2, 1, 6, 1, 1}, -x])/105 + 
   (1048576*HPL[{2, 1, 6, 1, 2}, -x])/105 + 
   (1048576*HPL[{2, 1, 6, 2, 1}, -x])/105 - (32768*HPL[{2, 1, 7, 1, 1}, -x])/
    35 + (29696*Pi^4*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1}, -x])/2025 + 
   (59392*Pi^2*HPL[{0}, x]^3*HPL[{2, 2, 1, 1, 1}, -x])/2835 + 
   (29696*HPL[{0}, x]^5*HPL[{2, 2, 1, 1, 1}, -x])/4725 + 
   (106496*Pi^4*HPL[{2, 2, 1, 1, 2}, -x])/2025 + 
   (212992*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 2}, -x])/945 + 
   (106496*HPL[{0}, x]^4*HPL[{2, 2, 1, 1, 2}, -x])/945 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 1, 3}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 2, 1, 1, 3}, -x])/945 - 
   (278528*Pi^2*HPL[{2, 2, 1, 1, 4}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 4}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{2, 2, 1, 1, 5}, -x])/105 + 
   (1048576*HPL[{2, 2, 1, 1, 6}, -x])/105 + 
   (106496*Pi^4*HPL[{2, 2, 1, 2, 1}, -x])/2025 + 
   (212992*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 1, 2, 1}, -x])/945 + 
   (106496*HPL[{0}, x]^4*HPL[{2, 2, 1, 2, 1}, -x])/945 + 
   (20480*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 2, 2}, -x])/21 + 
   (20480*HPL[{0}, x]^3*HPL[{2, 2, 1, 2, 2}, -x])/21 - 
   (24576*Pi^2*HPL[{2, 2, 1, 2, 3}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 2, 1, 2, 3}, -x])/35 - 
   (991232*HPL[{0}, x]*HPL[{2, 2, 1, 2, 4}, -x])/105 + 
   (884736*HPL[{2, 2, 1, 2, 5}, -x])/35 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 3, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 2, 1, 3, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{2, 2, 1, 3, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 2, 1, 3, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{2, 2, 1, 3, 3}, -x])/945 + 
   (8536064*HPL[{2, 2, 1, 3, 4}, -x])/315 - 
   (278528*Pi^2*HPL[{2, 2, 1, 4, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 2, 1, 4, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{2, 2, 1, 4, 2}, -x])/105 + 
   (8536064*HPL[{2, 2, 1, 4, 3}, -x])/315 + 
   (155648*HPL[{0}, x]*HPL[{2, 2, 1, 5, 1}, -x])/105 + 
   (884736*HPL[{2, 2, 1, 5, 2}, -x])/35 + (1048576*HPL[{2, 2, 1, 6, 1}, -x])/
    105 + (106496*Pi^4*HPL[{2, 2, 2, 1, 1}, -x])/2025 + 
   (212992*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 2, 1, 1}, -x])/945 + 
   (106496*HPL[{0}, x]^4*HPL[{2, 2, 2, 1, 1}, -x])/945 + 
   (20480*Pi^2*HPL[{0}, x]*HPL[{2, 2, 2, 1, 2}, -x])/21 + 
   (20480*HPL[{0}, x]^3*HPL[{2, 2, 2, 1, 2}, -x])/21 - 
   (24576*Pi^2*HPL[{2, 2, 2, 1, 3}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 2, 2, 1, 3}, -x])/35 - 
   (991232*HPL[{0}, x]*HPL[{2, 2, 2, 1, 4}, -x])/105 + 
   (884736*HPL[{2, 2, 2, 1, 5}, -x])/35 + 
   (20480*Pi^2*HPL[{0}, x]*HPL[{2, 2, 2, 2, 1}, -x])/21 + 
   (20480*HPL[{0}, x]^3*HPL[{2, 2, 2, 2, 1}, -x])/21 + 
   (139264*Pi^2*HPL[{2, 2, 2, 2, 2}, -x])/945 + 
   (139264*HPL[{0}, x]^2*HPL[{2, 2, 2, 2, 2}, -x])/315 - 
   (450560*HPL[{0}, x]*HPL[{2, 2, 2, 2, 3}, -x])/21 + 
   (999424*HPL[{2, 2, 2, 2, 4}, -x])/35 - 
   (24576*Pi^2*HPL[{2, 2, 2, 3, 1}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 2, 2, 3, 1}, -x])/35 - 
   (450560*HPL[{0}, x]*HPL[{2, 2, 2, 3, 2}, -x])/21 + 
   (24346624*HPL[{2, 2, 2, 3, 3}, -x])/945 - 
   (991232*HPL[{0}, x]*HPL[{2, 2, 2, 4, 1}, -x])/105 + 
   (999424*HPL[{2, 2, 2, 4, 2}, -x])/35 + (884736*HPL[{2, 2, 2, 5, 1}, -x])/
    35 + (290816*Pi^2*HPL[{0}, x]*HPL[{2, 2, 3, 1, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 2, 3, 1, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{2, 2, 3, 1, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 2, 3, 1, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{2, 2, 3, 1, 3}, -x])/945 + 
   (8536064*HPL[{2, 2, 3, 1, 4}, -x])/315 - 
   (24576*Pi^2*HPL[{2, 2, 3, 2, 1}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 2, 3, 2, 1}, -x])/35 - 
   (450560*HPL[{0}, x]*HPL[{2, 2, 3, 2, 2}, -x])/21 + 
   (24346624*HPL[{2, 2, 3, 2, 3}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{2, 2, 3, 3, 1}, -x])/945 + 
   (24346624*HPL[{2, 2, 3, 3, 2}, -x])/945 + 
   (8536064*HPL[{2, 2, 3, 4, 1}, -x])/315 - 
   (278528*Pi^2*HPL[{2, 2, 4, 1, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 2, 4, 1, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{2, 2, 4, 1, 2}, -x])/105 + 
   (8536064*HPL[{2, 2, 4, 1, 3}, -x])/315 - 
   (991232*HPL[{0}, x]*HPL[{2, 2, 4, 2, 1}, -x])/105 + 
   (999424*HPL[{2, 2, 4, 2, 2}, -x])/35 + (8536064*HPL[{2, 2, 4, 3, 1}, -x])/
    315 + (155648*HPL[{0}, x]*HPL[{2, 2, 5, 1, 1}, -x])/105 + 
   (884736*HPL[{2, 2, 5, 1, 2}, -x])/35 + (884736*HPL[{2, 2, 5, 2, 1}, -x])/
    35 + (1048576*HPL[{2, 2, 6, 1, 1}, -x])/105 + 
   (16384*Pi^4*HPL[{2, 3, 1, 1, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{2, 3, 1, 1, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{2, 3, 1, 1, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{2, 3, 1, 1, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 3, 1, 1, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{2, 3, 1, 1, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{2, 3, 1, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{2, 3, 1, 1, 4}, -x])/315 + 
   (1736704*HPL[{2, 3, 1, 1, 5}, -x])/105 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{2, 3, 1, 2, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 3, 1, 2, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{2, 3, 1, 2, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 3, 1, 2, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{2, 3, 1, 2, 3}, -x])/945 + 
   (8536064*HPL[{2, 3, 1, 2, 4}, -x])/315 - 
   (2105344*Pi^2*HPL[{2, 3, 1, 3, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{2, 3, 1, 3, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{2, 3, 1, 3, 2}, -x])/945 + 
   (8421376*HPL[{2, 3, 1, 3, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{2, 3, 1, 4, 1}, -x])/315 + 
   (8536064*HPL[{2, 3, 1, 4, 2}, -x])/315 + 
   (1736704*HPL[{2, 3, 1, 5, 1}, -x])/105 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{2, 3, 2, 1, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{2, 3, 2, 1, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{2, 3, 2, 1, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 3, 2, 1, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{2, 3, 2, 1, 3}, -x])/945 + 
   (8536064*HPL[{2, 3, 2, 1, 4}, -x])/315 - 
   (24576*Pi^2*HPL[{2, 3, 2, 2, 1}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{2, 3, 2, 2, 1}, -x])/35 - 
   (450560*HPL[{0}, x]*HPL[{2, 3, 2, 2, 2}, -x])/21 + 
   (24346624*HPL[{2, 3, 2, 2, 3}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{2, 3, 2, 3, 1}, -x])/945 + 
   (24346624*HPL[{2, 3, 2, 3, 2}, -x])/945 + 
   (8536064*HPL[{2, 3, 2, 4, 1}, -x])/315 - 
   (2105344*Pi^2*HPL[{2, 3, 3, 1, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{2, 3, 3, 1, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{2, 3, 3, 1, 2}, -x])/945 + 
   (8421376*HPL[{2, 3, 3, 1, 3}, -x])/315 - 
   (11444224*HPL[{0}, x]*HPL[{2, 3, 3, 2, 1}, -x])/945 + 
   (24346624*HPL[{2, 3, 3, 2, 2}, -x])/945 + 
   (8421376*HPL[{2, 3, 3, 3, 1}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{2, 3, 4, 1, 1}, -x])/315 + 
   (8536064*HPL[{2, 3, 4, 1, 2}, -x])/315 + 
   (8536064*HPL[{2, 3, 4, 2, 1}, -x])/315 + 
   (1736704*HPL[{2, 3, 5, 1, 1}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{2, 4, 1, 1, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{2, 4, 1, 1, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{2, 4, 1, 1, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 4, 1, 1, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{2, 4, 1, 1, 3}, -x])/315 + 
   (131072*HPL[{2, 4, 1, 1, 4}, -x])/7 - 
   (278528*Pi^2*HPL[{2, 4, 1, 2, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 4, 1, 2, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{2, 4, 1, 2, 2}, -x])/105 + 
   (8536064*HPL[{2, 4, 1, 2, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{2, 4, 1, 3, 1}, -x])/315 + 
   (8536064*HPL[{2, 4, 1, 3, 2}, -x])/315 + (131072*HPL[{2, 4, 1, 4, 1}, -x])/
    7 - (278528*Pi^2*HPL[{2, 4, 2, 1, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{2, 4, 2, 1, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{2, 4, 2, 1, 2}, -x])/105 + 
   (8536064*HPL[{2, 4, 2, 1, 3}, -x])/315 - 
   (991232*HPL[{0}, x]*HPL[{2, 4, 2, 2, 1}, -x])/105 + 
   (999424*HPL[{2, 4, 2, 2, 2}, -x])/35 + (8536064*HPL[{2, 4, 2, 3, 1}, -x])/
    315 - (794624*HPL[{0}, x]*HPL[{2, 4, 3, 1, 1}, -x])/315 + 
   (8536064*HPL[{2, 4, 3, 1, 2}, -x])/315 + 
   (8536064*HPL[{2, 4, 3, 2, 1}, -x])/315 + (131072*HPL[{2, 4, 4, 1, 1}, -x])/
    7 - (106496*Pi^2*HPL[{2, 5, 1, 1, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 5, 1, 1, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{2, 5, 1, 1, 2}, -x])/105 + 
   (1736704*HPL[{2, 5, 1, 1, 3}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{2, 5, 1, 2, 1}, -x])/105 + 
   (884736*HPL[{2, 5, 1, 2, 2}, -x])/35 + (1736704*HPL[{2, 5, 1, 3, 1}, -x])/
    105 + (155648*HPL[{0}, x]*HPL[{2, 5, 2, 1, 1}, -x])/105 + 
   (884736*HPL[{2, 5, 2, 1, 2}, -x])/35 + (884736*HPL[{2, 5, 2, 2, 1}, -x])/
    35 + (1736704*HPL[{2, 5, 3, 1, 1}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{2, 6, 1, 1, 1}, -x])/105 + 
   (1048576*HPL[{2, 6, 1, 1, 2}, -x])/105 + 
   (1048576*HPL[{2, 6, 1, 2, 1}, -x])/105 + 
   (1048576*HPL[{2, 6, 2, 1, 1}, -x])/105 - (32768*HPL[{2, 7, 1, 1, 1}, -x])/
    35 + (1024*Pi^4*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1}, -x])/135 + 
   (2048*Pi^2*HPL[{0}, x]^3*HPL[{3, 1, 1, 1, 1}, -x])/189 + 
   (1024*HPL[{0}, x]^5*HPL[{3, 1, 1, 1, 1}, -x])/315 + 
   (16384*Pi^4*HPL[{3, 1, 1, 1, 2}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 2}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{3, 1, 1, 1, 2}, -x])/315 + 
   (126976*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 1, 3}, -x])/2835 + 
   (126976*HPL[{0}, x]^3*HPL[{3, 1, 1, 1, 3}, -x])/2835 - 
   (32768*Pi^2*HPL[{3, 1, 1, 1, 4}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 4}, -x])/21 + 
   (90112*HPL[{0}, x]*HPL[{3, 1, 1, 1, 5}, -x])/35 + 
   (262144*HPL[{3, 1, 1, 1, 6}, -x])/63 + 
   (16384*Pi^4*HPL[{3, 1, 1, 2, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 1, 2, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{3, 1, 1, 2, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 2, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{3, 1, 1, 2, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{3, 1, 1, 2, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 1, 1, 2, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{3, 1, 1, 2, 4}, -x])/315 + 
   (1736704*HPL[{3, 1, 1, 2, 5}, -x])/105 + 
   (126976*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 3, 1}, -x])/2835 + 
   (126976*HPL[{0}, x]^3*HPL[{3, 1, 1, 3, 1}, -x])/2835 - 
   (2105344*Pi^2*HPL[{3, 1, 1, 3, 2}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 1, 1, 3, 2}, -x])/945 - 
   (4907008*HPL[{0}, x]*HPL[{3, 1, 1, 3, 3}, -x])/945 + 
   (19644416*HPL[{3, 1, 1, 3, 4}, -x])/945 - 
   (32768*Pi^2*HPL[{3, 1, 1, 4, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{3, 1, 1, 4, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{3, 1, 1, 4, 2}, -x])/315 + 
   (19644416*HPL[{3, 1, 1, 4, 3}, -x])/945 + 
   (90112*HPL[{0}, x]*HPL[{3, 1, 1, 5, 1}, -x])/35 + 
   (1736704*HPL[{3, 1, 1, 5, 2}, -x])/105 + (262144*HPL[{3, 1, 1, 6, 1}, -x])/
    63 + (16384*Pi^4*HPL[{3, 1, 2, 1, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 2, 1, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{3, 1, 2, 1, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{3, 1, 2, 1, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{3, 1, 2, 1, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{3, 1, 2, 1, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 1, 2, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{3, 1, 2, 1, 4}, -x])/315 + 
   (1736704*HPL[{3, 1, 2, 1, 5}, -x])/105 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{3, 1, 2, 2, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{3, 1, 2, 2, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{3, 1, 2, 2, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{3, 1, 2, 2, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{3, 1, 2, 2, 3}, -x])/945 + 
   (8536064*HPL[{3, 1, 2, 2, 4}, -x])/315 - 
   (2105344*Pi^2*HPL[{3, 1, 2, 3, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 1, 2, 3, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{3, 1, 2, 3, 2}, -x])/945 + 
   (8421376*HPL[{3, 1, 2, 3, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{3, 1, 2, 4, 1}, -x])/315 + 
   (8536064*HPL[{3, 1, 2, 4, 2}, -x])/315 + 
   (1736704*HPL[{3, 1, 2, 5, 1}, -x])/105 + 
   (126976*Pi^2*HPL[{0}, x]*HPL[{3, 1, 3, 1, 1}, -x])/2835 + 
   (126976*HPL[{0}, x]^3*HPL[{3, 1, 3, 1, 1}, -x])/2835 - 
   (2105344*Pi^2*HPL[{3, 1, 3, 1, 2}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 1, 3, 1, 2}, -x])/945 - 
   (4907008*HPL[{0}, x]*HPL[{3, 1, 3, 1, 3}, -x])/945 + 
   (19644416*HPL[{3, 1, 3, 1, 4}, -x])/945 - 
   (2105344*Pi^2*HPL[{3, 1, 3, 2, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 1, 3, 2, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{3, 1, 3, 2, 2}, -x])/945 + 
   (8421376*HPL[{3, 1, 3, 2, 3}, -x])/315 - 
   (4907008*HPL[{0}, x]*HPL[{3, 1, 3, 3, 1}, -x])/945 + 
   (8421376*HPL[{3, 1, 3, 3, 2}, -x])/315 + 
   (19644416*HPL[{3, 1, 3, 4, 1}, -x])/945 - 
   (32768*Pi^2*HPL[{3, 1, 4, 1, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{3, 1, 4, 1, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{3, 1, 4, 1, 2}, -x])/315 + 
   (19644416*HPL[{3, 1, 4, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{3, 1, 4, 2, 1}, -x])/315 + 
   (8536064*HPL[{3, 1, 4, 2, 2}, -x])/315 + 
   (19644416*HPL[{3, 1, 4, 3, 1}, -x])/945 + 
   (90112*HPL[{0}, x]*HPL[{3, 1, 5, 1, 1}, -x])/35 + 
   (1736704*HPL[{3, 1, 5, 1, 2}, -x])/105 + 
   (1736704*HPL[{3, 1, 5, 2, 1}, -x])/105 + (262144*HPL[{3, 1, 6, 1, 1}, -x])/
    63 + (16384*Pi^4*HPL[{3, 2, 1, 1, 1}, -x])/675 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{3, 2, 1, 1, 1}, -x])/315 + 
   (16384*HPL[{0}, x]^4*HPL[{3, 2, 1, 1, 1}, -x])/315 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{3, 2, 1, 1, 2}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{3, 2, 1, 1, 2}, -x])/945 - 
   (2105344*Pi^2*HPL[{3, 2, 1, 1, 3}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 2, 1, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{3, 2, 1, 1, 4}, -x])/315 + 
   (1736704*HPL[{3, 2, 1, 1, 5}, -x])/105 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{3, 2, 1, 2, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{3, 2, 1, 2, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{3, 2, 1, 2, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{3, 2, 1, 2, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{3, 2, 1, 2, 3}, -x])/945 + 
   (8536064*HPL[{3, 2, 1, 2, 4}, -x])/315 - 
   (2105344*Pi^2*HPL[{3, 2, 1, 3, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 2, 1, 3, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{3, 2, 1, 3, 2}, -x])/945 + 
   (8421376*HPL[{3, 2, 1, 3, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{3, 2, 1, 4, 1}, -x])/315 + 
   (8536064*HPL[{3, 2, 1, 4, 2}, -x])/315 + 
   (1736704*HPL[{3, 2, 1, 5, 1}, -x])/105 + 
   (290816*Pi^2*HPL[{0}, x]*HPL[{3, 2, 2, 1, 1}, -x])/945 + 
   (290816*HPL[{0}, x]^3*HPL[{3, 2, 2, 1, 1}, -x])/945 - 
   (24576*Pi^2*HPL[{3, 2, 2, 1, 2}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{3, 2, 2, 1, 2}, -x])/35 - 
   (11444224*HPL[{0}, x]*HPL[{3, 2, 2, 1, 3}, -x])/945 + 
   (8536064*HPL[{3, 2, 2, 1, 4}, -x])/315 - 
   (24576*Pi^2*HPL[{3, 2, 2, 2, 1}, -x])/35 - 
   (73728*HPL[{0}, x]^2*HPL[{3, 2, 2, 2, 1}, -x])/35 - 
   (450560*HPL[{0}, x]*HPL[{3, 2, 2, 2, 2}, -x])/21 + 
   (24346624*HPL[{3, 2, 2, 2, 3}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{3, 2, 2, 3, 1}, -x])/945 + 
   (24346624*HPL[{3, 2, 2, 3, 2}, -x])/945 + 
   (8536064*HPL[{3, 2, 2, 4, 1}, -x])/315 - 
   (2105344*Pi^2*HPL[{3, 2, 3, 1, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 2, 3, 1, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{3, 2, 3, 1, 2}, -x])/945 + 
   (8421376*HPL[{3, 2, 3, 1, 3}, -x])/315 - 
   (11444224*HPL[{0}, x]*HPL[{3, 2, 3, 2, 1}, -x])/945 + 
   (24346624*HPL[{3, 2, 3, 2, 2}, -x])/945 + 
   (8421376*HPL[{3, 2, 3, 3, 1}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{3, 2, 4, 1, 1}, -x])/315 + 
   (8536064*HPL[{3, 2, 4, 1, 2}, -x])/315 + 
   (8536064*HPL[{3, 2, 4, 2, 1}, -x])/315 + 
   (1736704*HPL[{3, 2, 5, 1, 1}, -x])/105 + 
   (126976*Pi^2*HPL[{0}, x]*HPL[{3, 3, 1, 1, 1}, -x])/2835 + 
   (126976*HPL[{0}, x]^3*HPL[{3, 3, 1, 1, 1}, -x])/2835 - 
   (2105344*Pi^2*HPL[{3, 3, 1, 1, 2}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 3, 1, 1, 2}, -x])/945 - 
   (4907008*HPL[{0}, x]*HPL[{3, 3, 1, 1, 3}, -x])/945 + 
   (19644416*HPL[{3, 3, 1, 1, 4}, -x])/945 - 
   (2105344*Pi^2*HPL[{3, 3, 1, 2, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 3, 1, 2, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{3, 3, 1, 2, 2}, -x])/945 + 
   (8421376*HPL[{3, 3, 1, 2, 3}, -x])/315 - 
   (4907008*HPL[{0}, x]*HPL[{3, 3, 1, 3, 1}, -x])/945 + 
   (8421376*HPL[{3, 3, 1, 3, 2}, -x])/315 + 
   (19644416*HPL[{3, 3, 1, 4, 1}, -x])/945 - 
   (2105344*Pi^2*HPL[{3, 3, 2, 1, 1}, -x])/2835 - 
   (2105344*HPL[{0}, x]^2*HPL[{3, 3, 2, 1, 1}, -x])/945 - 
   (11444224*HPL[{0}, x]*HPL[{3, 3, 2, 1, 2}, -x])/945 + 
   (8421376*HPL[{3, 3, 2, 1, 3}, -x])/315 - 
   (11444224*HPL[{0}, x]*HPL[{3, 3, 2, 2, 1}, -x])/945 + 
   (24346624*HPL[{3, 3, 2, 2, 2}, -x])/945 + 
   (8421376*HPL[{3, 3, 2, 3, 1}, -x])/315 - 
   (4907008*HPL[{0}, x]*HPL[{3, 3, 3, 1, 1}, -x])/945 + 
   (8421376*HPL[{3, 3, 3, 1, 2}, -x])/315 + 
   (8421376*HPL[{3, 3, 3, 2, 1}, -x])/315 + 
   (19644416*HPL[{3, 3, 4, 1, 1}, -x])/945 - 
   (32768*Pi^2*HPL[{3, 4, 1, 1, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{3, 4, 1, 1, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{3, 4, 1, 1, 2}, -x])/315 + 
   (19644416*HPL[{3, 4, 1, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{3, 4, 1, 2, 1}, -x])/315 + 
   (8536064*HPL[{3, 4, 1, 2, 2}, -x])/315 + 
   (19644416*HPL[{3, 4, 1, 3, 1}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{3, 4, 2, 1, 1}, -x])/315 + 
   (8536064*HPL[{3, 4, 2, 1, 2}, -x])/315 + 
   (8536064*HPL[{3, 4, 2, 2, 1}, -x])/315 + 
   (19644416*HPL[{3, 4, 3, 1, 1}, -x])/945 + 
   (90112*HPL[{0}, x]*HPL[{3, 5, 1, 1, 1}, -x])/35 + 
   (1736704*HPL[{3, 5, 1, 1, 2}, -x])/105 + 
   (1736704*HPL[{3, 5, 1, 2, 1}, -x])/105 + 
   (1736704*HPL[{3, 5, 2, 1, 1}, -x])/105 + (262144*HPL[{3, 6, 1, 1, 1}, -x])/
    63 + (2048*Pi^4*HPL[{4, 1, 1, 1, 1}, -x])/675 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{4, 1, 1, 1, 1}, -x])/315 + 
   (2048*HPL[{0}, x]^4*HPL[{4, 1, 1, 1, 1}, -x])/315 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{4, 1, 1, 1, 2}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{4, 1, 1, 1, 2}, -x])/35 - 
   (32768*Pi^2*HPL[{4, 1, 1, 1, 3}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{4, 1, 1, 1, 3}, -x])/21 + 
   (139264*HPL[{0}, x]*HPL[{4, 1, 1, 1, 4}, -x])/63 + 
   (704512*HPL[{4, 1, 1, 1, 5}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{4, 1, 1, 2, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{4, 1, 1, 2, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{4, 1, 1, 2, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{4, 1, 1, 2, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{4, 1, 1, 2, 3}, -x])/315 + 
   (131072*HPL[{4, 1, 1, 2, 4}, -x])/7 - 
   (32768*Pi^2*HPL[{4, 1, 1, 3, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{4, 1, 1, 3, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{4, 1, 1, 3, 2}, -x])/315 + 
   (19644416*HPL[{4, 1, 1, 3, 3}, -x])/945 + 
   (139264*HPL[{0}, x]*HPL[{4, 1, 1, 4, 1}, -x])/63 + 
   (131072*HPL[{4, 1, 1, 4, 2}, -x])/7 + (704512*HPL[{4, 1, 1, 5, 1}, -x])/
    105 - (4096*Pi^2*HPL[{0}, x]*HPL[{4, 1, 2, 1, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{4, 1, 2, 1, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{4, 1, 2, 1, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{4, 1, 2, 1, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{4, 1, 2, 1, 3}, -x])/315 + 
   (131072*HPL[{4, 1, 2, 1, 4}, -x])/7 - 
   (278528*Pi^2*HPL[{4, 1, 2, 2, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{4, 1, 2, 2, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{4, 1, 2, 2, 2}, -x])/105 + 
   (8536064*HPL[{4, 1, 2, 2, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{4, 1, 2, 3, 1}, -x])/315 + 
   (8536064*HPL[{4, 1, 2, 3, 2}, -x])/315 + (131072*HPL[{4, 1, 2, 4, 1}, -x])/
    7 - (32768*Pi^2*HPL[{4, 1, 3, 1, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{4, 1, 3, 1, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{4, 1, 3, 1, 2}, -x])/315 + 
   (19644416*HPL[{4, 1, 3, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{4, 1, 3, 2, 1}, -x])/315 + 
   (8536064*HPL[{4, 1, 3, 2, 2}, -x])/315 + 
   (19644416*HPL[{4, 1, 3, 3, 1}, -x])/945 + 
   (139264*HPL[{0}, x]*HPL[{4, 1, 4, 1, 1}, -x])/63 + 
   (131072*HPL[{4, 1, 4, 1, 2}, -x])/7 + (131072*HPL[{4, 1, 4, 2, 1}, -x])/
    7 + (704512*HPL[{4, 1, 5, 1, 1}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{4, 2, 1, 1, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{4, 2, 1, 1, 1}, -x])/35 - 
   (278528*Pi^2*HPL[{4, 2, 1, 1, 2}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{4, 2, 1, 1, 2}, -x])/105 - 
   (794624*HPL[{0}, x]*HPL[{4, 2, 1, 1, 3}, -x])/315 + 
   (131072*HPL[{4, 2, 1, 1, 4}, -x])/7 - 
   (278528*Pi^2*HPL[{4, 2, 1, 2, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{4, 2, 1, 2, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{4, 2, 1, 2, 2}, -x])/105 + 
   (8536064*HPL[{4, 2, 1, 2, 3}, -x])/315 - 
   (794624*HPL[{0}, x]*HPL[{4, 2, 1, 3, 1}, -x])/315 + 
   (8536064*HPL[{4, 2, 1, 3, 2}, -x])/315 + (131072*HPL[{4, 2, 1, 4, 1}, -x])/
    7 - (278528*Pi^2*HPL[{4, 2, 2, 1, 1}, -x])/315 - 
   (278528*HPL[{0}, x]^2*HPL[{4, 2, 2, 1, 1}, -x])/105 - 
   (991232*HPL[{0}, x]*HPL[{4, 2, 2, 1, 2}, -x])/105 + 
   (8536064*HPL[{4, 2, 2, 1, 3}, -x])/315 - 
   (991232*HPL[{0}, x]*HPL[{4, 2, 2, 2, 1}, -x])/105 + 
   (999424*HPL[{4, 2, 2, 2, 2}, -x])/35 + (8536064*HPL[{4, 2, 2, 3, 1}, -x])/
    315 - (794624*HPL[{0}, x]*HPL[{4, 2, 3, 1, 1}, -x])/315 + 
   (8536064*HPL[{4, 2, 3, 1, 2}, -x])/315 + 
   (8536064*HPL[{4, 2, 3, 2, 1}, -x])/315 + (131072*HPL[{4, 2, 4, 1, 1}, -x])/
    7 - (32768*Pi^2*HPL[{4, 3, 1, 1, 1}, -x])/63 - 
   (32768*HPL[{0}, x]^2*HPL[{4, 3, 1, 1, 1}, -x])/21 - 
   (794624*HPL[{0}, x]*HPL[{4, 3, 1, 1, 2}, -x])/315 + 
   (19644416*HPL[{4, 3, 1, 1, 3}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{4, 3, 1, 2, 1}, -x])/315 + 
   (8536064*HPL[{4, 3, 1, 2, 2}, -x])/315 + 
   (19644416*HPL[{4, 3, 1, 3, 1}, -x])/945 - 
   (794624*HPL[{0}, x]*HPL[{4, 3, 2, 1, 1}, -x])/315 + 
   (8536064*HPL[{4, 3, 2, 1, 2}, -x])/315 + 
   (8536064*HPL[{4, 3, 2, 2, 1}, -x])/315 + 
   (19644416*HPL[{4, 3, 3, 1, 1}, -x])/945 + 
   (139264*HPL[{0}, x]*HPL[{4, 4, 1, 1, 1}, -x])/63 + 
   (131072*HPL[{4, 4, 1, 1, 2}, -x])/7 + (131072*HPL[{4, 4, 1, 2, 1}, -x])/
    7 + (131072*HPL[{4, 4, 2, 1, 1}, -x])/7 + 
   (704512*HPL[{4, 5, 1, 1, 1}, -x])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{5, 1, 1, 1, 1}, -x])/35 - 
   (4096*HPL[{0}, x]^3*HPL[{5, 1, 1, 1, 1}, -x])/35 - 
   (106496*Pi^2*HPL[{5, 1, 1, 1, 2}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{5, 1, 1, 1, 2}, -x])/105 + 
   (90112*HPL[{0}, x]*HPL[{5, 1, 1, 1, 3}, -x])/35 + 
   (704512*HPL[{5, 1, 1, 1, 4}, -x])/105 - 
   (106496*Pi^2*HPL[{5, 1, 1, 2, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{5, 1, 1, 2, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{5, 1, 1, 2, 2}, -x])/105 + 
   (1736704*HPL[{5, 1, 1, 2, 3}, -x])/105 + 
   (90112*HPL[{0}, x]*HPL[{5, 1, 1, 3, 1}, -x])/35 + 
   (1736704*HPL[{5, 1, 1, 3, 2}, -x])/105 + (704512*HPL[{5, 1, 1, 4, 1}, -x])/
    105 - (106496*Pi^2*HPL[{5, 1, 2, 1, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{5, 1, 2, 1, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{5, 1, 2, 1, 2}, -x])/105 + 
   (1736704*HPL[{5, 1, 2, 1, 3}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{5, 1, 2, 2, 1}, -x])/105 + 
   (884736*HPL[{5, 1, 2, 2, 2}, -x])/35 + (1736704*HPL[{5, 1, 2, 3, 1}, -x])/
    105 + (90112*HPL[{0}, x]*HPL[{5, 1, 3, 1, 1}, -x])/35 + 
   (1736704*HPL[{5, 1, 3, 1, 2}, -x])/105 + 
   (1736704*HPL[{5, 1, 3, 2, 1}, -x])/105 + (704512*HPL[{5, 1, 4, 1, 1}, -x])/
    105 - (106496*Pi^2*HPL[{5, 2, 1, 1, 1}, -x])/315 - 
   (106496*HPL[{0}, x]^2*HPL[{5, 2, 1, 1, 1}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{5, 2, 1, 1, 2}, -x])/105 + 
   (1736704*HPL[{5, 2, 1, 1, 3}, -x])/105 + 
   (155648*HPL[{0}, x]*HPL[{5, 2, 1, 2, 1}, -x])/105 + 
   (884736*HPL[{5, 2, 1, 2, 2}, -x])/35 + (1736704*HPL[{5, 2, 1, 3, 1}, -x])/
    105 + (155648*HPL[{0}, x]*HPL[{5, 2, 2, 1, 1}, -x])/105 + 
   (884736*HPL[{5, 2, 2, 1, 2}, -x])/35 + (884736*HPL[{5, 2, 2, 2, 1}, -x])/
    35 + (1736704*HPL[{5, 2, 3, 1, 1}, -x])/105 + 
   (90112*HPL[{0}, x]*HPL[{5, 3, 1, 1, 1}, -x])/35 + 
   (1736704*HPL[{5, 3, 1, 1, 2}, -x])/105 + 
   (1736704*HPL[{5, 3, 1, 2, 1}, -x])/105 + 
   (1736704*HPL[{5, 3, 2, 1, 1}, -x])/105 + (704512*HPL[{5, 4, 1, 1, 1}, -x])/
    105 + (8192*Pi^2*HPL[{6, 1, 1, 1, 1}, -x])/315 + 
   (8192*HPL[{0}, x]^2*HPL[{6, 1, 1, 1, 1}, -x])/105 + 
   (385024*HPL[{0}, x]*HPL[{6, 1, 1, 1, 2}, -x])/105 + 
   (262144*HPL[{6, 1, 1, 1, 3}, -x])/63 + 
   (385024*HPL[{0}, x]*HPL[{6, 1, 1, 2, 1}, -x])/105 + 
   (1048576*HPL[{6, 1, 1, 2, 2}, -x])/105 + (262144*HPL[{6, 1, 1, 3, 1}, -x])/
    63 + (385024*HPL[{0}, x]*HPL[{6, 1, 2, 1, 1}, -x])/105 + 
   (1048576*HPL[{6, 1, 2, 1, 2}, -x])/105 + 
   (1048576*HPL[{6, 1, 2, 2, 1}, -x])/105 + (262144*HPL[{6, 1, 3, 1, 1}, -x])/
    63 + (385024*HPL[{0}, x]*HPL[{6, 2, 1, 1, 1}, -x])/105 + 
   (1048576*HPL[{6, 2, 1, 1, 2}, -x])/105 + 
   (1048576*HPL[{6, 2, 1, 2, 1}, -x])/105 + 
   (1048576*HPL[{6, 2, 2, 1, 1}, -x])/105 + (262144*HPL[{6, 3, 1, 1, 1}, -x])/
    63 + (139264*HPL[{0}, x]*HPL[{7, 1, 1, 1, 1}, -x])/105 - 
   (32768*HPL[{7, 1, 1, 1, 2}, -x])/35 - (32768*HPL[{7, 1, 1, 2, 1}, -x])/
    35 - (32768*HPL[{7, 1, 2, 1, 1}, -x])/35 - 
   (32768*HPL[{7, 2, 1, 1, 1}, -x])/35 - (16384*HPL[{8, 1, 1, 1, 1}, -x])/7 + 
   (31744*Pi^6*HPL[{1, 1, 1, 1, 1, 1}, -x])/42525 + 
   (7168*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1}, -x])/2025 + 
   (1024*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 1, 1}, -x])/405 + 
   (1024*HPL[{0}, x]^6*HPL[{1, 1, 1, 1, 1, 1}, -x])/2025 + 
   (14336*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2}, -x])/405 + 
   (4096*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 2}, -x])/81 + 
   (2048*HPL[{0}, x]^5*HPL[{1, 1, 1, 1, 1, 2}, -x])/135 + 
   (14336*Pi^4*HPL[{1, 1, 1, 1, 1, 3}, -x])/225 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 3}, -x])/15 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 1, 3}, -x])/15 - 
   (8192*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 4}, -x])/45 - 
   (8192*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 4}, -x])/45 - 
   (8192*Pi^2*HPL[{1, 1, 1, 1, 1, 5}, -x])/9 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 5}, -x])/3 + 
   (114688*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 6}, -x])/15 + 
   (16384*HPL[{1, 1, 1, 1, 1, 7}, -x])/21 + 
   (14336*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1}, -x])/405 + 
   (4096*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 2, 1}, -x])/81 + 
   (2048*HPL[{0}, x]^5*HPL[{1, 1, 1, 1, 2, 1}, -x])/135 + 
   (272384*Pi^4*HPL[{1, 1, 1, 1, 2, 2}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 2}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 2, 2}, -x])/135 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 3}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 2, 3}, -x])/135 - 
   (90112*Pi^2*HPL[{1, 1, 1, 1, 2, 4}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 4}, -x])/15 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 5}, -x])/15 + 
   (81920*HPL[{1, 1, 1, 1, 2, 6}, -x])/3 + 
   (14336*Pi^4*HPL[{1, 1, 1, 1, 3, 1}, -x])/225 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 3, 1}, -x])/15 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 3, 1}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 2}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 3, 2}, -x])/135 - 
   (188416*Pi^2*HPL[{1, 1, 1, 1, 3, 3}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 3, 3}, -x])/45 - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 4}, -x])/45 + 
   (114688*HPL[{1, 1, 1, 1, 3, 5}, -x])/3 - 
   (8192*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4, 1}, -x])/45 - 
   (8192*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 4, 1}, -x])/45 - 
   (90112*Pi^2*HPL[{1, 1, 1, 1, 4, 2}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 4, 2}, -x])/15 - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4, 3}, -x])/45 + 
   (376832*HPL[{1, 1, 1, 1, 4, 4}, -x])/9 - 
   (8192*Pi^2*HPL[{1, 1, 1, 1, 5, 1}, -x])/9 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 5, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 1, 5, 2}, -x])/15 + 
   (114688*HPL[{1, 1, 1, 1, 5, 3}, -x])/3 + 
   (114688*HPL[{0}, x]*HPL[{1, 1, 1, 1, 6, 1}, -x])/15 + 
   (81920*HPL[{1, 1, 1, 1, 6, 2}, -x])/3 + 
   (16384*HPL[{1, 1, 1, 1, 7, 1}, -x])/21 + 
   (14336*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1}, -x])/405 + 
   (4096*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 1, 1}, -x])/81 + 
   (2048*HPL[{0}, x]^5*HPL[{1, 1, 1, 2, 1, 1}, -x])/135 + 
   (272384*Pi^4*HPL[{1, 1, 1, 2, 1, 2}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 2}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{1, 1, 1, 2, 1, 2}, -x])/135 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 3}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 1, 3}, -x])/135 - 
   (90112*Pi^2*HPL[{1, 1, 1, 2, 1, 4}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 4}, -x])/15 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 5}, -x])/15 + 
   (81920*HPL[{1, 1, 1, 2, 1, 6}, -x])/3 + 
   (272384*Pi^4*HPL[{1, 1, 1, 2, 2, 1}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 2, 1}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{1, 1, 1, 2, 2, 1}, -x])/135 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 2}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 2, 2}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 1, 1, 2, 2, 3}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 2, 3}, -x])/45 - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 4}, -x])/5 + 
   (802816*HPL[{1, 1, 1, 2, 2, 5}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 3, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 1, 1, 2, 3, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 3, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3, 3}, -x])/45 + 
   49152*HPL[{1, 1, 1, 2, 3, 4}, -x] - 
   (90112*Pi^2*HPL[{1, 1, 1, 2, 4, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 4, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 1, 2, 4, 2}, -x])/5 + 
   49152*HPL[{1, 1, 1, 2, 4, 3}, -x] - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 2, 5, 1}, -x])/15 + 
   (802816*HPL[{1, 1, 1, 2, 5, 2}, -x])/15 + 
   (81920*HPL[{1, 1, 1, 2, 6, 1}, -x])/3 + 
   (14336*Pi^4*HPL[{1, 1, 1, 3, 1, 1}, -x])/225 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 1, 1}, -x])/15 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 1, 3, 1, 1}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 2}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 1, 3, 1, 2}, -x])/135 - 
   (188416*Pi^2*HPL[{1, 1, 1, 3, 1, 3}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 1, 3}, -x])/45 - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 4}, -x])/45 + 
   (114688*HPL[{1, 1, 1, 3, 1, 5}, -x])/3 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 1, 3, 2, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 1, 1, 3, 2, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 2, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2, 3}, -x])/45 + 
   49152*HPL[{1, 1, 1, 3, 2, 4}, -x] - 
   (188416*Pi^2*HPL[{1, 1, 1, 3, 3, 1}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 3, 1}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 1, 3, 3, 2}, -x])/45 + 
   (1163264*HPL[{1, 1, 1, 3, 3, 3}, -x])/27 - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 1, 3, 4, 1}, -x])/45 + 
   49152*HPL[{1, 1, 1, 3, 4, 2}, -x] + (114688*HPL[{1, 1, 1, 3, 5, 1}, -x])/
    3 - (8192*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1, 1}, -x])/45 - 
   (8192*HPL[{0}, x]^3*HPL[{1, 1, 1, 4, 1, 1}, -x])/45 - 
   (90112*Pi^2*HPL[{1, 1, 1, 4, 1, 2}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 1, 4, 1, 2}, -x])/15 - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1, 3}, -x])/45 + 
   (376832*HPL[{1, 1, 1, 4, 1, 4}, -x])/9 - 
   (90112*Pi^2*HPL[{1, 1, 1, 4, 2, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 1, 4, 2, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 1, 4, 2, 2}, -x])/5 + 
   49152*HPL[{1, 1, 1, 4, 2, 3}, -x] - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 1, 4, 3, 1}, -x])/45 + 
   49152*HPL[{1, 1, 1, 4, 3, 2}, -x] + (376832*HPL[{1, 1, 1, 4, 4, 1}, -x])/
    9 - (8192*Pi^2*HPL[{1, 1, 1, 5, 1, 1}, -x])/9 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 1, 5, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 5, 1, 2}, -x])/15 + 
   (114688*HPL[{1, 1, 1, 5, 1, 3}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 5, 2, 1}, -x])/15 + 
   (802816*HPL[{1, 1, 1, 5, 2, 2}, -x])/15 + 
   (114688*HPL[{1, 1, 1, 5, 3, 1}, -x])/3 + 
   (114688*HPL[{0}, x]*HPL[{1, 1, 1, 6, 1, 1}, -x])/15 + 
   (81920*HPL[{1, 1, 1, 6, 1, 2}, -x])/3 + 
   (81920*HPL[{1, 1, 1, 6, 2, 1}, -x])/3 + 
   (16384*HPL[{1, 1, 1, 7, 1, 1}, -x])/21 + 
   (14336*Pi^4*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1}, -x])/405 + 
   (4096*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 1, 1}, -x])/81 + 
   (2048*HPL[{0}, x]^5*HPL[{1, 1, 2, 1, 1, 1}, -x])/135 + 
   (272384*Pi^4*HPL[{1, 1, 2, 1, 1, 2}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 2}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{1, 1, 2, 1, 1, 2}, -x])/135 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 3}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 1, 3}, -x])/135 - 
   (90112*Pi^2*HPL[{1, 1, 2, 1, 1, 4}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 4}, -x])/15 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 5}, -x])/15 + 
   (81920*HPL[{1, 1, 2, 1, 1, 6}, -x])/3 + 
   (272384*Pi^4*HPL[{1, 1, 2, 1, 2, 1}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 2, 1}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{1, 1, 2, 1, 2, 1}, -x])/135 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 2}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 2, 2}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 1, 2, 1, 2, 3}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 2, 3}, -x])/45 - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 4}, -x])/5 + 
   (802816*HPL[{1, 1, 2, 1, 2, 5}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 3, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 1, 2, 1, 3, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 3, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3, 3}, -x])/45 + 
   49152*HPL[{1, 1, 2, 1, 3, 4}, -x] - 
   (90112*Pi^2*HPL[{1, 1, 2, 1, 4, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 4, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 2, 1, 4, 2}, -x])/5 + 
   49152*HPL[{1, 1, 2, 1, 4, 3}, -x] - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 2, 1, 5, 1}, -x])/15 + 
   (802816*HPL[{1, 1, 2, 1, 5, 2}, -x])/15 + 
   (81920*HPL[{1, 1, 2, 1, 6, 1}, -x])/3 + 
   (272384*Pi^4*HPL[{1, 1, 2, 2, 1, 1}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 1, 1}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{1, 1, 2, 2, 1, 1}, -x])/135 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 2}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{1, 1, 2, 2, 1, 2}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 1, 2, 2, 1, 3}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 1, 3}, -x])/45 - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 4}, -x])/5 + 
   (802816*HPL[{1, 1, 2, 2, 1, 5}, -x])/15 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2, 1}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{1, 1, 2, 2, 2, 1}, -x])/135 + 
   (303104*Pi^2*HPL[{1, 1, 2, 2, 2, 2}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 2, 2}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2, 3}, -x])/15 + 
   (114688*HPL[{1, 1, 2, 2, 2, 4}, -x])/3 - 
   (106496*Pi^2*HPL[{1, 1, 2, 2, 3, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 3, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 1, 2, 2, 3, 2}, -x])/15 + 
   (81920*HPL[{1, 1, 2, 2, 3, 3}, -x])/3 - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 2, 2, 4, 1}, -x])/5 + 
   (114688*HPL[{1, 1, 2, 2, 4, 2}, -x])/3 + 
   (802816*HPL[{1, 1, 2, 2, 5, 1}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 2, 3, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 1, 2, 3, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 2, 3, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1, 3}, -x])/45 + 
   49152*HPL[{1, 1, 2, 3, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{1, 1, 2, 3, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 2, 3, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 1, 2, 3, 2, 2}, -x])/15 + 
   (81920*HPL[{1, 1, 2, 3, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 2, 3, 3, 1}, -x])/45 + 
   (81920*HPL[{1, 1, 2, 3, 3, 2}, -x])/3 + 
   49152*HPL[{1, 1, 2, 3, 4, 1}, -x] - 
   (90112*Pi^2*HPL[{1, 1, 2, 4, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 2, 4, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 2, 4, 1, 2}, -x])/5 + 
   49152*HPL[{1, 1, 2, 4, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 2, 4, 2, 1}, -x])/5 + 
   (114688*HPL[{1, 1, 2, 4, 2, 2}, -x])/3 + 
   49152*HPL[{1, 1, 2, 4, 3, 1}, -x] - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 2, 5, 1, 1}, -x])/15 + 
   (802816*HPL[{1, 1, 2, 5, 1, 2}, -x])/15 + 
   (802816*HPL[{1, 1, 2, 5, 2, 1}, -x])/15 + 
   (81920*HPL[{1, 1, 2, 6, 1, 1}, -x])/3 + 
   (14336*Pi^4*HPL[{1, 1, 3, 1, 1, 1}, -x])/225 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 1, 1}, -x])/15 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 3, 1, 1, 1}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 2}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 3, 1, 1, 2}, -x])/135 - 
   (188416*Pi^2*HPL[{1, 1, 3, 1, 1, 3}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 1, 3}, -x])/45 - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 4}, -x])/45 + 
   (114688*HPL[{1, 1, 3, 1, 1, 5}, -x])/3 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 3, 1, 2, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 1, 3, 1, 2, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 2, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2, 3}, -x])/45 + 
   49152*HPL[{1, 1, 3, 1, 2, 4}, -x] - 
   (188416*Pi^2*HPL[{1, 1, 3, 1, 3, 1}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 3, 1}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 3, 1, 3, 2}, -x])/45 + 
   (1163264*HPL[{1, 1, 3, 1, 3, 3}, -x])/27 - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 3, 1, 4, 1}, -x])/45 + 
   49152*HPL[{1, 1, 3, 1, 4, 2}, -x] + (114688*HPL[{1, 1, 3, 1, 5, 1}, -x])/
    3 + (139264*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 1, 3, 2, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 1, 3, 2, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 3, 2, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1, 3}, -x])/45 + 
   49152*HPL[{1, 1, 3, 2, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{1, 1, 3, 2, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 1, 3, 2, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 1, 3, 2, 2, 2}, -x])/15 + 
   (81920*HPL[{1, 1, 3, 2, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 3, 2, 3, 1}, -x])/45 + 
   (81920*HPL[{1, 1, 3, 2, 3, 2}, -x])/3 + 
   49152*HPL[{1, 1, 3, 2, 4, 1}, -x] - 
   (188416*Pi^2*HPL[{1, 1, 3, 3, 1, 1}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{1, 1, 3, 3, 1, 1}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 3, 3, 1, 2}, -x])/45 + 
   (1163264*HPL[{1, 1, 3, 3, 1, 3}, -x])/27 - 
   (1490944*HPL[{0}, x]*HPL[{1, 1, 3, 3, 2, 1}, -x])/45 + 
   (81920*HPL[{1, 1, 3, 3, 2, 2}, -x])/3 + 
   (1163264*HPL[{1, 1, 3, 3, 3, 1}, -x])/27 - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 3, 4, 1, 1}, -x])/45 + 
   49152*HPL[{1, 1, 3, 4, 1, 2}, -x] + 49152*HPL[{1, 1, 3, 4, 2, 1}, -x] + 
   (114688*HPL[{1, 1, 3, 5, 1, 1}, -x])/3 - 
   (8192*Pi^2*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1, 1}, -x])/45 - 
   (8192*HPL[{0}, x]^3*HPL[{1, 1, 4, 1, 1, 1}, -x])/45 - 
   (90112*Pi^2*HPL[{1, 1, 4, 1, 1, 2}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 4, 1, 1, 2}, -x])/15 - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1, 3}, -x])/45 + 
   (376832*HPL[{1, 1, 4, 1, 1, 4}, -x])/9 - 
   (90112*Pi^2*HPL[{1, 1, 4, 1, 2, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 4, 1, 2, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 4, 1, 2, 2}, -x])/5 + 
   49152*HPL[{1, 1, 4, 1, 2, 3}, -x] - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 4, 1, 3, 1}, -x])/45 + 
   49152*HPL[{1, 1, 4, 1, 3, 2}, -x] + (376832*HPL[{1, 1, 4, 1, 4, 1}, -x])/
    9 - (90112*Pi^2*HPL[{1, 1, 4, 2, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 1, 4, 2, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 4, 2, 1, 2}, -x])/5 + 
   49152*HPL[{1, 1, 4, 2, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{1, 1, 4, 2, 2, 1}, -x])/5 + 
   (114688*HPL[{1, 1, 4, 2, 2, 2}, -x])/3 + 
   49152*HPL[{1, 1, 4, 2, 3, 1}, -x] - 
   (507904*HPL[{0}, x]*HPL[{1, 1, 4, 3, 1, 1}, -x])/45 + 
   49152*HPL[{1, 1, 4, 3, 1, 2}, -x] + 49152*HPL[{1, 1, 4, 3, 2, 1}, -x] + 
   (376832*HPL[{1, 1, 4, 4, 1, 1}, -x])/9 - 
   (8192*Pi^2*HPL[{1, 1, 5, 1, 1, 1}, -x])/9 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 5, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 5, 1, 1, 2}, -x])/15 + 
   (114688*HPL[{1, 1, 5, 1, 1, 3}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 5, 1, 2, 1}, -x])/15 + 
   (802816*HPL[{1, 1, 5, 1, 2, 2}, -x])/15 + 
   (114688*HPL[{1, 1, 5, 1, 3, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 5, 2, 1, 1}, -x])/15 + 
   (802816*HPL[{1, 1, 5, 2, 1, 2}, -x])/15 + 
   (802816*HPL[{1, 1, 5, 2, 2, 1}, -x])/15 + 
   (114688*HPL[{1, 1, 5, 3, 1, 1}, -x])/3 + 
   (114688*HPL[{0}, x]*HPL[{1, 1, 6, 1, 1, 1}, -x])/15 + 
   (81920*HPL[{1, 1, 6, 1, 1, 2}, -x])/3 + 
   (81920*HPL[{1, 1, 6, 1, 2, 1}, -x])/3 + 
   (81920*HPL[{1, 1, 6, 2, 1, 1}, -x])/3 + 
   (16384*HPL[{1, 1, 7, 1, 1, 1}, -x])/21 + 
   (14336*Pi^4*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1}, -x])/405 + 
   (4096*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 1, 1}, -x])/81 + 
   (2048*HPL[{0}, x]^5*HPL[{1, 2, 1, 1, 1, 1}, -x])/135 + 
   (272384*Pi^4*HPL[{1, 2, 1, 1, 1, 2}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 2}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{1, 2, 1, 1, 1, 2}, -x])/135 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 3}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 1, 3}, -x])/135 - 
   (90112*Pi^2*HPL[{1, 2, 1, 1, 1, 4}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 4}, -x])/15 - 
   (16384*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 5}, -x])/15 + 
   (81920*HPL[{1, 2, 1, 1, 1, 6}, -x])/3 + 
   (272384*Pi^4*HPL[{1, 2, 1, 1, 2, 1}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 2, 1}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{1, 2, 1, 1, 2, 1}, -x])/135 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 2}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 2, 2}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 2, 1, 1, 2, 3}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 2, 3}, -x])/45 - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 4}, -x])/5 + 
   (802816*HPL[{1, 2, 1, 1, 2, 5}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 3, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 2, 1, 1, 3, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 3, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3, 3}, -x])/45 + 
   49152*HPL[{1, 2, 1, 1, 3, 4}, -x] - 
   (90112*Pi^2*HPL[{1, 2, 1, 1, 4, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 4, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 1, 1, 4, 2}, -x])/5 + 
   49152*HPL[{1, 2, 1, 1, 4, 3}, -x] - 
   (16384*HPL[{0}, x]*HPL[{1, 2, 1, 1, 5, 1}, -x])/15 + 
   (802816*HPL[{1, 2, 1, 1, 5, 2}, -x])/15 + 
   (81920*HPL[{1, 2, 1, 1, 6, 1}, -x])/3 + 
   (272384*Pi^4*HPL[{1, 2, 1, 2, 1, 1}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 1, 1}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{1, 2, 1, 2, 1, 1}, -x])/135 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 2}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{1, 2, 1, 2, 1, 2}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 2, 1, 2, 1, 3}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 1, 3}, -x])/45 - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 4}, -x])/5 + 
   (802816*HPL[{1, 2, 1, 2, 1, 5}, -x])/15 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2, 1}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{1, 2, 1, 2, 2, 1}, -x])/135 + 
   (303104*Pi^2*HPL[{1, 2, 1, 2, 2, 2}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 2, 2}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2, 3}, -x])/15 + 
   (114688*HPL[{1, 2, 1, 2, 2, 4}, -x])/3 - 
   (106496*Pi^2*HPL[{1, 2, 1, 2, 3, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 3, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 1, 2, 3, 2}, -x])/15 + 
   (81920*HPL[{1, 2, 1, 2, 3, 3}, -x])/3 - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 1, 2, 4, 1}, -x])/5 + 
   (114688*HPL[{1, 2, 1, 2, 4, 2}, -x])/3 + 
   (802816*HPL[{1, 2, 1, 2, 5, 1}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 2, 1, 3, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 2, 1, 3, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 1, 3, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1, 3}, -x])/45 + 
   49152*HPL[{1, 2, 1, 3, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{1, 2, 1, 3, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 1, 3, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 1, 3, 2, 2}, -x])/15 + 
   (81920*HPL[{1, 2, 1, 3, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{1, 2, 1, 3, 3, 1}, -x])/45 + 
   (81920*HPL[{1, 2, 1, 3, 3, 2}, -x])/3 + 
   49152*HPL[{1, 2, 1, 3, 4, 1}, -x] - 
   (90112*Pi^2*HPL[{1, 2, 1, 4, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 2, 1, 4, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 1, 4, 1, 2}, -x])/5 + 
   49152*HPL[{1, 2, 1, 4, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 1, 4, 2, 1}, -x])/5 + 
   (114688*HPL[{1, 2, 1, 4, 2, 2}, -x])/3 + 
   49152*HPL[{1, 2, 1, 4, 3, 1}, -x] - 
   (16384*HPL[{0}, x]*HPL[{1, 2, 1, 5, 1, 1}, -x])/15 + 
   (802816*HPL[{1, 2, 1, 5, 1, 2}, -x])/15 + 
   (802816*HPL[{1, 2, 1, 5, 2, 1}, -x])/15 + 
   (81920*HPL[{1, 2, 1, 6, 1, 1}, -x])/3 + 
   (272384*Pi^4*HPL[{1, 2, 2, 1, 1, 1}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 1, 1}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{1, 2, 2, 1, 1, 1}, -x])/135 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 2}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{1, 2, 2, 1, 1, 2}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 2, 2, 1, 1, 3}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 1, 3}, -x])/45 - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 4}, -x])/5 + 
   (802816*HPL[{1, 2, 2, 1, 1, 5}, -x])/15 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2, 1}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{1, 2, 2, 1, 2, 1}, -x])/135 + 
   (303104*Pi^2*HPL[{1, 2, 2, 1, 2, 2}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 2, 2}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2, 3}, -x])/15 + 
   (114688*HPL[{1, 2, 2, 1, 2, 4}, -x])/3 - 
   (106496*Pi^2*HPL[{1, 2, 2, 1, 3, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 3, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 2, 1, 3, 2}, -x])/15 + 
   (81920*HPL[{1, 2, 2, 1, 3, 3}, -x])/3 - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 2, 1, 4, 1}, -x])/5 + 
   (114688*HPL[{1, 2, 2, 1, 4, 2}, -x])/3 + 
   (802816*HPL[{1, 2, 2, 1, 5, 1}, -x])/15 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1, 1}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{1, 2, 2, 2, 1, 1}, -x])/135 + 
   (303104*Pi^2*HPL[{1, 2, 2, 2, 1, 2}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{1, 2, 2, 2, 1, 2}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1, 3}, -x])/15 + 
   (114688*HPL[{1, 2, 2, 2, 1, 4}, -x])/3 + 
   (303104*Pi^2*HPL[{1, 2, 2, 2, 2, 1}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{1, 2, 2, 2, 2, 1}, -x])/45 - 
   (2473984*HPL[{0}, x]*HPL[{1, 2, 2, 2, 2, 2}, -x])/45 - 
   (114688*HPL[{1, 2, 2, 2, 2, 3}, -x])/9 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 2, 2, 3, 1}, -x])/15 - 
   (114688*HPL[{1, 2, 2, 2, 3, 2}, -x])/9 + 
   (114688*HPL[{1, 2, 2, 2, 4, 1}, -x])/3 - 
   (106496*Pi^2*HPL[{1, 2, 2, 3, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 2, 3, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 2, 3, 1, 2}, -x])/15 + 
   (81920*HPL[{1, 2, 2, 3, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 2, 3, 2, 1}, -x])/15 - 
   (114688*HPL[{1, 2, 2, 3, 2, 2}, -x])/9 + 
   (81920*HPL[{1, 2, 2, 3, 3, 1}, -x])/3 - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 2, 4, 1, 1}, -x])/5 + 
   (114688*HPL[{1, 2, 2, 4, 1, 2}, -x])/3 + 
   (114688*HPL[{1, 2, 2, 4, 2, 1}, -x])/3 + 
   (802816*HPL[{1, 2, 2, 5, 1, 1}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 2, 3, 1, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 2, 3, 1, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 3, 1, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1, 3}, -x])/45 + 
   49152*HPL[{1, 2, 3, 1, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{1, 2, 3, 1, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 3, 1, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 3, 1, 2, 2}, -x])/15 + 
   (81920*HPL[{1, 2, 3, 1, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{1, 2, 3, 1, 3, 1}, -x])/45 + 
   (81920*HPL[{1, 2, 3, 1, 3, 2}, -x])/3 + 
   49152*HPL[{1, 2, 3, 1, 4, 1}, -x] - 
   (106496*Pi^2*HPL[{1, 2, 3, 2, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 2, 3, 2, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 3, 2, 1, 2}, -x])/15 + 
   (81920*HPL[{1, 2, 3, 2, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 3, 2, 2, 1}, -x])/15 - 
   (114688*HPL[{1, 2, 3, 2, 2, 2}, -x])/9 + 
   (81920*HPL[{1, 2, 3, 2, 3, 1}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{1, 2, 3, 3, 1, 1}, -x])/45 + 
   (81920*HPL[{1, 2, 3, 3, 1, 2}, -x])/3 + 
   (81920*HPL[{1, 2, 3, 3, 2, 1}, -x])/3 + 
   49152*HPL[{1, 2, 3, 4, 1, 1}, -x] - 
   (90112*Pi^2*HPL[{1, 2, 4, 1, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 2, 4, 1, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 4, 1, 1, 2}, -x])/5 + 
   49152*HPL[{1, 2, 4, 1, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 4, 1, 2, 1}, -x])/5 + 
   (114688*HPL[{1, 2, 4, 1, 2, 2}, -x])/3 + 
   49152*HPL[{1, 2, 4, 1, 3, 1}, -x] - 
   (147456*HPL[{0}, x]*HPL[{1, 2, 4, 2, 1, 1}, -x])/5 + 
   (114688*HPL[{1, 2, 4, 2, 1, 2}, -x])/3 + 
   (114688*HPL[{1, 2, 4, 2, 2, 1}, -x])/3 + 
   49152*HPL[{1, 2, 4, 3, 1, 1}, -x] - 
   (16384*HPL[{0}, x]*HPL[{1, 2, 5, 1, 1, 1}, -x])/15 + 
   (802816*HPL[{1, 2, 5, 1, 1, 2}, -x])/15 + 
   (802816*HPL[{1, 2, 5, 1, 2, 1}, -x])/15 + 
   (802816*HPL[{1, 2, 5, 2, 1, 1}, -x])/15 + 
   (81920*HPL[{1, 2, 6, 1, 1, 1}, -x])/3 + 
   (14336*Pi^4*HPL[{1, 3, 1, 1, 1, 1}, -x])/225 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 1, 1}, -x])/15 + 
   (2048*HPL[{0}, x]^4*HPL[{1, 3, 1, 1, 1, 1}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 2}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 3, 1, 1, 1, 2}, -x])/135 - 
   (188416*Pi^2*HPL[{1, 3, 1, 1, 1, 3}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 1, 3}, -x])/45 - 
   (507904*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 4}, -x])/45 + 
   (114688*HPL[{1, 3, 1, 1, 1, 5}, -x])/3 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 3, 1, 1, 2, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 3, 1, 1, 2, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 2, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2, 3}, -x])/45 + 
   49152*HPL[{1, 3, 1, 1, 2, 4}, -x] - 
   (188416*Pi^2*HPL[{1, 3, 1, 1, 3, 1}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 3, 1}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 1, 1, 3, 2}, -x])/45 + 
   (1163264*HPL[{1, 3, 1, 1, 3, 3}, -x])/27 - 
   (507904*HPL[{0}, x]*HPL[{1, 3, 1, 1, 4, 1}, -x])/45 + 
   49152*HPL[{1, 3, 1, 1, 4, 2}, -x] + (114688*HPL[{1, 3, 1, 1, 5, 1}, -x])/
    3 + (139264*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 3, 1, 2, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 3, 1, 2, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 3, 1, 2, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1, 3}, -x])/45 + 
   49152*HPL[{1, 3, 1, 2, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{1, 3, 1, 2, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 3, 1, 2, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 3, 1, 2, 2, 2}, -x])/15 + 
   (81920*HPL[{1, 3, 1, 2, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 1, 2, 3, 1}, -x])/45 + 
   (81920*HPL[{1, 3, 1, 2, 3, 2}, -x])/3 + 
   49152*HPL[{1, 3, 1, 2, 4, 1}, -x] - 
   (188416*Pi^2*HPL[{1, 3, 1, 3, 1, 1}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{1, 3, 1, 3, 1, 1}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 1, 3, 1, 2}, -x])/45 + 
   (1163264*HPL[{1, 3, 1, 3, 1, 3}, -x])/27 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 1, 3, 2, 1}, -x])/45 + 
   (81920*HPL[{1, 3, 1, 3, 2, 2}, -x])/3 + 
   (1163264*HPL[{1, 3, 1, 3, 3, 1}, -x])/27 - 
   (507904*HPL[{0}, x]*HPL[{1, 3, 1, 4, 1, 1}, -x])/45 + 
   49152*HPL[{1, 3, 1, 4, 1, 2}, -x] + 49152*HPL[{1, 3, 1, 4, 2, 1}, -x] + 
   (114688*HPL[{1, 3, 1, 5, 1, 1}, -x])/3 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{1, 3, 2, 1, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{1, 3, 2, 1, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 3, 2, 1, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1, 3}, -x])/45 + 
   49152*HPL[{1, 3, 2, 1, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{1, 3, 2, 1, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 3, 2, 1, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 3, 2, 1, 2, 2}, -x])/15 + 
   (81920*HPL[{1, 3, 2, 1, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 2, 1, 3, 1}, -x])/45 + 
   (81920*HPL[{1, 3, 2, 1, 3, 2}, -x])/3 + 
   49152*HPL[{1, 3, 2, 1, 4, 1}, -x] - 
   (106496*Pi^2*HPL[{1, 3, 2, 2, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{1, 3, 2, 2, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 3, 2, 2, 1, 2}, -x])/15 + 
   (81920*HPL[{1, 3, 2, 2, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{1, 3, 2, 2, 2, 1}, -x])/15 - 
   (114688*HPL[{1, 3, 2, 2, 2, 2}, -x])/9 + 
   (81920*HPL[{1, 3, 2, 2, 3, 1}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 2, 3, 1, 1}, -x])/45 + 
   (81920*HPL[{1, 3, 2, 3, 1, 2}, -x])/3 + 
   (81920*HPL[{1, 3, 2, 3, 2, 1}, -x])/3 + 
   49152*HPL[{1, 3, 2, 4, 1, 1}, -x] - 
   (188416*Pi^2*HPL[{1, 3, 3, 1, 1, 1}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{1, 3, 3, 1, 1, 1}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 3, 1, 1, 2}, -x])/45 + 
   (1163264*HPL[{1, 3, 3, 1, 1, 3}, -x])/27 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 3, 1, 2, 1}, -x])/45 + 
   (81920*HPL[{1, 3, 3, 1, 2, 2}, -x])/3 + 
   (1163264*HPL[{1, 3, 3, 1, 3, 1}, -x])/27 - 
   (1490944*HPL[{0}, x]*HPL[{1, 3, 3, 2, 1, 1}, -x])/45 + 
   (81920*HPL[{1, 3, 3, 2, 1, 2}, -x])/3 + 
   (81920*HPL[{1, 3, 3, 2, 2, 1}, -x])/3 + 
   (1163264*HPL[{1, 3, 3, 3, 1, 1}, -x])/27 - 
   (507904*HPL[{0}, x]*HPL[{1, 3, 4, 1, 1, 1}, -x])/45 + 
   49152*HPL[{1, 3, 4, 1, 1, 2}, -x] + 49152*HPL[{1, 3, 4, 1, 2, 1}, -x] + 
   49152*HPL[{1, 3, 4, 2, 1, 1}, -x] + (114688*HPL[{1, 3, 5, 1, 1, 1}, -x])/
    3 - (8192*Pi^2*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1, 1}, -x])/45 - 
   (8192*HPL[{0}, x]^3*HPL[{1, 4, 1, 1, 1, 1}, -x])/45 - 
   (90112*Pi^2*HPL[{1, 4, 1, 1, 1, 2}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 4, 1, 1, 1, 2}, -x])/15 - 
   (507904*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1, 3}, -x])/45 + 
   (376832*HPL[{1, 4, 1, 1, 1, 4}, -x])/9 - 
   (90112*Pi^2*HPL[{1, 4, 1, 1, 2, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 4, 1, 1, 2, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 4, 1, 1, 2, 2}, -x])/5 + 
   49152*HPL[{1, 4, 1, 1, 2, 3}, -x] - 
   (507904*HPL[{0}, x]*HPL[{1, 4, 1, 1, 3, 1}, -x])/45 + 
   49152*HPL[{1, 4, 1, 1, 3, 2}, -x] + (376832*HPL[{1, 4, 1, 1, 4, 1}, -x])/
    9 - (90112*Pi^2*HPL[{1, 4, 1, 2, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 4, 1, 2, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 4, 1, 2, 1, 2}, -x])/5 + 
   49152*HPL[{1, 4, 1, 2, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{1, 4, 1, 2, 2, 1}, -x])/5 + 
   (114688*HPL[{1, 4, 1, 2, 2, 2}, -x])/3 + 
   49152*HPL[{1, 4, 1, 2, 3, 1}, -x] - 
   (507904*HPL[{0}, x]*HPL[{1, 4, 1, 3, 1, 1}, -x])/45 + 
   49152*HPL[{1, 4, 1, 3, 1, 2}, -x] + 49152*HPL[{1, 4, 1, 3, 2, 1}, -x] + 
   (376832*HPL[{1, 4, 1, 4, 1, 1}, -x])/9 - 
   (90112*Pi^2*HPL[{1, 4, 2, 1, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{1, 4, 2, 1, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{1, 4, 2, 1, 1, 2}, -x])/5 + 
   49152*HPL[{1, 4, 2, 1, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{1, 4, 2, 1, 2, 1}, -x])/5 + 
   (114688*HPL[{1, 4, 2, 1, 2, 2}, -x])/3 + 
   49152*HPL[{1, 4, 2, 1, 3, 1}, -x] - 
   (147456*HPL[{0}, x]*HPL[{1, 4, 2, 2, 1, 1}, -x])/5 + 
   (114688*HPL[{1, 4, 2, 2, 1, 2}, -x])/3 + 
   (114688*HPL[{1, 4, 2, 2, 2, 1}, -x])/3 + 
   49152*HPL[{1, 4, 2, 3, 1, 1}, -x] - 
   (507904*HPL[{0}, x]*HPL[{1, 4, 3, 1, 1, 1}, -x])/45 + 
   49152*HPL[{1, 4, 3, 1, 1, 2}, -x] + 49152*HPL[{1, 4, 3, 1, 2, 1}, -x] + 
   49152*HPL[{1, 4, 3, 2, 1, 1}, -x] + (376832*HPL[{1, 4, 4, 1, 1, 1}, -x])/
    9 - (8192*Pi^2*HPL[{1, 5, 1, 1, 1, 1}, -x])/9 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 5, 1, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 5, 1, 1, 1, 2}, -x])/15 + 
   (114688*HPL[{1, 5, 1, 1, 1, 3}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 5, 1, 1, 2, 1}, -x])/15 + 
   (802816*HPL[{1, 5, 1, 1, 2, 2}, -x])/15 + 
   (114688*HPL[{1, 5, 1, 1, 3, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 5, 1, 2, 1, 1}, -x])/15 + 
   (802816*HPL[{1, 5, 1, 2, 1, 2}, -x])/15 + 
   (802816*HPL[{1, 5, 1, 2, 2, 1}, -x])/15 + 
   (114688*HPL[{1, 5, 1, 3, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{1, 5, 2, 1, 1, 1}, -x])/15 + 
   (802816*HPL[{1, 5, 2, 1, 1, 2}, -x])/15 + 
   (802816*HPL[{1, 5, 2, 1, 2, 1}, -x])/15 + 
   (802816*HPL[{1, 5, 2, 2, 1, 1}, -x])/15 + 
   (114688*HPL[{1, 5, 3, 1, 1, 1}, -x])/3 + 
   (114688*HPL[{0}, x]*HPL[{1, 6, 1, 1, 1, 1}, -x])/15 + 
   (81920*HPL[{1, 6, 1, 1, 1, 2}, -x])/3 + 
   (81920*HPL[{1, 6, 1, 1, 2, 1}, -x])/3 + 
   (81920*HPL[{1, 6, 1, 2, 1, 1}, -x])/3 + 
   (81920*HPL[{1, 6, 2, 1, 1, 1}, -x])/3 + 
   (16384*HPL[{1, 7, 1, 1, 1, 1}, -x])/21 + 
   (14336*Pi^4*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1}, -x])/405 + 
   (4096*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 1, 1}, -x])/81 + 
   (2048*HPL[{0}, x]^5*HPL[{2, 1, 1, 1, 1, 1}, -x])/135 + 
   (272384*Pi^4*HPL[{2, 1, 1, 1, 1, 2}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 2}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{2, 1, 1, 1, 1, 2}, -x])/135 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 3}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 1, 3}, -x])/135 - 
   (90112*Pi^2*HPL[{2, 1, 1, 1, 1, 4}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 4}, -x])/15 - 
   (16384*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 5}, -x])/15 + 
   (81920*HPL[{2, 1, 1, 1, 1, 6}, -x])/3 + 
   (272384*Pi^4*HPL[{2, 1, 1, 1, 2, 1}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 2, 1}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{2, 1, 1, 1, 2, 1}, -x])/135 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 2}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 2, 2}, -x])/135 - 
   (106496*Pi^2*HPL[{2, 1, 1, 1, 2, 3}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 2, 3}, -x])/45 - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 4}, -x])/5 + 
   (802816*HPL[{2, 1, 1, 1, 2, 5}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 3, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{2, 1, 1, 1, 3, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 3, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3, 3}, -x])/45 + 
   49152*HPL[{2, 1, 1, 1, 3, 4}, -x] - 
   (90112*Pi^2*HPL[{2, 1, 1, 1, 4, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 4, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 1, 1, 4, 2}, -x])/5 + 
   49152*HPL[{2, 1, 1, 1, 4, 3}, -x] - 
   (16384*HPL[{0}, x]*HPL[{2, 1, 1, 1, 5, 1}, -x])/15 + 
   (802816*HPL[{2, 1, 1, 1, 5, 2}, -x])/15 + 
   (81920*HPL[{2, 1, 1, 1, 6, 1}, -x])/3 + 
   (272384*Pi^4*HPL[{2, 1, 1, 2, 1, 1}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 1, 1}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{2, 1, 1, 2, 1, 1}, -x])/135 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 2}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{2, 1, 1, 2, 1, 2}, -x])/135 - 
   (106496*Pi^2*HPL[{2, 1, 1, 2, 1, 3}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 1, 3}, -x])/45 - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 4}, -x])/5 + 
   (802816*HPL[{2, 1, 1, 2, 1, 5}, -x])/15 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2, 1}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{2, 1, 1, 2, 2, 1}, -x])/135 + 
   (303104*Pi^2*HPL[{2, 1, 1, 2, 2, 2}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 2, 2}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2, 3}, -x])/15 + 
   (114688*HPL[{2, 1, 1, 2, 2, 4}, -x])/3 - 
   (106496*Pi^2*HPL[{2, 1, 1, 2, 3, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 3, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 1, 2, 3, 2}, -x])/15 + 
   (81920*HPL[{2, 1, 1, 2, 3, 3}, -x])/3 - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 1, 2, 4, 1}, -x])/5 + 
   (114688*HPL[{2, 1, 1, 2, 4, 2}, -x])/3 + 
   (802816*HPL[{2, 1, 1, 2, 5, 1}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{2, 1, 1, 3, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{2, 1, 1, 3, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 1, 3, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1, 3}, -x])/45 + 
   49152*HPL[{2, 1, 1, 3, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{2, 1, 1, 3, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 1, 3, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 1, 3, 2, 2}, -x])/15 + 
   (81920*HPL[{2, 1, 1, 3, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{2, 1, 1, 3, 3, 1}, -x])/45 + 
   (81920*HPL[{2, 1, 1, 3, 3, 2}, -x])/3 + 
   49152*HPL[{2, 1, 1, 3, 4, 1}, -x] - 
   (90112*Pi^2*HPL[{2, 1, 1, 4, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{2, 1, 1, 4, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 1, 4, 1, 2}, -x])/5 + 
   49152*HPL[{2, 1, 1, 4, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 1, 4, 2, 1}, -x])/5 + 
   (114688*HPL[{2, 1, 1, 4, 2, 2}, -x])/3 + 
   49152*HPL[{2, 1, 1, 4, 3, 1}, -x] - 
   (16384*HPL[{0}, x]*HPL[{2, 1, 1, 5, 1, 1}, -x])/15 + 
   (802816*HPL[{2, 1, 1, 5, 1, 2}, -x])/15 + 
   (802816*HPL[{2, 1, 1, 5, 2, 1}, -x])/15 + 
   (81920*HPL[{2, 1, 1, 6, 1, 1}, -x])/3 + 
   (272384*Pi^4*HPL[{2, 1, 2, 1, 1, 1}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 1, 1}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{2, 1, 2, 1, 1, 1}, -x])/135 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 2}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{2, 1, 2, 1, 1, 2}, -x])/135 - 
   (106496*Pi^2*HPL[{2, 1, 2, 1, 1, 3}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 1, 3}, -x])/45 - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 4}, -x])/5 + 
   (802816*HPL[{2, 1, 2, 1, 1, 5}, -x])/15 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2, 1}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{2, 1, 2, 1, 2, 1}, -x])/135 + 
   (303104*Pi^2*HPL[{2, 1, 2, 1, 2, 2}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 2, 2}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2, 3}, -x])/15 + 
   (114688*HPL[{2, 1, 2, 1, 2, 4}, -x])/3 - 
   (106496*Pi^2*HPL[{2, 1, 2, 1, 3, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 3, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 2, 1, 3, 2}, -x])/15 + 
   (81920*HPL[{2, 1, 2, 1, 3, 3}, -x])/3 - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 2, 1, 4, 1}, -x])/5 + 
   (114688*HPL[{2, 1, 2, 1, 4, 2}, -x])/3 + 
   (802816*HPL[{2, 1, 2, 1, 5, 1}, -x])/15 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1, 1}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{2, 1, 2, 2, 1, 1}, -x])/135 + 
   (303104*Pi^2*HPL[{2, 1, 2, 2, 1, 2}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{2, 1, 2, 2, 1, 2}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1, 3}, -x])/15 + 
   (114688*HPL[{2, 1, 2, 2, 1, 4}, -x])/3 + 
   (303104*Pi^2*HPL[{2, 1, 2, 2, 2, 1}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{2, 1, 2, 2, 2, 1}, -x])/45 - 
   (2473984*HPL[{0}, x]*HPL[{2, 1, 2, 2, 2, 2}, -x])/45 - 
   (114688*HPL[{2, 1, 2, 2, 2, 3}, -x])/9 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 2, 2, 3, 1}, -x])/15 - 
   (114688*HPL[{2, 1, 2, 2, 3, 2}, -x])/9 + 
   (114688*HPL[{2, 1, 2, 2, 4, 1}, -x])/3 - 
   (106496*Pi^2*HPL[{2, 1, 2, 3, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 2, 3, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 2, 3, 1, 2}, -x])/15 + 
   (81920*HPL[{2, 1, 2, 3, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 2, 3, 2, 1}, -x])/15 - 
   (114688*HPL[{2, 1, 2, 3, 2, 2}, -x])/9 + 
   (81920*HPL[{2, 1, 2, 3, 3, 1}, -x])/3 - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 2, 4, 1, 1}, -x])/5 + 
   (114688*HPL[{2, 1, 2, 4, 1, 2}, -x])/3 + 
   (114688*HPL[{2, 1, 2, 4, 2, 1}, -x])/3 + 
   (802816*HPL[{2, 1, 2, 5, 1, 1}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{2, 1, 3, 1, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{2, 1, 3, 1, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 3, 1, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1, 3}, -x])/45 + 
   49152*HPL[{2, 1, 3, 1, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{2, 1, 3, 1, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 3, 1, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 3, 1, 2, 2}, -x])/15 + 
   (81920*HPL[{2, 1, 3, 1, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{2, 1, 3, 1, 3, 1}, -x])/45 + 
   (81920*HPL[{2, 1, 3, 1, 3, 2}, -x])/3 + 
   49152*HPL[{2, 1, 3, 1, 4, 1}, -x] - 
   (106496*Pi^2*HPL[{2, 1, 3, 2, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 1, 3, 2, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 3, 2, 1, 2}, -x])/15 + 
   (81920*HPL[{2, 1, 3, 2, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 3, 2, 2, 1}, -x])/15 - 
   (114688*HPL[{2, 1, 3, 2, 2, 2}, -x])/9 + 
   (81920*HPL[{2, 1, 3, 2, 3, 1}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{2, 1, 3, 3, 1, 1}, -x])/45 + 
   (81920*HPL[{2, 1, 3, 3, 1, 2}, -x])/3 + 
   (81920*HPL[{2, 1, 3, 3, 2, 1}, -x])/3 + 
   49152*HPL[{2, 1, 3, 4, 1, 1}, -x] - 
   (90112*Pi^2*HPL[{2, 1, 4, 1, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{2, 1, 4, 1, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 4, 1, 1, 2}, -x])/5 + 
   49152*HPL[{2, 1, 4, 1, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 4, 1, 2, 1}, -x])/5 + 
   (114688*HPL[{2, 1, 4, 1, 2, 2}, -x])/3 + 
   49152*HPL[{2, 1, 4, 1, 3, 1}, -x] - 
   (147456*HPL[{0}, x]*HPL[{2, 1, 4, 2, 1, 1}, -x])/5 + 
   (114688*HPL[{2, 1, 4, 2, 1, 2}, -x])/3 + 
   (114688*HPL[{2, 1, 4, 2, 2, 1}, -x])/3 + 
   49152*HPL[{2, 1, 4, 3, 1, 1}, -x] - 
   (16384*HPL[{0}, x]*HPL[{2, 1, 5, 1, 1, 1}, -x])/15 + 
   (802816*HPL[{2, 1, 5, 1, 1, 2}, -x])/15 + 
   (802816*HPL[{2, 1, 5, 1, 2, 1}, -x])/15 + 
   (802816*HPL[{2, 1, 5, 2, 1, 1}, -x])/15 + 
   (81920*HPL[{2, 1, 6, 1, 1, 1}, -x])/3 + 
   (272384*Pi^4*HPL[{2, 2, 1, 1, 1, 1}, -x])/2025 + 
   (77824*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 1, 1}, -x])/135 + 
   (38912*HPL[{0}, x]^4*HPL[{2, 2, 1, 1, 1, 1}, -x])/135 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 2}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{2, 2, 1, 1, 1, 2}, -x])/135 - 
   (106496*Pi^2*HPL[{2, 2, 1, 1, 1, 3}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 1, 3}, -x])/45 - 
   (147456*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 4}, -x])/5 + 
   (802816*HPL[{2, 2, 1, 1, 1, 5}, -x])/15 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2, 1}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{2, 2, 1, 1, 2, 1}, -x])/135 + 
   (303104*Pi^2*HPL[{2, 2, 1, 1, 2, 2}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 2, 2}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2, 3}, -x])/15 + 
   (114688*HPL[{2, 2, 1, 1, 2, 4}, -x])/3 - 
   (106496*Pi^2*HPL[{2, 2, 1, 1, 3, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 3, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 1, 1, 3, 2}, -x])/15 + 
   (81920*HPL[{2, 2, 1, 1, 3, 3}, -x])/3 - 
   (147456*HPL[{0}, x]*HPL[{2, 2, 1, 1, 4, 1}, -x])/5 + 
   (114688*HPL[{2, 2, 1, 1, 4, 2}, -x])/3 + 
   (802816*HPL[{2, 2, 1, 1, 5, 1}, -x])/15 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1, 1}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{2, 2, 1, 2, 1, 1}, -x])/135 + 
   (303104*Pi^2*HPL[{2, 2, 1, 2, 1, 2}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{2, 2, 1, 2, 1, 2}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1, 3}, -x])/15 + 
   (114688*HPL[{2, 2, 1, 2, 1, 4}, -x])/3 + 
   (303104*Pi^2*HPL[{2, 2, 1, 2, 2, 1}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{2, 2, 1, 2, 2, 1}, -x])/45 - 
   (2473984*HPL[{0}, x]*HPL[{2, 2, 1, 2, 2, 2}, -x])/45 - 
   (114688*HPL[{2, 2, 1, 2, 2, 3}, -x])/9 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 1, 2, 3, 1}, -x])/15 - 
   (114688*HPL[{2, 2, 1, 2, 3, 2}, -x])/9 + 
   (114688*HPL[{2, 2, 1, 2, 4, 1}, -x])/3 - 
   (106496*Pi^2*HPL[{2, 2, 1, 3, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 2, 1, 3, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 1, 3, 1, 2}, -x])/15 + 
   (81920*HPL[{2, 2, 1, 3, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 1, 3, 2, 1}, -x])/15 - 
   (114688*HPL[{2, 2, 1, 3, 2, 2}, -x])/9 + 
   (81920*HPL[{2, 2, 1, 3, 3, 1}, -x])/3 - 
   (147456*HPL[{0}, x]*HPL[{2, 2, 1, 4, 1, 1}, -x])/5 + 
   (114688*HPL[{2, 2, 1, 4, 1, 2}, -x])/3 + 
   (114688*HPL[{2, 2, 1, 4, 2, 1}, -x])/3 + 
   (802816*HPL[{2, 2, 1, 5, 1, 1}, -x])/15 + 
   (385024*Pi^2*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1, 1}, -x])/135 + 
   (385024*HPL[{0}, x]^3*HPL[{2, 2, 2, 1, 1, 1}, -x])/135 + 
   (303104*Pi^2*HPL[{2, 2, 2, 1, 1, 2}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{2, 2, 2, 1, 1, 2}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1, 3}, -x])/15 + 
   (114688*HPL[{2, 2, 2, 1, 1, 4}, -x])/3 + 
   (303104*Pi^2*HPL[{2, 2, 2, 1, 2, 1}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{2, 2, 2, 1, 2, 1}, -x])/45 - 
   (2473984*HPL[{0}, x]*HPL[{2, 2, 2, 1, 2, 2}, -x])/45 - 
   (114688*HPL[{2, 2, 2, 1, 2, 3}, -x])/9 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 2, 1, 3, 1}, -x])/15 - 
   (114688*HPL[{2, 2, 2, 1, 3, 2}, -x])/9 + 
   (114688*HPL[{2, 2, 2, 1, 4, 1}, -x])/3 + 
   (303104*Pi^2*HPL[{2, 2, 2, 2, 1, 1}, -x])/135 + 
   (303104*HPL[{0}, x]^2*HPL[{2, 2, 2, 2, 1, 1}, -x])/45 - 
   (2473984*HPL[{0}, x]*HPL[{2, 2, 2, 2, 1, 2}, -x])/45 - 
   (114688*HPL[{2, 2, 2, 2, 1, 3}, -x])/9 - 
   (2473984*HPL[{0}, x]*HPL[{2, 2, 2, 2, 2, 1}, -x])/45 - 
   (606208*HPL[{2, 2, 2, 2, 2, 2}, -x])/9 - 
   (114688*HPL[{2, 2, 2, 2, 3, 1}, -x])/9 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 2, 3, 1, 1}, -x])/15 - 
   (114688*HPL[{2, 2, 2, 3, 1, 2}, -x])/9 - 
   (114688*HPL[{2, 2, 2, 3, 2, 1}, -x])/9 + 
   (114688*HPL[{2, 2, 2, 4, 1, 1}, -x])/3 - 
   (106496*Pi^2*HPL[{2, 2, 3, 1, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 2, 3, 1, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 3, 1, 1, 2}, -x])/15 + 
   (81920*HPL[{2, 2, 3, 1, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 3, 1, 2, 1}, -x])/15 - 
   (114688*HPL[{2, 2, 3, 1, 2, 2}, -x])/9 + 
   (81920*HPL[{2, 2, 3, 1, 3, 1}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 3, 2, 1, 1}, -x])/15 - 
   (114688*HPL[{2, 2, 3, 2, 1, 2}, -x])/9 - 
   (114688*HPL[{2, 2, 3, 2, 2, 1}, -x])/9 + 
   (81920*HPL[{2, 2, 3, 3, 1, 1}, -x])/3 - 
   (147456*HPL[{0}, x]*HPL[{2, 2, 4, 1, 1, 1}, -x])/5 + 
   (114688*HPL[{2, 2, 4, 1, 1, 2}, -x])/3 + 
   (114688*HPL[{2, 2, 4, 1, 2, 1}, -x])/3 + 
   (114688*HPL[{2, 2, 4, 2, 1, 1}, -x])/3 + 
   (802816*HPL[{2, 2, 5, 1, 1, 1}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{2, 3, 1, 1, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{2, 3, 1, 1, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 3, 1, 1, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1, 3}, -x])/45 + 
   49152*HPL[{2, 3, 1, 1, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{2, 3, 1, 1, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 3, 1, 1, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 3, 1, 1, 2, 2}, -x])/15 + 
   (81920*HPL[{2, 3, 1, 1, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{2, 3, 1, 1, 3, 1}, -x])/45 + 
   (81920*HPL[{2, 3, 1, 1, 3, 2}, -x])/3 + 
   49152*HPL[{2, 3, 1, 1, 4, 1}, -x] - 
   (106496*Pi^2*HPL[{2, 3, 1, 2, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 3, 1, 2, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 3, 1, 2, 1, 2}, -x])/15 + 
   (81920*HPL[{2, 3, 1, 2, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{2, 3, 1, 2, 2, 1}, -x])/15 - 
   (114688*HPL[{2, 3, 1, 2, 2, 2}, -x])/9 + 
   (81920*HPL[{2, 3, 1, 2, 3, 1}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{2, 3, 1, 3, 1, 1}, -x])/45 + 
   (81920*HPL[{2, 3, 1, 3, 1, 2}, -x])/3 + 
   (81920*HPL[{2, 3, 1, 3, 2, 1}, -x])/3 + 
   49152*HPL[{2, 3, 1, 4, 1, 1}, -x] - 
   (106496*Pi^2*HPL[{2, 3, 2, 1, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{2, 3, 2, 1, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 3, 2, 1, 1, 2}, -x])/15 + 
   (81920*HPL[{2, 3, 2, 1, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{2, 3, 2, 1, 2, 1}, -x])/15 - 
   (114688*HPL[{2, 3, 2, 1, 2, 2}, -x])/9 + 
   (81920*HPL[{2, 3, 2, 1, 3, 1}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{2, 3, 2, 2, 1, 1}, -x])/15 - 
   (114688*HPL[{2, 3, 2, 2, 1, 2}, -x])/9 - 
   (114688*HPL[{2, 3, 2, 2, 2, 1}, -x])/9 + 
   (81920*HPL[{2, 3, 2, 3, 1, 1}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{2, 3, 3, 1, 1, 1}, -x])/45 + 
   (81920*HPL[{2, 3, 3, 1, 1, 2}, -x])/3 + 
   (81920*HPL[{2, 3, 3, 1, 2, 1}, -x])/3 + 
   (81920*HPL[{2, 3, 3, 2, 1, 1}, -x])/3 + 
   49152*HPL[{2, 3, 4, 1, 1, 1}, -x] - 
   (90112*Pi^2*HPL[{2, 4, 1, 1, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{2, 4, 1, 1, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{2, 4, 1, 1, 1, 2}, -x])/5 + 
   49152*HPL[{2, 4, 1, 1, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{2, 4, 1, 1, 2, 1}, -x])/5 + 
   (114688*HPL[{2, 4, 1, 1, 2, 2}, -x])/3 + 
   49152*HPL[{2, 4, 1, 1, 3, 1}, -x] - 
   (147456*HPL[{0}, x]*HPL[{2, 4, 1, 2, 1, 1}, -x])/5 + 
   (114688*HPL[{2, 4, 1, 2, 1, 2}, -x])/3 + 
   (114688*HPL[{2, 4, 1, 2, 2, 1}, -x])/3 + 
   49152*HPL[{2, 4, 1, 3, 1, 1}, -x] - 
   (147456*HPL[{0}, x]*HPL[{2, 4, 2, 1, 1, 1}, -x])/5 + 
   (114688*HPL[{2, 4, 2, 1, 1, 2}, -x])/3 + 
   (114688*HPL[{2, 4, 2, 1, 2, 1}, -x])/3 + 
   (114688*HPL[{2, 4, 2, 2, 1, 1}, -x])/3 + 
   49152*HPL[{2, 4, 3, 1, 1, 1}, -x] - 
   (16384*HPL[{0}, x]*HPL[{2, 5, 1, 1, 1, 1}, -x])/15 + 
   (802816*HPL[{2, 5, 1, 1, 1, 2}, -x])/15 + 
   (802816*HPL[{2, 5, 1, 1, 2, 1}, -x])/15 + 
   (802816*HPL[{2, 5, 1, 2, 1, 1}, -x])/15 + 
   (802816*HPL[{2, 5, 2, 1, 1, 1}, -x])/15 + 
   (81920*HPL[{2, 6, 1, 1, 1, 1}, -x])/3 + 
   (14336*Pi^4*HPL[{3, 1, 1, 1, 1, 1}, -x])/225 + 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 1, 1}, -x])/15 + 
   (2048*HPL[{0}, x]^4*HPL[{3, 1, 1, 1, 1, 1}, -x])/15 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 2}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{3, 1, 1, 1, 1, 2}, -x])/135 - 
   (188416*Pi^2*HPL[{3, 1, 1, 1, 1, 3}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 1, 3}, -x])/45 - 
   (507904*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 4}, -x])/45 + 
   (114688*HPL[{3, 1, 1, 1, 1, 5}, -x])/3 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{3, 1, 1, 1, 2, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{3, 1, 1, 1, 2, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 2, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2, 3}, -x])/45 + 
   49152*HPL[{3, 1, 1, 1, 2, 4}, -x] - 
   (188416*Pi^2*HPL[{3, 1, 1, 1, 3, 1}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 3, 1}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 1, 1, 3, 2}, -x])/45 + 
   (1163264*HPL[{3, 1, 1, 1, 3, 3}, -x])/27 - 
   (507904*HPL[{0}, x]*HPL[{3, 1, 1, 1, 4, 1}, -x])/45 + 
   49152*HPL[{3, 1, 1, 1, 4, 2}, -x] + (114688*HPL[{3, 1, 1, 1, 5, 1}, -x])/
    3 + (139264*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{3, 1, 1, 2, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{3, 1, 1, 2, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{3, 1, 1, 2, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1, 3}, -x])/45 + 
   49152*HPL[{3, 1, 1, 2, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{3, 1, 1, 2, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{3, 1, 1, 2, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{3, 1, 1, 2, 2, 2}, -x])/15 + 
   (81920*HPL[{3, 1, 1, 2, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 1, 2, 3, 1}, -x])/45 + 
   (81920*HPL[{3, 1, 1, 2, 3, 2}, -x])/3 + 
   49152*HPL[{3, 1, 1, 2, 4, 1}, -x] - 
   (188416*Pi^2*HPL[{3, 1, 1, 3, 1, 1}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{3, 1, 1, 3, 1, 1}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 1, 3, 1, 2}, -x])/45 + 
   (1163264*HPL[{3, 1, 1, 3, 1, 3}, -x])/27 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 1, 3, 2, 1}, -x])/45 + 
   (81920*HPL[{3, 1, 1, 3, 2, 2}, -x])/3 + 
   (1163264*HPL[{3, 1, 1, 3, 3, 1}, -x])/27 - 
   (507904*HPL[{0}, x]*HPL[{3, 1, 1, 4, 1, 1}, -x])/45 + 
   49152*HPL[{3, 1, 1, 4, 1, 2}, -x] + 49152*HPL[{3, 1, 1, 4, 2, 1}, -x] + 
   (114688*HPL[{3, 1, 1, 5, 1, 1}, -x])/3 + 
   (139264*Pi^2*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{3, 1, 2, 1, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{3, 1, 2, 1, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{3, 1, 2, 1, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1, 3}, -x])/45 + 
   49152*HPL[{3, 1, 2, 1, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{3, 1, 2, 1, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{3, 1, 2, 1, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{3, 1, 2, 1, 2, 2}, -x])/15 + 
   (81920*HPL[{3, 1, 2, 1, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 2, 1, 3, 1}, -x])/45 + 
   (81920*HPL[{3, 1, 2, 1, 3, 2}, -x])/3 + 
   49152*HPL[{3, 1, 2, 1, 4, 1}, -x] - 
   (106496*Pi^2*HPL[{3, 1, 2, 2, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{3, 1, 2, 2, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{3, 1, 2, 2, 1, 2}, -x])/15 + 
   (81920*HPL[{3, 1, 2, 2, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{3, 1, 2, 2, 2, 1}, -x])/15 - 
   (114688*HPL[{3, 1, 2, 2, 2, 2}, -x])/9 + 
   (81920*HPL[{3, 1, 2, 2, 3, 1}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 2, 3, 1, 1}, -x])/45 + 
   (81920*HPL[{3, 1, 2, 3, 1, 2}, -x])/3 + 
   (81920*HPL[{3, 1, 2, 3, 2, 1}, -x])/3 + 
   49152*HPL[{3, 1, 2, 4, 1, 1}, -x] - 
   (188416*Pi^2*HPL[{3, 1, 3, 1, 1, 1}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{3, 1, 3, 1, 1, 1}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 3, 1, 1, 2}, -x])/45 + 
   (1163264*HPL[{3, 1, 3, 1, 1, 3}, -x])/27 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 3, 1, 2, 1}, -x])/45 + 
   (81920*HPL[{3, 1, 3, 1, 2, 2}, -x])/3 + 
   (1163264*HPL[{3, 1, 3, 1, 3, 1}, -x])/27 - 
   (1490944*HPL[{0}, x]*HPL[{3, 1, 3, 2, 1, 1}, -x])/45 + 
   (81920*HPL[{3, 1, 3, 2, 1, 2}, -x])/3 + 
   (81920*HPL[{3, 1, 3, 2, 2, 1}, -x])/3 + 
   (1163264*HPL[{3, 1, 3, 3, 1, 1}, -x])/27 - 
   (507904*HPL[{0}, x]*HPL[{3, 1, 4, 1, 1, 1}, -x])/45 + 
   49152*HPL[{3, 1, 4, 1, 1, 2}, -x] + 49152*HPL[{3, 1, 4, 1, 2, 1}, -x] + 
   49152*HPL[{3, 1, 4, 2, 1, 1}, -x] + (114688*HPL[{3, 1, 5, 1, 1, 1}, -x])/
    3 + (139264*Pi^2*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1, 1}, -x])/135 + 
   (139264*HPL[{0}, x]^3*HPL[{3, 2, 1, 1, 1, 1}, -x])/135 - 
   (106496*Pi^2*HPL[{3, 2, 1, 1, 1, 2}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{3, 2, 1, 1, 1, 2}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1, 3}, -x])/45 + 
   49152*HPL[{3, 2, 1, 1, 1, 4}, -x] - 
   (106496*Pi^2*HPL[{3, 2, 1, 1, 2, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{3, 2, 1, 1, 2, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{3, 2, 1, 1, 2, 2}, -x])/15 + 
   (81920*HPL[{3, 2, 1, 1, 2, 3}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{3, 2, 1, 1, 3, 1}, -x])/45 + 
   (81920*HPL[{3, 2, 1, 1, 3, 2}, -x])/3 + 
   49152*HPL[{3, 2, 1, 1, 4, 1}, -x] - 
   (106496*Pi^2*HPL[{3, 2, 1, 2, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{3, 2, 1, 2, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{3, 2, 1, 2, 1, 2}, -x])/15 + 
   (81920*HPL[{3, 2, 1, 2, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{3, 2, 1, 2, 2, 1}, -x])/15 - 
   (114688*HPL[{3, 2, 1, 2, 2, 2}, -x])/9 + 
   (81920*HPL[{3, 2, 1, 2, 3, 1}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{3, 2, 1, 3, 1, 1}, -x])/45 + 
   (81920*HPL[{3, 2, 1, 3, 1, 2}, -x])/3 + 
   (81920*HPL[{3, 2, 1, 3, 2, 1}, -x])/3 + 
   49152*HPL[{3, 2, 1, 4, 1, 1}, -x] - 
   (106496*Pi^2*HPL[{3, 2, 2, 1, 1, 1}, -x])/135 - 
   (106496*HPL[{0}, x]^2*HPL[{3, 2, 2, 1, 1, 1}, -x])/45 - 
   (770048*HPL[{0}, x]*HPL[{3, 2, 2, 1, 1, 2}, -x])/15 + 
   (81920*HPL[{3, 2, 2, 1, 1, 3}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{3, 2, 2, 1, 2, 1}, -x])/15 - 
   (114688*HPL[{3, 2, 2, 1, 2, 2}, -x])/9 + 
   (81920*HPL[{3, 2, 2, 1, 3, 1}, -x])/3 - 
   (770048*HPL[{0}, x]*HPL[{3, 2, 2, 2, 1, 1}, -x])/15 - 
   (114688*HPL[{3, 2, 2, 2, 1, 2}, -x])/9 - 
   (114688*HPL[{3, 2, 2, 2, 2, 1}, -x])/9 + 
   (81920*HPL[{3, 2, 2, 3, 1, 1}, -x])/3 - 
   (1490944*HPL[{0}, x]*HPL[{3, 2, 3, 1, 1, 1}, -x])/45 + 
   (81920*HPL[{3, 2, 3, 1, 1, 2}, -x])/3 + 
   (81920*HPL[{3, 2, 3, 1, 2, 1}, -x])/3 + 
   (81920*HPL[{3, 2, 3, 2, 1, 1}, -x])/3 + 
   49152*HPL[{3, 2, 4, 1, 1, 1}, -x] - 
   (188416*Pi^2*HPL[{3, 3, 1, 1, 1, 1}, -x])/135 - 
   (188416*HPL[{0}, x]^2*HPL[{3, 3, 1, 1, 1, 1}, -x])/45 - 
   (1490944*HPL[{0}, x]*HPL[{3, 3, 1, 1, 1, 2}, -x])/45 + 
   (1163264*HPL[{3, 3, 1, 1, 1, 3}, -x])/27 - 
   (1490944*HPL[{0}, x]*HPL[{3, 3, 1, 1, 2, 1}, -x])/45 + 
   (81920*HPL[{3, 3, 1, 1, 2, 2}, -x])/3 + 
   (1163264*HPL[{3, 3, 1, 1, 3, 1}, -x])/27 - 
   (1490944*HPL[{0}, x]*HPL[{3, 3, 1, 2, 1, 1}, -x])/45 + 
   (81920*HPL[{3, 3, 1, 2, 1, 2}, -x])/3 + 
   (81920*HPL[{3, 3, 1, 2, 2, 1}, -x])/3 + 
   (1163264*HPL[{3, 3, 1, 3, 1, 1}, -x])/27 - 
   (1490944*HPL[{0}, x]*HPL[{3, 3, 2, 1, 1, 1}, -x])/45 + 
   (81920*HPL[{3, 3, 2, 1, 1, 2}, -x])/3 + 
   (81920*HPL[{3, 3, 2, 1, 2, 1}, -x])/3 + 
   (81920*HPL[{3, 3, 2, 2, 1, 1}, -x])/3 + 
   (1163264*HPL[{3, 3, 3, 1, 1, 1}, -x])/27 - 
   (507904*HPL[{0}, x]*HPL[{3, 4, 1, 1, 1, 1}, -x])/45 + 
   49152*HPL[{3, 4, 1, 1, 1, 2}, -x] + 49152*HPL[{3, 4, 1, 1, 2, 1}, -x] + 
   49152*HPL[{3, 4, 1, 2, 1, 1}, -x] + 49152*HPL[{3, 4, 2, 1, 1, 1}, -x] + 
   (114688*HPL[{3, 5, 1, 1, 1, 1}, -x])/3 - 
   (8192*Pi^2*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1, 1}, -x])/45 - 
   (8192*HPL[{0}, x]^3*HPL[{4, 1, 1, 1, 1, 1}, -x])/45 - 
   (90112*Pi^2*HPL[{4, 1, 1, 1, 1, 2}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{4, 1, 1, 1, 1, 2}, -x])/15 - 
   (507904*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1, 3}, -x])/45 + 
   (376832*HPL[{4, 1, 1, 1, 1, 4}, -x])/9 - 
   (90112*Pi^2*HPL[{4, 1, 1, 1, 2, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{4, 1, 1, 1, 2, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{4, 1, 1, 1, 2, 2}, -x])/5 + 
   49152*HPL[{4, 1, 1, 1, 2, 3}, -x] - 
   (507904*HPL[{0}, x]*HPL[{4, 1, 1, 1, 3, 1}, -x])/45 + 
   49152*HPL[{4, 1, 1, 1, 3, 2}, -x] + (376832*HPL[{4, 1, 1, 1, 4, 1}, -x])/
    9 - (90112*Pi^2*HPL[{4, 1, 1, 2, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{4, 1, 1, 2, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{4, 1, 1, 2, 1, 2}, -x])/5 + 
   49152*HPL[{4, 1, 1, 2, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{4, 1, 1, 2, 2, 1}, -x])/5 + 
   (114688*HPL[{4, 1, 1, 2, 2, 2}, -x])/3 + 
   49152*HPL[{4, 1, 1, 2, 3, 1}, -x] - 
   (507904*HPL[{0}, x]*HPL[{4, 1, 1, 3, 1, 1}, -x])/45 + 
   49152*HPL[{4, 1, 1, 3, 1, 2}, -x] + 49152*HPL[{4, 1, 1, 3, 2, 1}, -x] + 
   (376832*HPL[{4, 1, 1, 4, 1, 1}, -x])/9 - 
   (90112*Pi^2*HPL[{4, 1, 2, 1, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{4, 1, 2, 1, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{4, 1, 2, 1, 1, 2}, -x])/5 + 
   49152*HPL[{4, 1, 2, 1, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{4, 1, 2, 1, 2, 1}, -x])/5 + 
   (114688*HPL[{4, 1, 2, 1, 2, 2}, -x])/3 + 
   49152*HPL[{4, 1, 2, 1, 3, 1}, -x] - 
   (147456*HPL[{0}, x]*HPL[{4, 1, 2, 2, 1, 1}, -x])/5 + 
   (114688*HPL[{4, 1, 2, 2, 1, 2}, -x])/3 + 
   (114688*HPL[{4, 1, 2, 2, 2, 1}, -x])/3 + 
   49152*HPL[{4, 1, 2, 3, 1, 1}, -x] - 
   (507904*HPL[{0}, x]*HPL[{4, 1, 3, 1, 1, 1}, -x])/45 + 
   49152*HPL[{4, 1, 3, 1, 1, 2}, -x] + 49152*HPL[{4, 1, 3, 1, 2, 1}, -x] + 
   49152*HPL[{4, 1, 3, 2, 1, 1}, -x] + (376832*HPL[{4, 1, 4, 1, 1, 1}, -x])/
    9 - (90112*Pi^2*HPL[{4, 2, 1, 1, 1, 1}, -x])/45 - 
   (90112*HPL[{0}, x]^2*HPL[{4, 2, 1, 1, 1, 1}, -x])/15 - 
   (147456*HPL[{0}, x]*HPL[{4, 2, 1, 1, 1, 2}, -x])/5 + 
   49152*HPL[{4, 2, 1, 1, 1, 3}, -x] - 
   (147456*HPL[{0}, x]*HPL[{4, 2, 1, 1, 2, 1}, -x])/5 + 
   (114688*HPL[{4, 2, 1, 1, 2, 2}, -x])/3 + 
   49152*HPL[{4, 2, 1, 1, 3, 1}, -x] - 
   (147456*HPL[{0}, x]*HPL[{4, 2, 1, 2, 1, 1}, -x])/5 + 
   (114688*HPL[{4, 2, 1, 2, 1, 2}, -x])/3 + 
   (114688*HPL[{4, 2, 1, 2, 2, 1}, -x])/3 + 
   49152*HPL[{4, 2, 1, 3, 1, 1}, -x] - 
   (147456*HPL[{0}, x]*HPL[{4, 2, 2, 1, 1, 1}, -x])/5 + 
   (114688*HPL[{4, 2, 2, 1, 1, 2}, -x])/3 + 
   (114688*HPL[{4, 2, 2, 1, 2, 1}, -x])/3 + 
   (114688*HPL[{4, 2, 2, 2, 1, 1}, -x])/3 + 
   49152*HPL[{4, 2, 3, 1, 1, 1}, -x] - 
   (507904*HPL[{0}, x]*HPL[{4, 3, 1, 1, 1, 1}, -x])/45 + 
   49152*HPL[{4, 3, 1, 1, 1, 2}, -x] + 49152*HPL[{4, 3, 1, 1, 2, 1}, -x] + 
   49152*HPL[{4, 3, 1, 2, 1, 1}, -x] + 49152*HPL[{4, 3, 2, 1, 1, 1}, -x] + 
   (376832*HPL[{4, 4, 1, 1, 1, 1}, -x])/9 - 
   (8192*Pi^2*HPL[{5, 1, 1, 1, 1, 1}, -x])/9 - 
   (8192*HPL[{0}, x]^2*HPL[{5, 1, 1, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{5, 1, 1, 1, 1, 2}, -x])/15 + 
   (114688*HPL[{5, 1, 1, 1, 1, 3}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{5, 1, 1, 1, 2, 1}, -x])/15 + 
   (802816*HPL[{5, 1, 1, 1, 2, 2}, -x])/15 + 
   (114688*HPL[{5, 1, 1, 1, 3, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{5, 1, 1, 2, 1, 1}, -x])/15 + 
   (802816*HPL[{5, 1, 1, 2, 1, 2}, -x])/15 + 
   (802816*HPL[{5, 1, 1, 2, 2, 1}, -x])/15 + 
   (114688*HPL[{5, 1, 1, 3, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{5, 1, 2, 1, 1, 1}, -x])/15 + 
   (802816*HPL[{5, 1, 2, 1, 1, 2}, -x])/15 + 
   (802816*HPL[{5, 1, 2, 1, 2, 1}, -x])/15 + 
   (802816*HPL[{5, 1, 2, 2, 1, 1}, -x])/15 + 
   (114688*HPL[{5, 1, 3, 1, 1, 1}, -x])/3 - 
   (16384*HPL[{0}, x]*HPL[{5, 2, 1, 1, 1, 1}, -x])/15 + 
   (802816*HPL[{5, 2, 1, 1, 1, 2}, -x])/15 + 
   (802816*HPL[{5, 2, 1, 1, 2, 1}, -x])/15 + 
   (802816*HPL[{5, 2, 1, 2, 1, 1}, -x])/15 + 
   (802816*HPL[{5, 2, 2, 1, 1, 1}, -x])/15 + 
   (114688*HPL[{5, 3, 1, 1, 1, 1}, -x])/3 + 
   (114688*HPL[{0}, x]*HPL[{6, 1, 1, 1, 1, 1}, -x])/15 + 
   (81920*HPL[{6, 1, 1, 1, 1, 2}, -x])/3 + 
   (81920*HPL[{6, 1, 1, 1, 2, 1}, -x])/3 + 
   (81920*HPL[{6, 1, 1, 2, 1, 1}, -x])/3 + 
   (81920*HPL[{6, 1, 2, 1, 1, 1}, -x])/3 + 
   (81920*HPL[{6, 2, 1, 1, 1, 1}, -x])/3 + 
   (16384*HPL[{7, 1, 1, 1, 1, 1}, -x])/21 + 
   (57344*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1}, -x])/675 + 
   (16384*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 1, 1}, -x])/135 + 
   (8192*HPL[{0}, x]^5*HPL[{1, 1, 1, 1, 1, 1, 1}, -x])/225 + 
   (229376*Pi^4*HPL[{1, 1, 1, 1, 1, 1, 2}, -x])/675 + 
   (65536*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 2}, -x])/45 + 
   (32768*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 1, 1, 2}, -x])/45 + 
   (425984*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 3}, -x])/135 + 
   (425984*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 1, 3}, -x])/135 - 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 4}, -x])/15 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 4}, -x])/5 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 5}, -x])/5 + 
   (1048576*HPL[{1, 1, 1, 1, 1, 1, 6}, -x])/15 + 
   (229376*Pi^4*HPL[{1, 1, 1, 1, 1, 2, 1}, -x])/675 + 
   (65536*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 2, 1}, -x])/45 + 
   (32768*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 1, 2, 1}, -x])/45 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 2}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 2, 2}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 3}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 2, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 4}, -x])/15 + 
   (524288*HPL[{1, 1, 1, 1, 1, 2, 5}, -x])/5 + 
   (425984*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3, 1}, -x])/135 + 
   (425984*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 3, 1}, -x])/135 + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 1, 3, 2}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 3, 2}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3, 3}, -x])/15 + 
   (3407872*HPL[{1, 1, 1, 1, 1, 3, 4}, -x])/45 - 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 1, 4, 1}, -x])/15 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 4, 1}, -x])/5 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 4, 2}, -x])/15 + 
   (3407872*HPL[{1, 1, 1, 1, 1, 4, 3}, -x])/45 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 5, 1}, -x])/5 + 
   (524288*HPL[{1, 1, 1, 1, 1, 5, 2}, -x])/5 + 
   (1048576*HPL[{1, 1, 1, 1, 1, 6, 1}, -x])/15 + 
   (229376*Pi^4*HPL[{1, 1, 1, 1, 2, 1, 1}, -x])/675 + 
   (65536*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 1, 1}, -x])/45 + 
   (32768*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 2, 1, 1}, -x])/45 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 2}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 2, 1, 2}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 3}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 4}, -x])/15 + 
   (524288*HPL[{1, 1, 1, 1, 2, 1, 5}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 2, 2, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{1, 1, 1, 1, 2, 2, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 2, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2, 3}, -x])/45 + 
   (262144*HPL[{1, 1, 1, 1, 2, 2, 4}, -x])/15 + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 2, 3, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 3, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 1, 1, 2, 3, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 4, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 1, 1, 2, 4, 2}, -x])/15 + 
   (524288*HPL[{1, 1, 1, 1, 2, 5, 1}, -x])/5 + 
   (425984*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1, 1}, -x])/135 + 
   (425984*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 3, 1, 1}, -x])/135 + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 3, 1, 2}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 3, 1, 2}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1, 3}, -x])/15 + 
   (3407872*HPL[{1, 1, 1, 1, 3, 1, 4}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 3, 2, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 3, 2, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 1, 1, 3, 2, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 3, 1}, -x])/15 - 
   (524288*HPL[{1, 1, 1, 1, 3, 3, 2}, -x])/45 + 
   (3407872*HPL[{1, 1, 1, 1, 3, 4, 1}, -x])/45 - 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 4, 1, 1}, -x])/15 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 4, 1, 1}, -x])/5 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4, 1, 2}, -x])/15 + 
   (3407872*HPL[{1, 1, 1, 1, 4, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4, 2, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 1, 1, 4, 2, 2}, -x])/15 + 
   (3407872*HPL[{1, 1, 1, 1, 4, 3, 1}, -x])/45 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 1, 5, 1, 1}, -x])/5 + 
   (524288*HPL[{1, 1, 1, 1, 5, 1, 2}, -x])/5 + 
   (524288*HPL[{1, 1, 1, 1, 5, 2, 1}, -x])/5 + 
   (1048576*HPL[{1, 1, 1, 1, 6, 1, 1}, -x])/15 + 
   (229376*Pi^4*HPL[{1, 1, 1, 2, 1, 1, 1}, -x])/675 + 
   (65536*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 1, 1}, -x])/45 + 
   (32768*HPL[{0}, x]^4*HPL[{1, 1, 1, 2, 1, 1, 1}, -x])/45 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 2}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 1, 1, 2}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 3}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 4}, -x])/15 + 
   (524288*HPL[{1, 1, 1, 2, 1, 1, 5}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 1, 2, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{1, 1, 1, 2, 1, 2, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 2, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2, 3}, -x])/45 + 
   (262144*HPL[{1, 1, 1, 2, 1, 2, 4}, -x])/15 + 
   (65536*Pi^2*HPL[{1, 1, 1, 2, 1, 3, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 3, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 1, 2, 1, 3, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 4, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 1, 2, 1, 4, 2}, -x])/15 + 
   (524288*HPL[{1, 1, 1, 2, 1, 5, 1}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 2, 1, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{1, 1, 1, 2, 2, 1, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 2, 1, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1, 3}, -x])/45 + 
   (262144*HPL[{1, 1, 1, 2, 2, 1, 4}, -x])/15 + 
   (458752*Pi^2*HPL[{1, 1, 1, 2, 2, 2, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 2, 2, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 2, 2}, -x])/15 - 
   (5767168*HPL[{1, 1, 1, 2, 2, 2, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 3, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 1, 2, 2, 3, 2}, -x])/45 + 
   (262144*HPL[{1, 1, 1, 2, 2, 4, 1}, -x])/15 + 
   (65536*Pi^2*HPL[{1, 1, 1, 2, 3, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 1, 2, 3, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 1, 2, 3, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 1, 2, 3, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 2, 4, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 1, 2, 4, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 1, 1, 2, 4, 2, 1}, -x])/15 + 
   (524288*HPL[{1, 1, 1, 2, 5, 1, 1}, -x])/5 + 
   (425984*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1, 1}, -x])/135 + 
   (425984*HPL[{0}, x]^3*HPL[{1, 1, 1, 3, 1, 1, 1}, -x])/135 + 
   (65536*Pi^2*HPL[{1, 1, 1, 3, 1, 1, 2}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 1, 1, 2}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1, 3}, -x])/15 + 
   (3407872*HPL[{1, 1, 1, 3, 1, 1, 4}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 1, 1, 3, 1, 2, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 1, 2, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 1, 3, 1, 2, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 3, 1}, -x])/15 - 
   (524288*HPL[{1, 1, 1, 3, 1, 3, 2}, -x])/45 + 
   (3407872*HPL[{1, 1, 1, 3, 1, 4, 1}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 1, 1, 3, 2, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 2, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 1, 3, 2, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 1, 3, 2, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 1, 3, 2, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 3, 3, 1, 1}, -x])/15 - 
   (524288*HPL[{1, 1, 1, 3, 3, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 1, 3, 3, 2, 1}, -x])/45 + 
   (3407872*HPL[{1, 1, 1, 3, 4, 1, 1}, -x])/45 - 
   (65536*Pi^2*HPL[{1, 1, 1, 4, 1, 1, 1}, -x])/15 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 4, 1, 1, 1}, -x])/5 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1, 1, 2}, -x])/15 + 
   (3407872*HPL[{1, 1, 1, 4, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 1, 4, 1, 2, 2}, -x])/15 + 
   (3407872*HPL[{1, 1, 1, 4, 1, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 1, 4, 2, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 1, 4, 2, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 1, 1, 4, 2, 2, 1}, -x])/15 + 
   (3407872*HPL[{1, 1, 1, 4, 3, 1, 1}, -x])/45 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 5, 1, 1, 1}, -x])/5 + 
   (524288*HPL[{1, 1, 1, 5, 1, 1, 2}, -x])/5 + 
   (524288*HPL[{1, 1, 1, 5, 1, 2, 1}, -x])/5 + 
   (524288*HPL[{1, 1, 1, 5, 2, 1, 1}, -x])/5 + 
   (1048576*HPL[{1, 1, 1, 6, 1, 1, 1}, -x])/15 + 
   (229376*Pi^4*HPL[{1, 1, 2, 1, 1, 1, 1}, -x])/675 + 
   (65536*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 1, 1}, -x])/45 + 
   (32768*HPL[{0}, x]^4*HPL[{1, 1, 2, 1, 1, 1, 1}, -x])/45 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 2}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 1, 1, 2}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 3}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 4}, -x])/15 + 
   (524288*HPL[{1, 1, 2, 1, 1, 1, 5}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 1, 2, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{1, 1, 2, 1, 1, 2, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 2, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2, 3}, -x])/45 + 
   (262144*HPL[{1, 1, 2, 1, 1, 2, 4}, -x])/15 + 
   (65536*Pi^2*HPL[{1, 1, 2, 1, 1, 3, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 3, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 2, 1, 1, 3, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 4, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 2, 1, 1, 4, 2}, -x])/15 + 
   (524288*HPL[{1, 1, 2, 1, 1, 5, 1}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 2, 1, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{1, 1, 2, 1, 2, 1, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 2, 1, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1, 3}, -x])/45 + 
   (262144*HPL[{1, 1, 2, 1, 2, 1, 4}, -x])/15 + 
   (458752*Pi^2*HPL[{1, 1, 2, 1, 2, 2, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 2, 2, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 2, 2}, -x])/15 - 
   (5767168*HPL[{1, 1, 2, 1, 2, 2, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 3, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 2, 1, 2, 3, 2}, -x])/45 + 
   (262144*HPL[{1, 1, 2, 1, 2, 4, 1}, -x])/15 + 
   (65536*Pi^2*HPL[{1, 1, 2, 1, 3, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 2, 1, 3, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 2, 1, 3, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 2, 1, 3, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 2, 1, 4, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 2, 1, 4, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 1, 2, 1, 4, 2, 1}, -x])/15 + 
   (524288*HPL[{1, 1, 2, 1, 5, 1, 1}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 1, 2, 2, 1, 1, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{1, 1, 2, 2, 1, 1, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 1, 1, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1, 3}, -x])/45 + 
   (262144*HPL[{1, 1, 2, 2, 1, 1, 4}, -x])/15 + 
   (458752*Pi^2*HPL[{1, 1, 2, 2, 1, 2, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 1, 2, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 2, 2}, -x])/15 - 
   (5767168*HPL[{1, 1, 2, 2, 1, 2, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 3, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 2, 2, 1, 3, 2}, -x])/45 + 
   (262144*HPL[{1, 1, 2, 2, 1, 4, 1}, -x])/15 + 
   (458752*Pi^2*HPL[{1, 1, 2, 2, 2, 1, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 2, 1, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2, 1, 2}, -x])/15 - 
   (5767168*HPL[{1, 1, 2, 2, 2, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2, 2, 1}, -x])/15 - 
   (3670016*HPL[{1, 1, 2, 2, 2, 2, 2}, -x])/15 - 
   (5767168*HPL[{1, 1, 2, 2, 2, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 2, 3, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 2, 2, 3, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 1, 2, 2, 3, 2, 1}, -x])/45 + 
   (262144*HPL[{1, 1, 2, 2, 4, 1, 1}, -x])/15 + 
   (65536*Pi^2*HPL[{1, 1, 2, 3, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 2, 3, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 2, 3, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 2, 3, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 2, 3, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 2, 3, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 2, 3, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 1, 2, 3, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{1, 1, 2, 3, 3, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 2, 4, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 2, 4, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 1, 2, 4, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 2, 4, 2, 1, 1}, -x])/15 + 
   (524288*HPL[{1, 1, 2, 5, 1, 1, 1}, -x])/5 + 
   (425984*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1, 1}, -x])/135 + 
   (425984*HPL[{0}, x]^3*HPL[{1, 1, 3, 1, 1, 1, 1}, -x])/135 + 
   (65536*Pi^2*HPL[{1, 1, 3, 1, 1, 1, 2}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 1, 1, 2}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1, 3}, -x])/15 + 
   (3407872*HPL[{1, 1, 3, 1, 1, 1, 4}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 1, 3, 1, 1, 2, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 1, 2, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 3, 1, 1, 2, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 3, 1}, -x])/15 - 
   (524288*HPL[{1, 1, 3, 1, 1, 3, 2}, -x])/45 + 
   (3407872*HPL[{1, 1, 3, 1, 1, 4, 1}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 1, 3, 1, 2, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 2, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 3, 1, 2, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 3, 1, 2, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 3, 1, 2, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 3, 1, 3, 1, 1}, -x])/15 - 
   (524288*HPL[{1, 1, 3, 1, 3, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 3, 1, 3, 2, 1}, -x])/45 + 
   (3407872*HPL[{1, 1, 3, 1, 4, 1, 1}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 1, 3, 2, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 3, 2, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 3, 2, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 3, 2, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 3, 2, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 1, 3, 2, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 1, 3, 2, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 1, 3, 2, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{1, 1, 3, 2, 3, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 3, 3, 1, 1, 1}, -x])/15 - 
   (524288*HPL[{1, 1, 3, 3, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 1, 3, 3, 1, 2, 1}, -x])/45 - 
   (524288*HPL[{1, 1, 3, 3, 2, 1, 1}, -x])/45 + 
   (3407872*HPL[{1, 1, 3, 4, 1, 1, 1}, -x])/45 - 
   (65536*Pi^2*HPL[{1, 1, 4, 1, 1, 1, 1}, -x])/15 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 4, 1, 1, 1, 1}, -x])/5 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1, 1, 2}, -x])/15 + 
   (3407872*HPL[{1, 1, 4, 1, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 4, 1, 1, 2, 2}, -x])/15 + 
   (3407872*HPL[{1, 1, 4, 1, 1, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 4, 1, 2, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 4, 1, 2, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 1, 4, 1, 2, 2, 1}, -x])/15 + 
   (3407872*HPL[{1, 1, 4, 1, 3, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 1, 4, 2, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 4, 2, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 1, 4, 2, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{1, 1, 4, 2, 2, 1, 1}, -x])/15 + 
   (3407872*HPL[{1, 1, 4, 3, 1, 1, 1}, -x])/45 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 5, 1, 1, 1, 1}, -x])/5 + 
   (524288*HPL[{1, 1, 5, 1, 1, 1, 2}, -x])/5 + 
   (524288*HPL[{1, 1, 5, 1, 1, 2, 1}, -x])/5 + 
   (524288*HPL[{1, 1, 5, 1, 2, 1, 1}, -x])/5 + 
   (524288*HPL[{1, 1, 5, 2, 1, 1, 1}, -x])/5 + 
   (1048576*HPL[{1, 1, 6, 1, 1, 1, 1}, -x])/15 + 
   (229376*Pi^4*HPL[{1, 2, 1, 1, 1, 1, 1}, -x])/675 + 
   (65536*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 1, 1}, -x])/45 + 
   (32768*HPL[{0}, x]^4*HPL[{1, 2, 1, 1, 1, 1, 1}, -x])/45 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 2}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 1, 1, 2}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 3}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 4}, -x])/15 + 
   (524288*HPL[{1, 2, 1, 1, 1, 1, 5}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 1, 2, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{1, 2, 1, 1, 1, 2, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 2, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2, 3}, -x])/45 + 
   (262144*HPL[{1, 2, 1, 1, 1, 2, 4}, -x])/15 + 
   (65536*Pi^2*HPL[{1, 2, 1, 1, 1, 3, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 3, 2}, -x])/45 - 
   (524288*HPL[{1, 2, 1, 1, 1, 3, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 4, 1}, -x])/15 + 
   (262144*HPL[{1, 2, 1, 1, 1, 4, 2}, -x])/15 + 
   (524288*HPL[{1, 2, 1, 1, 1, 5, 1}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 2, 1, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{1, 2, 1, 1, 2, 1, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 2, 1, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1, 3}, -x])/45 + 
   (262144*HPL[{1, 2, 1, 1, 2, 1, 4}, -x])/15 + 
   (458752*Pi^2*HPL[{1, 2, 1, 1, 2, 2, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 2, 2, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 2, 2}, -x])/15 - 
   (5767168*HPL[{1, 2, 1, 1, 2, 2, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 3, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 1, 1, 2, 3, 2}, -x])/45 + 
   (262144*HPL[{1, 2, 1, 1, 2, 4, 1}, -x])/15 + 
   (65536*Pi^2*HPL[{1, 2, 1, 1, 3, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 2, 1, 1, 3, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 1, 1, 3, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 2, 1, 1, 3, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 1, 1, 4, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 2, 1, 1, 4, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 2, 1, 1, 4, 2, 1}, -x])/15 + 
   (524288*HPL[{1, 2, 1, 1, 5, 1, 1}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 2, 1, 2, 1, 1, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{1, 2, 1, 2, 1, 1, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 1, 1, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1, 3}, -x])/45 + 
   (262144*HPL[{1, 2, 1, 2, 1, 1, 4}, -x])/15 + 
   (458752*Pi^2*HPL[{1, 2, 1, 2, 1, 2, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 1, 2, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 2, 2}, -x])/15 - 
   (5767168*HPL[{1, 2, 1, 2, 1, 2, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 3, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 1, 2, 1, 3, 2}, -x])/45 + 
   (262144*HPL[{1, 2, 1, 2, 1, 4, 1}, -x])/15 + 
   (458752*Pi^2*HPL[{1, 2, 1, 2, 2, 1, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 2, 1, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2, 1, 2}, -x])/15 - 
   (5767168*HPL[{1, 2, 1, 2, 2, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2, 2, 1}, -x])/15 - 
   (3670016*HPL[{1, 2, 1, 2, 2, 2, 2}, -x])/15 - 
   (5767168*HPL[{1, 2, 1, 2, 2, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 2, 3, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 1, 2, 3, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 2, 1, 2, 3, 2, 1}, -x])/45 + 
   (262144*HPL[{1, 2, 1, 2, 4, 1, 1}, -x])/15 + 
   (65536*Pi^2*HPL[{1, 2, 1, 3, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 2, 1, 3, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 2, 1, 3, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 1, 3, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 2, 1, 3, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 1, 3, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 1, 3, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 2, 1, 3, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{1, 2, 1, 3, 3, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 1, 4, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 2, 1, 4, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 2, 1, 4, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{1, 2, 1, 4, 2, 1, 1}, -x])/15 + 
   (524288*HPL[{1, 2, 1, 5, 1, 1, 1}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{1, 2, 2, 1, 1, 1, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{1, 2, 2, 1, 1, 1, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 1, 1, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1, 3}, -x])/45 + 
   (262144*HPL[{1, 2, 2, 1, 1, 1, 4}, -x])/15 + 
   (458752*Pi^2*HPL[{1, 2, 2, 1, 1, 2, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 1, 2, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 2, 2}, -x])/15 - 
   (5767168*HPL[{1, 2, 2, 1, 1, 2, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 3, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 2, 1, 1, 3, 2}, -x])/45 + 
   (262144*HPL[{1, 2, 2, 1, 1, 4, 1}, -x])/15 + 
   (458752*Pi^2*HPL[{1, 2, 2, 1, 2, 1, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 2, 1, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2, 1, 2}, -x])/15 - 
   (5767168*HPL[{1, 2, 2, 1, 2, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2, 2, 1}, -x])/15 - 
   (3670016*HPL[{1, 2, 2, 1, 2, 2, 2}, -x])/15 - 
   (5767168*HPL[{1, 2, 2, 1, 2, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 2, 1, 3, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 2, 1, 3, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 2, 2, 1, 3, 2, 1}, -x])/45 + 
   (262144*HPL[{1, 2, 2, 1, 4, 1, 1}, -x])/15 + 
   (458752*Pi^2*HPL[{1, 2, 2, 2, 1, 1, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{1, 2, 2, 2, 1, 1, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1, 1, 2}, -x])/15 - 
   (5767168*HPL[{1, 2, 2, 2, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1, 2, 1}, -x])/15 - 
   (3670016*HPL[{1, 2, 2, 2, 1, 2, 2}, -x])/15 - 
   (5767168*HPL[{1, 2, 2, 2, 1, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 2, 2, 2, 1, 1}, -x])/15 - 
   (3670016*HPL[{1, 2, 2, 2, 2, 1, 2}, -x])/15 - 
   (3670016*HPL[{1, 2, 2, 2, 2, 2, 1}, -x])/15 - 
   (5767168*HPL[{1, 2, 2, 2, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 2, 3, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 2, 3, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 2, 2, 3, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 2, 3, 2, 1, 1}, -x])/45 + 
   (262144*HPL[{1, 2, 2, 4, 1, 1, 1}, -x])/15 + 
   (65536*Pi^2*HPL[{1, 2, 3, 1, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 2, 3, 1, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 2, 3, 1, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 3, 1, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 2, 3, 1, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 3, 1, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 3, 1, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 2, 3, 1, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{1, 2, 3, 1, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 2, 3, 2, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 3, 2, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 2, 3, 2, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 2, 3, 2, 2, 1, 1}, -x])/45 - 
   (524288*HPL[{1, 2, 3, 3, 1, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 2, 4, 1, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 2, 4, 1, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 2, 4, 1, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{1, 2, 4, 1, 2, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 2, 4, 2, 1, 1, 1}, -x])/15 + 
   (524288*HPL[{1, 2, 5, 1, 1, 1, 1}, -x])/5 + 
   (425984*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1, 1}, -x])/135 + 
   (425984*HPL[{0}, x]^3*HPL[{1, 3, 1, 1, 1, 1, 1}, -x])/135 + 
   (65536*Pi^2*HPL[{1, 3, 1, 1, 1, 1, 2}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 1, 1, 2}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1, 3}, -x])/15 + 
   (3407872*HPL[{1, 3, 1, 1, 1, 1, 4}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 3, 1, 1, 1, 2, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 1, 2, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 3, 1, 1, 1, 2, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 3, 1}, -x])/15 - 
   (524288*HPL[{1, 3, 1, 1, 1, 3, 2}, -x])/45 + 
   (3407872*HPL[{1, 3, 1, 1, 1, 4, 1}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 3, 1, 1, 2, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 2, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 3, 1, 1, 2, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 3, 1, 1, 2, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 3, 1, 1, 2, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 3, 1, 1, 3, 1, 1}, -x])/15 - 
   (524288*HPL[{1, 3, 1, 1, 3, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 3, 1, 1, 3, 2, 1}, -x])/45 + 
   (3407872*HPL[{1, 3, 1, 1, 4, 1, 1}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 3, 1, 2, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 3, 1, 2, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 3, 1, 2, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 3, 1, 2, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 3, 1, 2, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 3, 1, 2, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 3, 1, 2, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 3, 1, 2, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{1, 3, 1, 2, 3, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 3, 1, 3, 1, 1, 1}, -x])/15 - 
   (524288*HPL[{1, 3, 1, 3, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 3, 1, 3, 1, 2, 1}, -x])/45 - 
   (524288*HPL[{1, 3, 1, 3, 2, 1, 1}, -x])/45 + 
   (3407872*HPL[{1, 3, 1, 4, 1, 1, 1}, -x])/45 + 
   (65536*Pi^2*HPL[{1, 3, 2, 1, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 3, 2, 1, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 3, 2, 1, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 3, 2, 1, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{1, 3, 2, 1, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 3, 2, 1, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 3, 2, 1, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 3, 2, 1, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{1, 3, 2, 1, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{1, 3, 2, 2, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{1, 3, 2, 2, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{1, 3, 2, 2, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{1, 3, 2, 2, 2, 1, 1}, -x])/45 - 
   (524288*HPL[{1, 3, 2, 3, 1, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 3, 3, 1, 1, 1, 1}, -x])/15 - 
   (524288*HPL[{1, 3, 3, 1, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{1, 3, 3, 1, 1, 2, 1}, -x])/45 - 
   (524288*HPL[{1, 3, 3, 1, 2, 1, 1}, -x])/45 - 
   (524288*HPL[{1, 3, 3, 2, 1, 1, 1}, -x])/45 + 
   (3407872*HPL[{1, 3, 4, 1, 1, 1, 1}, -x])/45 - 
   (65536*Pi^2*HPL[{1, 4, 1, 1, 1, 1, 1}, -x])/15 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 4, 1, 1, 1, 1, 1}, -x])/5 - 
   (1245184*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1, 1, 2}, -x])/15 + 
   (3407872*HPL[{1, 4, 1, 1, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{1, 4, 1, 1, 1, 2, 2}, -x])/15 + 
   (3407872*HPL[{1, 4, 1, 1, 1, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 4, 1, 1, 2, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 4, 1, 1, 2, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 4, 1, 1, 2, 2, 1}, -x])/15 + 
   (3407872*HPL[{1, 4, 1, 1, 3, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 4, 1, 2, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 4, 1, 2, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 4, 1, 2, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{1, 4, 1, 2, 2, 1, 1}, -x])/15 + 
   (3407872*HPL[{1, 4, 1, 3, 1, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{1, 4, 2, 1, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 4, 2, 1, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{1, 4, 2, 1, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{1, 4, 2, 1, 2, 1, 1}, -x])/15 + 
   (262144*HPL[{1, 4, 2, 2, 1, 1, 1}, -x])/15 + 
   (3407872*HPL[{1, 4, 3, 1, 1, 1, 1}, -x])/45 - 
   (65536*HPL[{0}, x]*HPL[{1, 5, 1, 1, 1, 1, 1}, -x])/5 + 
   (524288*HPL[{1, 5, 1, 1, 1, 1, 2}, -x])/5 + 
   (524288*HPL[{1, 5, 1, 1, 1, 2, 1}, -x])/5 + 
   (524288*HPL[{1, 5, 1, 1, 2, 1, 1}, -x])/5 + 
   (524288*HPL[{1, 5, 1, 2, 1, 1, 1}, -x])/5 + 
   (524288*HPL[{1, 5, 2, 1, 1, 1, 1}, -x])/5 + 
   (1048576*HPL[{1, 6, 1, 1, 1, 1, 1}, -x])/15 + 
   (229376*Pi^4*HPL[{2, 1, 1, 1, 1, 1, 1}, -x])/675 + 
   (65536*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 1, 1}, -x])/45 + 
   (32768*HPL[{0}, x]^4*HPL[{2, 1, 1, 1, 1, 1, 1}, -x])/45 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 2}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 1, 1, 2}, -x])/45 + 
   (65536*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 3}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 4}, -x])/15 + 
   (524288*HPL[{2, 1, 1, 1, 1, 1, 5}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 1, 2, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{2, 1, 1, 1, 1, 2, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 2, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2, 3}, -x])/45 + 
   (262144*HPL[{2, 1, 1, 1, 1, 2, 4}, -x])/15 + 
   (65536*Pi^2*HPL[{2, 1, 1, 1, 1, 3, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 3, 2}, -x])/45 - 
   (524288*HPL[{2, 1, 1, 1, 1, 3, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 4, 1}, -x])/15 + 
   (262144*HPL[{2, 1, 1, 1, 1, 4, 2}, -x])/15 + 
   (524288*HPL[{2, 1, 1, 1, 1, 5, 1}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 2, 1, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{2, 1, 1, 1, 2, 1, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 2, 1, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1, 3}, -x])/45 + 
   (262144*HPL[{2, 1, 1, 1, 2, 1, 4}, -x])/15 + 
   (458752*Pi^2*HPL[{2, 1, 1, 1, 2, 2, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 2, 2, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 2, 2}, -x])/15 - 
   (5767168*HPL[{2, 1, 1, 1, 2, 2, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 3, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 1, 1, 2, 3, 2}, -x])/45 + 
   (262144*HPL[{2, 1, 1, 1, 2, 4, 1}, -x])/15 + 
   (65536*Pi^2*HPL[{2, 1, 1, 1, 3, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3, 1, 2}, -x])/45 - 
   (524288*HPL[{2, 1, 1, 1, 3, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3, 2, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 1, 1, 3, 2, 2}, -x])/45 - 
   (524288*HPL[{2, 1, 1, 1, 3, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 1, 1, 4, 1, 1}, -x])/15 + 
   (262144*HPL[{2, 1, 1, 1, 4, 1, 2}, -x])/15 + 
   (262144*HPL[{2, 1, 1, 1, 4, 2, 1}, -x])/15 + 
   (524288*HPL[{2, 1, 1, 1, 5, 1, 1}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{2, 1, 1, 2, 1, 1, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{2, 1, 1, 2, 1, 1, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 1, 1, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1, 3}, -x])/45 + 
   (262144*HPL[{2, 1, 1, 2, 1, 1, 4}, -x])/15 + 
   (458752*Pi^2*HPL[{2, 1, 1, 2, 1, 2, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 1, 2, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 2, 2}, -x])/15 - 
   (5767168*HPL[{2, 1, 1, 2, 1, 2, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 3, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 1, 2, 1, 3, 2}, -x])/45 + 
   (262144*HPL[{2, 1, 1, 2, 1, 4, 1}, -x])/15 + 
   (458752*Pi^2*HPL[{2, 1, 1, 2, 2, 1, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 2, 1, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2, 1, 2}, -x])/15 - 
   (5767168*HPL[{2, 1, 1, 2, 2, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2, 2, 1}, -x])/15 - 
   (3670016*HPL[{2, 1, 1, 2, 2, 2, 2}, -x])/15 - 
   (5767168*HPL[{2, 1, 1, 2, 2, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 2, 3, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 1, 2, 3, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 1, 1, 2, 3, 2, 1}, -x])/45 + 
   (262144*HPL[{2, 1, 1, 2, 4, 1, 1}, -x])/15 + 
   (65536*Pi^2*HPL[{2, 1, 1, 3, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{2, 1, 1, 3, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{2, 1, 1, 3, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 1, 3, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{2, 1, 1, 3, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 1, 3, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 1, 3, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 1, 1, 3, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{2, 1, 1, 3, 3, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 1, 4, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{2, 1, 1, 4, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{2, 1, 1, 4, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{2, 1, 1, 4, 2, 1, 1}, -x])/15 + 
   (524288*HPL[{2, 1, 1, 5, 1, 1, 1}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{2, 1, 2, 1, 1, 1, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{2, 1, 2, 1, 1, 1, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 1, 1, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1, 3}, -x])/45 + 
   (262144*HPL[{2, 1, 2, 1, 1, 1, 4}, -x])/15 + 
   (458752*Pi^2*HPL[{2, 1, 2, 1, 1, 2, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 1, 2, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 2, 2}, -x])/15 - 
   (5767168*HPL[{2, 1, 2, 1, 1, 2, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 3, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 2, 1, 1, 3, 2}, -x])/45 + 
   (262144*HPL[{2, 1, 2, 1, 1, 4, 1}, -x])/15 + 
   (458752*Pi^2*HPL[{2, 1, 2, 1, 2, 1, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 2, 1, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2, 1, 2}, -x])/15 - 
   (5767168*HPL[{2, 1, 2, 1, 2, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2, 2, 1}, -x])/15 - 
   (3670016*HPL[{2, 1, 2, 1, 2, 2, 2}, -x])/15 - 
   (5767168*HPL[{2, 1, 2, 1, 2, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 2, 1, 3, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 2, 1, 3, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 1, 2, 1, 3, 2, 1}, -x])/45 + 
   (262144*HPL[{2, 1, 2, 1, 4, 1, 1}, -x])/15 + 
   (458752*Pi^2*HPL[{2, 1, 2, 2, 1, 1, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 1, 2, 2, 1, 1, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1, 1, 2}, -x])/15 - 
   (5767168*HPL[{2, 1, 2, 2, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1, 2, 1}, -x])/15 - 
   (3670016*HPL[{2, 1, 2, 2, 1, 2, 2}, -x])/15 - 
   (5767168*HPL[{2, 1, 2, 2, 1, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 2, 2, 2, 1, 1}, -x])/15 - 
   (3670016*HPL[{2, 1, 2, 2, 2, 1, 2}, -x])/15 - 
   (3670016*HPL[{2, 1, 2, 2, 2, 2, 1}, -x])/15 - 
   (5767168*HPL[{2, 1, 2, 2, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 2, 3, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 2, 3, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 1, 2, 3, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 2, 3, 2, 1, 1}, -x])/45 + 
   (262144*HPL[{2, 1, 2, 4, 1, 1, 1}, -x])/15 + 
   (65536*Pi^2*HPL[{2, 1, 3, 1, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{2, 1, 3, 1, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{2, 1, 3, 1, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 3, 1, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{2, 1, 3, 1, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 3, 1, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 3, 1, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 1, 3, 1, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{2, 1, 3, 1, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 1, 3, 2, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 3, 2, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 1, 3, 2, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{2, 1, 3, 2, 2, 1, 1}, -x])/45 - 
   (524288*HPL[{2, 1, 3, 3, 1, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 1, 4, 1, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{2, 1, 4, 1, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{2, 1, 4, 1, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{2, 1, 4, 1, 2, 1, 1}, -x])/15 + 
   (262144*HPL[{2, 1, 4, 2, 1, 1, 1}, -x])/15 + 
   (524288*HPL[{2, 1, 5, 1, 1, 1, 1}, -x])/5 + 
   (360448*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1, 1}, -x])/45 + 
   (360448*HPL[{0}, x]^3*HPL[{2, 2, 1, 1, 1, 1, 1}, -x])/45 + 
   (458752*Pi^2*HPL[{2, 2, 1, 1, 1, 1, 2}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 1, 1, 2}, -x])/15 - 
   (5046272*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1, 3}, -x])/45 + 
   (262144*HPL[{2, 2, 1, 1, 1, 1, 4}, -x])/15 + 
   (458752*Pi^2*HPL[{2, 2, 1, 1, 1, 2, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 1, 2, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 2, 2}, -x])/15 - 
   (5767168*HPL[{2, 2, 1, 1, 1, 2, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 3, 1}, -x])/45 - 
   (5767168*HPL[{2, 2, 1, 1, 1, 3, 2}, -x])/45 + 
   (262144*HPL[{2, 2, 1, 1, 1, 4, 1}, -x])/15 + 
   (458752*Pi^2*HPL[{2, 2, 1, 1, 2, 1, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 2, 1, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2, 1, 2}, -x])/15 - 
   (5767168*HPL[{2, 2, 1, 1, 2, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2, 2, 1}, -x])/15 - 
   (3670016*HPL[{2, 2, 1, 1, 2, 2, 2}, -x])/15 - 
   (5767168*HPL[{2, 2, 1, 1, 2, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 2, 1, 1, 3, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 2, 1, 1, 3, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 2, 1, 1, 3, 2, 1}, -x])/45 + 
   (262144*HPL[{2, 2, 1, 1, 4, 1, 1}, -x])/15 + 
   (458752*Pi^2*HPL[{2, 2, 1, 2, 1, 1, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 2, 1, 2, 1, 1, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1, 1, 2}, -x])/15 - 
   (5767168*HPL[{2, 2, 1, 2, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1, 2, 1}, -x])/15 - 
   (3670016*HPL[{2, 2, 1, 2, 1, 2, 2}, -x])/15 - 
   (5767168*HPL[{2, 2, 1, 2, 1, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 2, 1, 2, 2, 1, 1}, -x])/15 - 
   (3670016*HPL[{2, 2, 1, 2, 2, 1, 2}, -x])/15 - 
   (3670016*HPL[{2, 2, 1, 2, 2, 2, 1}, -x])/15 - 
   (5767168*HPL[{2, 2, 1, 2, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 2, 1, 3, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 2, 1, 3, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 2, 1, 3, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{2, 2, 1, 3, 2, 1, 1}, -x])/45 + 
   (262144*HPL[{2, 2, 1, 4, 1, 1, 1}, -x])/15 + 
   (458752*Pi^2*HPL[{2, 2, 2, 1, 1, 1, 1}, -x])/45 + 
   (458752*HPL[{0}, x]^2*HPL[{2, 2, 2, 1, 1, 1, 1}, -x])/15 - 
   (1245184*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1, 1, 2}, -x])/15 - 
   (5767168*HPL[{2, 2, 2, 1, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1, 2, 1}, -x])/15 - 
   (3670016*HPL[{2, 2, 2, 1, 1, 2, 2}, -x])/15 - 
   (5767168*HPL[{2, 2, 2, 1, 1, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 2, 2, 1, 2, 1, 1}, -x])/15 - 
   (3670016*HPL[{2, 2, 2, 1, 2, 1, 2}, -x])/15 - 
   (3670016*HPL[{2, 2, 2, 1, 2, 2, 1}, -x])/15 - 
   (5767168*HPL[{2, 2, 2, 1, 3, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 2, 2, 2, 1, 1, 1}, -x])/15 - 
   (3670016*HPL[{2, 2, 2, 2, 1, 1, 2}, -x])/15 - 
   (3670016*HPL[{2, 2, 2, 2, 1, 2, 1}, -x])/15 - 
   (3670016*HPL[{2, 2, 2, 2, 2, 1, 1}, -x])/15 - 
   (5767168*HPL[{2, 2, 2, 3, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 2, 3, 1, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 2, 3, 1, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 2, 3, 1, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{2, 2, 3, 1, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 2, 3, 2, 1, 1, 1}, -x])/45 + 
   (262144*HPL[{2, 2, 4, 1, 1, 1, 1}, -x])/15 + 
   (65536*Pi^2*HPL[{2, 3, 1, 1, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{2, 3, 1, 1, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{2, 3, 1, 1, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{2, 3, 1, 1, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{2, 3, 1, 1, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 3, 1, 1, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 3, 1, 1, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 3, 1, 1, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{2, 3, 1, 1, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 3, 1, 2, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 3, 1, 2, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 3, 1, 2, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{2, 3, 1, 2, 2, 1, 1}, -x])/45 - 
   (524288*HPL[{2, 3, 1, 3, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{2, 3, 2, 1, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 3, 2, 1, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{2, 3, 2, 1, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{2, 3, 2, 1, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{2, 3, 2, 2, 1, 1, 1}, -x])/45 - 
   (524288*HPL[{2, 3, 3, 1, 1, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{2, 4, 1, 1, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{2, 4, 1, 1, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{2, 4, 1, 1, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{2, 4, 1, 1, 2, 1, 1}, -x])/15 + 
   (262144*HPL[{2, 4, 1, 2, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{2, 4, 2, 1, 1, 1, 1}, -x])/15 + 
   (524288*HPL[{2, 5, 1, 1, 1, 1, 1}, -x])/5 + 
   (425984*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1, 1}, -x])/135 + 
   (425984*HPL[{0}, x]^3*HPL[{3, 1, 1, 1, 1, 1, 1}, -x])/135 + 
   (65536*Pi^2*HPL[{3, 1, 1, 1, 1, 1, 2}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 1, 1, 2}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1, 3}, -x])/15 + 
   (3407872*HPL[{3, 1, 1, 1, 1, 1, 4}, -x])/45 + 
   (65536*Pi^2*HPL[{3, 1, 1, 1, 1, 2, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 1, 2, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{3, 1, 1, 1, 1, 2, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 3, 1}, -x])/15 - 
   (524288*HPL[{3, 1, 1, 1, 1, 3, 2}, -x])/45 + 
   (3407872*HPL[{3, 1, 1, 1, 1, 4, 1}, -x])/45 + 
   (65536*Pi^2*HPL[{3, 1, 1, 1, 2, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 2, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2, 1, 2}, -x])/45 - 
   (524288*HPL[{3, 1, 1, 1, 2, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2, 2, 1}, -x])/45 - 
   (5767168*HPL[{3, 1, 1, 1, 2, 2, 2}, -x])/45 - 
   (524288*HPL[{3, 1, 1, 1, 2, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{3, 1, 1, 1, 3, 1, 1}, -x])/15 - 
   (524288*HPL[{3, 1, 1, 1, 3, 1, 2}, -x])/45 - 
   (524288*HPL[{3, 1, 1, 1, 3, 2, 1}, -x])/45 + 
   (3407872*HPL[{3, 1, 1, 1, 4, 1, 1}, -x])/45 + 
   (65536*Pi^2*HPL[{3, 1, 1, 2, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{3, 1, 1, 2, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{3, 1, 1, 2, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{3, 1, 1, 2, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{3, 1, 1, 2, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 1, 1, 2, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{3, 1, 1, 2, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{3, 1, 1, 2, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{3, 1, 1, 2, 3, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{3, 1, 1, 3, 1, 1, 1}, -x])/15 - 
   (524288*HPL[{3, 1, 1, 3, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{3, 1, 1, 3, 1, 2, 1}, -x])/45 - 
   (524288*HPL[{3, 1, 1, 3, 2, 1, 1}, -x])/45 + 
   (3407872*HPL[{3, 1, 1, 4, 1, 1, 1}, -x])/45 + 
   (65536*Pi^2*HPL[{3, 1, 2, 1, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{3, 1, 2, 1, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{3, 1, 2, 1, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{3, 1, 2, 1, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{3, 1, 2, 1, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 1, 2, 1, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{3, 1, 2, 1, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{3, 1, 2, 1, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{3, 1, 2, 1, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 1, 2, 2, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{3, 1, 2, 2, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{3, 1, 2, 2, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{3, 1, 2, 2, 2, 1, 1}, -x])/45 - 
   (524288*HPL[{3, 1, 2, 3, 1, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{3, 1, 3, 1, 1, 1, 1}, -x])/15 - 
   (524288*HPL[{3, 1, 3, 1, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{3, 1, 3, 1, 1, 2, 1}, -x])/45 - 
   (524288*HPL[{3, 1, 3, 1, 2, 1, 1}, -x])/45 - 
   (524288*HPL[{3, 1, 3, 2, 1, 1, 1}, -x])/45 + 
   (3407872*HPL[{3, 1, 4, 1, 1, 1, 1}, -x])/45 + 
   (65536*Pi^2*HPL[{3, 2, 1, 1, 1, 1, 1}, -x])/135 + 
   (65536*HPL[{0}, x]^2*HPL[{3, 2, 1, 1, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{3, 2, 1, 1, 1, 1, 3}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{3, 2, 1, 1, 1, 2, 2}, -x])/45 - 
   (524288*HPL[{3, 2, 1, 1, 1, 3, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 2, 1, 1, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{3, 2, 1, 1, 2, 1, 2}, -x])/45 - 
   (5767168*HPL[{3, 2, 1, 1, 2, 2, 1}, -x])/45 - 
   (524288*HPL[{3, 2, 1, 1, 3, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 2, 1, 2, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{3, 2, 1, 2, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{3, 2, 1, 2, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{3, 2, 1, 2, 2, 1, 1}, -x])/45 - 
   (524288*HPL[{3, 2, 1, 3, 1, 1, 1}, -x])/45 - 
   (5046272*HPL[{0}, x]*HPL[{3, 2, 2, 1, 1, 1, 1}, -x])/45 - 
   (5767168*HPL[{3, 2, 2, 1, 1, 1, 2}, -x])/45 - 
   (5767168*HPL[{3, 2, 2, 1, 1, 2, 1}, -x])/45 - 
   (5767168*HPL[{3, 2, 2, 1, 2, 1, 1}, -x])/45 - 
   (5767168*HPL[{3, 2, 2, 2, 1, 1, 1}, -x])/45 - 
   (524288*HPL[{3, 2, 3, 1, 1, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{3, 3, 1, 1, 1, 1, 1}, -x])/15 - 
   (524288*HPL[{3, 3, 1, 1, 1, 1, 2}, -x])/45 - 
   (524288*HPL[{3, 3, 1, 1, 1, 2, 1}, -x])/45 - 
   (524288*HPL[{3, 3, 1, 1, 2, 1, 1}, -x])/45 - 
   (524288*HPL[{3, 3, 1, 2, 1, 1, 1}, -x])/45 - 
   (524288*HPL[{3, 3, 2, 1, 1, 1, 1}, -x])/45 + 
   (3407872*HPL[{3, 4, 1, 1, 1, 1, 1}, -x])/45 - 
   (65536*Pi^2*HPL[{4, 1, 1, 1, 1, 1, 1}, -x])/15 - 
   (65536*HPL[{0}, x]^2*HPL[{4, 1, 1, 1, 1, 1, 1}, -x])/5 - 
   (1245184*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1, 1, 2}, -x])/15 + 
   (3407872*HPL[{4, 1, 1, 1, 1, 1, 3}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{4, 1, 1, 1, 1, 2, 2}, -x])/15 + 
   (3407872*HPL[{4, 1, 1, 1, 1, 3, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{4, 1, 1, 1, 2, 1, 1}, -x])/15 + 
   (262144*HPL[{4, 1, 1, 1, 2, 1, 2}, -x])/15 + 
   (262144*HPL[{4, 1, 1, 1, 2, 2, 1}, -x])/15 + 
   (3407872*HPL[{4, 1, 1, 1, 3, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{4, 1, 1, 2, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{4, 1, 1, 2, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{4, 1, 1, 2, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{4, 1, 1, 2, 2, 1, 1}, -x])/15 + 
   (3407872*HPL[{4, 1, 1, 3, 1, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{4, 1, 2, 1, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{4, 1, 2, 1, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{4, 1, 2, 1, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{4, 1, 2, 1, 2, 1, 1}, -x])/15 + 
   (262144*HPL[{4, 1, 2, 2, 1, 1, 1}, -x])/15 + 
   (3407872*HPL[{4, 1, 3, 1, 1, 1, 1}, -x])/45 - 
   (1245184*HPL[{0}, x]*HPL[{4, 2, 1, 1, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{4, 2, 1, 1, 1, 1, 2}, -x])/15 + 
   (262144*HPL[{4, 2, 1, 1, 1, 2, 1}, -x])/15 + 
   (262144*HPL[{4, 2, 1, 1, 2, 1, 1}, -x])/15 + 
   (262144*HPL[{4, 2, 1, 2, 1, 1, 1}, -x])/15 + 
   (262144*HPL[{4, 2, 2, 1, 1, 1, 1}, -x])/15 + 
   (3407872*HPL[{4, 3, 1, 1, 1, 1, 1}, -x])/45 - 
   (65536*HPL[{0}, x]*HPL[{5, 1, 1, 1, 1, 1, 1}, -x])/5 + 
   (524288*HPL[{5, 1, 1, 1, 1, 1, 2}, -x])/5 + 
   (524288*HPL[{5, 1, 1, 1, 1, 2, 1}, -x])/5 + 
   (524288*HPL[{5, 1, 1, 1, 2, 1, 1}, -x])/5 + 
   (524288*HPL[{5, 1, 1, 2, 1, 1, 1}, -x])/5 + 
   (524288*HPL[{5, 1, 2, 1, 1, 1, 1}, -x])/5 + 
   (524288*HPL[{5, 2, 1, 1, 1, 1, 1}, -x])/5 + 
   (1048576*HPL[{6, 1, 1, 1, 1, 1, 1}, -x])/15 + 
   (114688*Pi^4*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x])/135 + 
   (32768*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (16384*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (65536*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x])/3 + 
   (65536*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x])/3 + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 3}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 1, 3}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 4}, -x])/3 + 
   (917504*HPL[{1, 1, 1, 1, 1, 1, 1, 5}, -x])/5 + 
   (65536*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x])/3 + 
   (65536*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x])/3 + 
   (327680*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2, 2}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 2, 2}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2, 3}, -x])/3 - 
   131072*HPL[{1, 1, 1, 1, 1, 1, 2, 4}, -x] + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 3, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 3, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 3, 2}, -x])/3 - 
   (1703936*HPL[{1, 1, 1, 1, 1, 1, 3, 3}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 4, 1}, -x])/3 - 
   131072*HPL[{1, 1, 1, 1, 1, 1, 4, 2}, -x] + 
   (917504*HPL[{1, 1, 1, 1, 1, 1, 5, 1}, -x])/5 + 
   (65536*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x])/3 + 
   (327680*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1, 2}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 2, 1, 2}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1, 3}, -x])/3 - 
   131072*HPL[{1, 1, 1, 1, 1, 2, 1, 4}, -x] + 
   (327680*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 2, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 2, 2, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 2, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 1, 1, 2, 2, 3}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 3, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 1, 1, 2, 3, 2}, -x])/3 - 
   131072*HPL[{1, 1, 1, 1, 1, 2, 4, 1}, -x] + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 1, 3, 1, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 3, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3, 1, 2}, -x])/3 - 
   (1703936*HPL[{1, 1, 1, 1, 1, 3, 1, 3}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 1, 1, 3, 2, 2}, -x])/3 - 
   (1703936*HPL[{1, 1, 1, 1, 1, 3, 3, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 4, 1, 1}, -x])/3 - 
   131072*HPL[{1, 1, 1, 1, 1, 4, 1, 2}, -x] - 
   131072*HPL[{1, 1, 1, 1, 1, 4, 2, 1}, -x] + 
   (917504*HPL[{1, 1, 1, 1, 1, 5, 1, 1}, -x])/5 + 
   (65536*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x])/3 + 
   (327680*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1, 2}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 1, 1, 2}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1, 3}, -x])/3 - 
   131072*HPL[{1, 1, 1, 1, 2, 1, 1, 4}, -x] + 
   (327680*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 2, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 1, 2, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 2, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 1, 2, 1, 2, 3}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 3, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 1, 2, 1, 3, 2}, -x])/3 - 
   131072*HPL[{1, 1, 1, 1, 2, 1, 4, 1}, -x] + 
   (327680*Pi^2*HPL[{1, 1, 1, 1, 2, 2, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 2, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 1, 2, 2, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2, 2, 1}, -x])/3 - 
   655360*HPL[{1, 1, 1, 1, 2, 2, 2, 2}, -x] - 
   (1441792*HPL[{1, 1, 1, 1, 2, 2, 3, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 3, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 1, 2, 3, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 1, 2, 3, 2, 1}, -x])/3 - 
   131072*HPL[{1, 1, 1, 1, 2, 4, 1, 1}, -x] + 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 3, 1, 1, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 3, 1, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1, 1, 2}, -x])/3 - 
   (1703936*HPL[{1, 1, 1, 1, 3, 1, 1, 3}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 1, 3, 1, 2, 2}, -x])/3 - 
   (1703936*HPL[{1, 1, 1, 1, 3, 1, 3, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 1, 3, 2, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 1, 3, 2, 2, 1}, -x])/3 - 
   (1703936*HPL[{1, 1, 1, 1, 3, 3, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4, 1, 1, 1}, -x])/3 - 
   131072*HPL[{1, 1, 1, 1, 4, 1, 1, 2}, -x] - 
   131072*HPL[{1, 1, 1, 1, 4, 1, 2, 1}, -x] - 
   131072*HPL[{1, 1, 1, 1, 4, 2, 1, 1}, -x] + 
   (917504*HPL[{1, 1, 1, 1, 5, 1, 1, 1}, -x])/5 + 
   (65536*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x])/3 + 
   (327680*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1, 2}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 1, 1, 2}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1, 3}, -x])/3 - 
   131072*HPL[{1, 1, 1, 2, 1, 1, 1, 4}, -x] + 
   (327680*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 2, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 1, 2, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 2, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 2, 1, 1, 2, 3}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 3, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 2, 1, 1, 3, 2}, -x])/3 - 
   131072*HPL[{1, 1, 1, 2, 1, 1, 4, 1}, -x] + 
   (327680*Pi^2*HPL[{1, 1, 1, 2, 1, 2, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 2, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 2, 1, 2, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2, 2, 1}, -x])/3 - 
   655360*HPL[{1, 1, 1, 2, 1, 2, 2, 2}, -x] - 
   (1441792*HPL[{1, 1, 1, 2, 1, 2, 3, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 3, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 2, 1, 3, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 2, 1, 3, 2, 1}, -x])/3 - 
   131072*HPL[{1, 1, 1, 2, 1, 4, 1, 1}, -x] + 
   (327680*Pi^2*HPL[{1, 1, 1, 2, 2, 1, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 2, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 2, 2, 1, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1, 2, 1}, -x])/3 - 
   655360*HPL[{1, 1, 1, 2, 2, 1, 2, 2}, -x] - 
   (1441792*HPL[{1, 1, 1, 2, 2, 1, 3, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 2, 1, 1}, -x])/3 - 
   655360*HPL[{1, 1, 1, 2, 2, 2, 1, 2}, -x] - 
   655360*HPL[{1, 1, 1, 2, 2, 2, 2, 1}, -x] - 
   (1441792*HPL[{1, 1, 1, 2, 2, 3, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 2, 3, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 2, 3, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 2, 3, 2, 1, 1}, -x])/3 - 
   131072*HPL[{1, 1, 1, 2, 4, 1, 1, 1}, -x] + 
   (65536*Pi^2*HPL[{1, 1, 1, 3, 1, 1, 1, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 1, 1, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1, 1, 2}, -x])/3 - 
   (1703936*HPL[{1, 1, 1, 3, 1, 1, 1, 3}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 3, 1, 1, 2, 2}, -x])/3 - 
   (1703936*HPL[{1, 1, 1, 3, 1, 1, 3, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 3, 1, 2, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 3, 1, 2, 2, 1}, -x])/3 - 
   (1703936*HPL[{1, 1, 1, 3, 1, 3, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 3, 2, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 3, 2, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 1, 3, 2, 2, 1, 1}, -x])/3 - 
   (1703936*HPL[{1, 1, 1, 3, 3, 1, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1, 1, 1, 1}, -x])/3 - 
   131072*HPL[{1, 1, 1, 4, 1, 1, 1, 2}, -x] - 
   131072*HPL[{1, 1, 1, 4, 1, 1, 2, 1}, -x] - 
   131072*HPL[{1, 1, 1, 4, 1, 2, 1, 1}, -x] - 
   131072*HPL[{1, 1, 1, 4, 2, 1, 1, 1}, -x] + 
   (917504*HPL[{1, 1, 1, 5, 1, 1, 1, 1}, -x])/5 + 
   (65536*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x])/3 + 
   (327680*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1, 2}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 1, 1, 2}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1, 3}, -x])/3 - 
   131072*HPL[{1, 1, 2, 1, 1, 1, 1, 4}, -x] + 
   (327680*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 2, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 1, 2, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 2, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 1, 1, 1, 2, 3}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 3, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 1, 1, 1, 3, 2}, -x])/3 - 
   131072*HPL[{1, 1, 2, 1, 1, 1, 4, 1}, -x] + 
   (327680*Pi^2*HPL[{1, 1, 2, 1, 1, 2, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 2, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 1, 1, 2, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2, 2, 1}, -x])/3 - 
   655360*HPL[{1, 1, 2, 1, 1, 2, 2, 2}, -x] - 
   (1441792*HPL[{1, 1, 2, 1, 1, 2, 3, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 3, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 1, 1, 3, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 1, 1, 3, 2, 1}, -x])/3 - 
   131072*HPL[{1, 1, 2, 1, 1, 4, 1, 1}, -x] + 
   (327680*Pi^2*HPL[{1, 1, 2, 1, 2, 1, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 2, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 1, 2, 1, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1, 2, 1}, -x])/3 - 
   655360*HPL[{1, 1, 2, 1, 2, 1, 2, 2}, -x] - 
   (1441792*HPL[{1, 1, 2, 1, 2, 1, 3, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 2, 1, 1}, -x])/3 - 
   655360*HPL[{1, 1, 2, 1, 2, 2, 1, 2}, -x] - 
   655360*HPL[{1, 1, 2, 1, 2, 2, 2, 1}, -x] - 
   (1441792*HPL[{1, 1, 2, 1, 2, 3, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 1, 3, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 1, 3, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 1, 3, 2, 1, 1}, -x])/3 - 
   131072*HPL[{1, 1, 2, 1, 4, 1, 1, 1}, -x] + 
   (327680*Pi^2*HPL[{1, 1, 2, 2, 1, 1, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 1, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 2, 1, 1, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1, 2, 1}, -x])/3 - 
   655360*HPL[{1, 1, 2, 2, 1, 1, 2, 2}, -x] - 
   (1441792*HPL[{1, 1, 2, 2, 1, 1, 3, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 2, 1, 1}, -x])/3 - 
   655360*HPL[{1, 1, 2, 2, 1, 2, 1, 2}, -x] - 
   655360*HPL[{1, 1, 2, 2, 1, 2, 2, 1}, -x] - 
   (1441792*HPL[{1, 1, 2, 2, 1, 3, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2, 1, 1, 1}, -x])/3 - 
   655360*HPL[{1, 1, 2, 2, 2, 1, 1, 2}, -x] - 
   655360*HPL[{1, 1, 2, 2, 2, 1, 2, 1}, -x] - 
   655360*HPL[{1, 1, 2, 2, 2, 2, 1, 1}, -x] - 
   (1441792*HPL[{1, 1, 2, 2, 3, 1, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 3, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 3, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 3, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 2, 3, 2, 1, 1, 1}, -x])/3 - 
   131072*HPL[{1, 1, 2, 4, 1, 1, 1, 1}, -x] + 
   (65536*Pi^2*HPL[{1, 1, 3, 1, 1, 1, 1, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1, 1, 2}, -x])/3 - 
   (1703936*HPL[{1, 1, 3, 1, 1, 1, 1, 3}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 3, 1, 1, 1, 2, 2}, -x])/3 - 
   (1703936*HPL[{1, 1, 3, 1, 1, 1, 3, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 3, 1, 1, 2, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 3, 1, 1, 2, 2, 1}, -x])/3 - 
   (1703936*HPL[{1, 1, 3, 1, 1, 3, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 3, 1, 2, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 3, 1, 2, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 3, 1, 2, 2, 1, 1}, -x])/3 - 
   (1703936*HPL[{1, 1, 3, 1, 3, 1, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 3, 2, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 1, 3, 2, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 3, 2, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 1, 3, 2, 2, 1, 1, 1}, -x])/3 - 
   (1703936*HPL[{1, 1, 3, 3, 1, 1, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1, 1, 1, 1}, -x])/3 - 
   131072*HPL[{1, 1, 4, 1, 1, 1, 1, 2}, -x] - 
   131072*HPL[{1, 1, 4, 1, 1, 1, 2, 1}, -x] - 
   131072*HPL[{1, 1, 4, 1, 1, 2, 1, 1}, -x] - 
   131072*HPL[{1, 1, 4, 1, 2, 1, 1, 1}, -x] - 
   131072*HPL[{1, 1, 4, 2, 1, 1, 1, 1}, -x] + 
   (917504*HPL[{1, 1, 5, 1, 1, 1, 1, 1}, -x])/5 + 
   (65536*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (327680*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1, 2}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1, 3}, -x])/3 - 
   131072*HPL[{1, 2, 1, 1, 1, 1, 1, 4}, -x] + 
   (327680*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 2, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 2, 2}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 1, 1, 1, 2, 3}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 3, 1}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 1, 1, 1, 3, 2}, -x])/3 - 
   131072*HPL[{1, 2, 1, 1, 1, 1, 4, 1}, -x] + 
   (327680*Pi^2*HPL[{1, 2, 1, 1, 1, 2, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 1, 1, 2, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2, 2, 1}, -x])/3 - 
   655360*HPL[{1, 2, 1, 1, 1, 2, 2, 2}, -x] - 
   (1441792*HPL[{1, 2, 1, 1, 1, 2, 3, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 3, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 1, 1, 3, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 1, 1, 3, 2, 1}, -x])/3 - 
   131072*HPL[{1, 2, 1, 1, 1, 4, 1, 1}, -x] + 
   (327680*Pi^2*HPL[{1, 2, 1, 1, 2, 1, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 1, 2, 1, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1, 2, 1}, -x])/3 - 
   655360*HPL[{1, 2, 1, 1, 2, 1, 2, 2}, -x] - 
   (1441792*HPL[{1, 2, 1, 1, 2, 1, 3, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 2, 1, 1}, -x])/3 - 
   655360*HPL[{1, 2, 1, 1, 2, 2, 1, 2}, -x] - 
   655360*HPL[{1, 2, 1, 1, 2, 2, 2, 1}, -x] - 
   (1441792*HPL[{1, 2, 1, 1, 2, 3, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 1, 3, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 1, 3, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 1, 3, 2, 1, 1}, -x])/3 - 
   131072*HPL[{1, 2, 1, 1, 4, 1, 1, 1}, -x] + 
   (327680*Pi^2*HPL[{1, 2, 1, 2, 1, 1, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 2, 1, 1, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1, 2, 1}, -x])/3 - 
   655360*HPL[{1, 2, 1, 2, 1, 1, 2, 2}, -x] - 
   (1441792*HPL[{1, 2, 1, 2, 1, 1, 3, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 2, 1, 1}, -x])/3 - 
   655360*HPL[{1, 2, 1, 2, 1, 2, 1, 2}, -x] - 
   655360*HPL[{1, 2, 1, 2, 1, 2, 2, 1}, -x] - 
   (1441792*HPL[{1, 2, 1, 2, 1, 3, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2, 1, 1, 1}, -x])/3 - 
   655360*HPL[{1, 2, 1, 2, 2, 1, 1, 2}, -x] - 
   655360*HPL[{1, 2, 1, 2, 2, 1, 2, 1}, -x] - 
   655360*HPL[{1, 2, 1, 2, 2, 2, 1, 1}, -x] - 
   (1441792*HPL[{1, 2, 1, 2, 3, 1, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 3, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 3, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 3, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 2, 1, 3, 2, 1, 1, 1}, -x])/3 - 
   131072*HPL[{1, 2, 1, 4, 1, 1, 1, 1}, -x] + 
   (327680*Pi^2*HPL[{1, 2, 2, 1, 1, 1, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 2, 2, 1, 1, 1, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1, 2, 1}, -x])/3 - 
   655360*HPL[{1, 2, 2, 1, 1, 1, 2, 2}, -x] - 
   (1441792*HPL[{1, 2, 2, 1, 1, 1, 3, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 2, 1, 1}, -x])/3 - 
   655360*HPL[{1, 2, 2, 1, 1, 2, 1, 2}, -x] - 
   655360*HPL[{1, 2, 2, 1, 1, 2, 2, 1}, -x] - 
   (1441792*HPL[{1, 2, 2, 1, 1, 3, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2, 1, 1, 1}, -x])/3 - 
   655360*HPL[{1, 2, 2, 1, 2, 1, 1, 2}, -x] - 
   655360*HPL[{1, 2, 2, 1, 2, 1, 2, 1}, -x] - 
   655360*HPL[{1, 2, 2, 1, 2, 2, 1, 1}, -x] - 
   (1441792*HPL[{1, 2, 2, 1, 3, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1, 1, 1, 1}, -x])/3 - 
   655360*HPL[{1, 2, 2, 2, 1, 1, 1, 2}, -x] - 
   655360*HPL[{1, 2, 2, 2, 1, 1, 2, 1}, -x] - 
   655360*HPL[{1, 2, 2, 2, 1, 2, 1, 1}, -x] - 
   655360*HPL[{1, 2, 2, 2, 2, 1, 1, 1}, -x] - 
   (1441792*HPL[{1, 2, 2, 3, 1, 1, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 2, 3, 1, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 2, 3, 1, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 2, 3, 1, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 2, 3, 1, 2, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 2, 3, 2, 1, 1, 1, 1}, -x])/3 - 
   131072*HPL[{1, 2, 4, 1, 1, 1, 1, 1}, -x] + 
   (65536*Pi^2*HPL[{1, 3, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (1703936*HPL[{1, 3, 1, 1, 1, 1, 1, 3}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 3, 1, 1, 1, 1, 2, 2}, -x])/3 - 
   (1703936*HPL[{1, 3, 1, 1, 1, 1, 3, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 3, 1, 1, 1, 2, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 3, 1, 1, 1, 2, 2, 1}, -x])/3 - 
   (1703936*HPL[{1, 3, 1, 1, 1, 3, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 3, 1, 1, 2, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 3, 1, 1, 2, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 3, 1, 1, 2, 2, 1, 1}, -x])/3 - 
   (1703936*HPL[{1, 3, 1, 1, 3, 1, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 3, 1, 2, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 3, 1, 2, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 3, 1, 2, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 3, 1, 2, 2, 1, 1, 1}, -x])/3 - 
   (1703936*HPL[{1, 3, 1, 3, 1, 1, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 3, 2, 1, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{1, 3, 2, 1, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{1, 3, 2, 1, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 3, 2, 1, 2, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{1, 3, 2, 2, 1, 1, 1, 1}, -x])/3 - 
   (1703936*HPL[{1, 3, 3, 1, 1, 1, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   131072*HPL[{1, 4, 1, 1, 1, 1, 1, 2}, -x] - 
   131072*HPL[{1, 4, 1, 1, 1, 1, 2, 1}, -x] - 
   131072*HPL[{1, 4, 1, 1, 1, 2, 1, 1}, -x] - 
   131072*HPL[{1, 4, 1, 1, 2, 1, 1, 1}, -x] - 
   131072*HPL[{1, 4, 1, 2, 1, 1, 1, 1}, -x] - 
   131072*HPL[{1, 4, 2, 1, 1, 1, 1, 1}, -x] + 
   (917504*HPL[{1, 5, 1, 1, 1, 1, 1, 1}, -x])/5 + 
   (65536*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (65536*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (327680*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1, 2}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1, 3}, -x])/3 - 
   131072*HPL[{2, 1, 1, 1, 1, 1, 1, 4}, -x] + 
   (327680*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 2, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 2, 2}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 1, 1, 1, 2, 3}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 3, 1}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 1, 1, 1, 3, 2}, -x])/3 - 
   131072*HPL[{2, 1, 1, 1, 1, 1, 4, 1}, -x] + 
   (327680*Pi^2*HPL[{2, 1, 1, 1, 1, 2, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2, 1, 2}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 1, 1, 2, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2, 2, 1}, -x])/3 - 
   655360*HPL[{2, 1, 1, 1, 1, 2, 2, 2}, -x] - 
   (1441792*HPL[{2, 1, 1, 1, 1, 2, 3, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 3, 1, 1}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 1, 1, 3, 1, 2}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 1, 1, 3, 2, 1}, -x])/3 - 
   131072*HPL[{2, 1, 1, 1, 1, 4, 1, 1}, -x] + 
   (327680*Pi^2*HPL[{2, 1, 1, 1, 2, 1, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 1, 2, 1, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1, 2, 1}, -x])/3 - 
   655360*HPL[{2, 1, 1, 1, 2, 1, 2, 2}, -x] - 
   (1441792*HPL[{2, 1, 1, 1, 2, 1, 3, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 2, 1, 1}, -x])/3 - 
   655360*HPL[{2, 1, 1, 1, 2, 2, 1, 2}, -x] - 
   655360*HPL[{2, 1, 1, 1, 2, 2, 2, 1}, -x] - 
   (1441792*HPL[{2, 1, 1, 1, 2, 3, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 1, 3, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 1, 3, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 1, 3, 2, 1, 1}, -x])/3 - 
   131072*HPL[{2, 1, 1, 1, 4, 1, 1, 1}, -x] + 
   (327680*Pi^2*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 2, 1, 1, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1, 2, 1}, -x])/3 - 
   655360*HPL[{2, 1, 1, 2, 1, 1, 2, 2}, -x] - 
   (1441792*HPL[{2, 1, 1, 2, 1, 1, 3, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 2, 1, 1}, -x])/3 - 
   655360*HPL[{2, 1, 1, 2, 1, 2, 1, 2}, -x] - 
   655360*HPL[{2, 1, 1, 2, 1, 2, 2, 1}, -x] - 
   (1441792*HPL[{2, 1, 1, 2, 1, 3, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2, 1, 1, 1}, -x])/3 - 
   655360*HPL[{2, 1, 1, 2, 2, 1, 1, 2}, -x] - 
   655360*HPL[{2, 1, 1, 2, 2, 1, 2, 1}, -x] - 
   655360*HPL[{2, 1, 1, 2, 2, 2, 1, 1}, -x] - 
   (1441792*HPL[{2, 1, 1, 2, 3, 1, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 3, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 3, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 3, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{2, 1, 1, 3, 2, 1, 1, 1}, -x])/3 - 
   131072*HPL[{2, 1, 1, 4, 1, 1, 1, 1}, -x] + 
   (327680*Pi^2*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{2, 1, 2, 1, 1, 1, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1, 2, 1}, -x])/3 - 
   655360*HPL[{2, 1, 2, 1, 1, 1, 2, 2}, -x] - 
   (1441792*HPL[{2, 1, 2, 1, 1, 1, 3, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 2, 1, 1}, -x])/3 - 
   655360*HPL[{2, 1, 2, 1, 1, 2, 1, 2}, -x] - 
   655360*HPL[{2, 1, 2, 1, 1, 2, 2, 1}, -x] - 
   (1441792*HPL[{2, 1, 2, 1, 1, 3, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2, 1, 1, 1}, -x])/3 - 
   655360*HPL[{2, 1, 2, 1, 2, 1, 1, 2}, -x] - 
   655360*HPL[{2, 1, 2, 1, 2, 1, 2, 1}, -x] - 
   655360*HPL[{2, 1, 2, 1, 2, 2, 1, 1}, -x] - 
   (1441792*HPL[{2, 1, 2, 1, 3, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1, 1, 1, 1}, -x])/3 - 
   655360*HPL[{2, 1, 2, 2, 1, 1, 1, 2}, -x] - 
   655360*HPL[{2, 1, 2, 2, 1, 1, 2, 1}, -x] - 
   655360*HPL[{2, 1, 2, 2, 1, 2, 1, 1}, -x] - 
   655360*HPL[{2, 1, 2, 2, 2, 1, 1, 1}, -x] - 
   (1441792*HPL[{2, 1, 2, 3, 1, 1, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{2, 1, 3, 1, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{2, 1, 3, 1, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{2, 1, 3, 1, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{2, 1, 3, 1, 2, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{2, 1, 3, 2, 1, 1, 1, 1}, -x])/3 - 
   131072*HPL[{2, 1, 4, 1, 1, 1, 1, 1}, -x] + 
   (327680*Pi^2*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (327680*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{2, 2, 1, 1, 1, 1, 1, 3}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   655360*HPL[{2, 2, 1, 1, 1, 1, 2, 2}, -x] - 
   (1441792*HPL[{2, 2, 1, 1, 1, 1, 3, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   655360*HPL[{2, 2, 1, 1, 1, 2, 1, 2}, -x] - 
   655360*HPL[{2, 2, 1, 1, 1, 2, 2, 1}, -x] - 
   (1441792*HPL[{2, 2, 1, 1, 1, 3, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   655360*HPL[{2, 2, 1, 1, 2, 1, 1, 2}, -x] - 
   655360*HPL[{2, 2, 1, 1, 2, 1, 2, 1}, -x] - 
   655360*HPL[{2, 2, 1, 1, 2, 2, 1, 1}, -x] - 
   (1441792*HPL[{2, 2, 1, 1, 3, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   655360*HPL[{2, 2, 1, 2, 1, 1, 1, 2}, -x] - 
   655360*HPL[{2, 2, 1, 2, 1, 1, 2, 1}, -x] - 
   655360*HPL[{2, 2, 1, 2, 1, 2, 1, 1}, -x] - 
   655360*HPL[{2, 2, 1, 2, 2, 1, 1, 1}, -x] - 
   (1441792*HPL[{2, 2, 1, 3, 1, 1, 1, 1}, -x])/3 - 
   (131072*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   655360*HPL[{2, 2, 2, 1, 1, 1, 1, 2}, -x] - 
   655360*HPL[{2, 2, 2, 1, 1, 1, 2, 1}, -x] - 
   655360*HPL[{2, 2, 2, 1, 1, 2, 1, 1}, -x] - 
   655360*HPL[{2, 2, 2, 1, 2, 1, 1, 1}, -x] - 
   655360*HPL[{2, 2, 2, 2, 1, 1, 1, 1}, -x] - 
   (1441792*HPL[{2, 2, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{2, 3, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{2, 3, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{2, 3, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{2, 3, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{2, 3, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{2, 3, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   131072*HPL[{2, 4, 1, 1, 1, 1, 1, 1}, -x] + 
   (65536*Pi^2*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (65536*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (655360*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (1703936*HPL[{3, 1, 1, 1, 1, 1, 1, 3}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{3, 1, 1, 1, 1, 1, 2, 2}, -x])/3 - 
   (1703936*HPL[{3, 1, 1, 1, 1, 1, 3, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{3, 1, 1, 1, 1, 2, 1, 2}, -x])/3 - 
   (1441792*HPL[{3, 1, 1, 1, 1, 2, 2, 1}, -x])/3 - 
   (1703936*HPL[{3, 1, 1, 1, 1, 3, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{3, 1, 1, 1, 2, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{3, 1, 1, 1, 2, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{3, 1, 1, 1, 2, 2, 1, 1}, -x])/3 - 
   (1703936*HPL[{3, 1, 1, 1, 3, 1, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{3, 1, 1, 2, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{3, 1, 1, 2, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{3, 1, 1, 2, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{3, 1, 1, 2, 2, 1, 1, 1}, -x])/3 - 
   (1703936*HPL[{3, 1, 1, 3, 1, 1, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{3, 1, 2, 1, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{3, 1, 2, 1, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{3, 1, 2, 1, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{3, 1, 2, 1, 2, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{3, 1, 2, 2, 1, 1, 1, 1}, -x])/3 - 
   (1703936*HPL[{3, 1, 3, 1, 1, 1, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{3, 2, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (1441792*HPL[{3, 2, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (1441792*HPL[{3, 2, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (1441792*HPL[{3, 2, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{3, 2, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (1441792*HPL[{3, 2, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (1703936*HPL[{3, 3, 1, 1, 1, 1, 1, 1}, -x])/9 - 
   (655360*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   131072*HPL[{4, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   131072*HPL[{4, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   131072*HPL[{4, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   131072*HPL[{4, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   131072*HPL[{4, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   131072*HPL[{4, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   131072*HPL[{4, 2, 1, 1, 1, 1, 1, 1}, -x] + 
   (917504*HPL[{5, 1, 1, 1, 1, 1, 1, 1}, -x])/5 + 
   (524288*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (524288*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (1048576*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 2}, -x])/9 + 
   (1048576*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 3}, -x])/3 - 
   (2097152*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 4}, -x])/3 + 
   (1048576*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 1}, -x])/9 + 
   (1048576*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 3}, -x])/3 - 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 3, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 1, 1, 3, 2}, -x])/3 - 
   (2097152*HPL[{1, 1, 1, 1, 1, 1, 1, 4, 1}, -x])/3 + 
   (1048576*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 1}, -x])/9 + 
   (1048576*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 3}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 1, 2, 2, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 1, 2, 3, 1}, -x])/3 - 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 3, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 1, 3, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 1, 3, 2, 1}, -x])/3 - 
   (2097152*HPL[{1, 1, 1, 1, 1, 1, 4, 1, 1}, -x])/3 + 
   (1048576*Pi^2*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 1}, -x])/9 + 
   (1048576*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 3}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 2, 1, 2, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 2, 1, 3, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 2, 2, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 2, 2, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 2, 3, 1, 1}, -x])/3 - 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 3, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 3, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 1, 3, 2, 1, 1}, -x])/3 - 
   (2097152*HPL[{1, 1, 1, 1, 1, 4, 1, 1, 1}, -x])/3 + 
   (1048576*Pi^2*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 1}, -x])/9 + 
   (1048576*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 3}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 2, 1, 1, 2, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 2, 1, 1, 3, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 2, 1, 2, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 2, 1, 2, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 2, 1, 3, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 2, 2, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 2, 2, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 2, 2, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 2, 3, 1, 1, 1}, -x])/3 - 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 3, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 3, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 3, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 1, 3, 2, 1, 1, 1}, -x])/3 - 
   (2097152*HPL[{1, 1, 1, 1, 4, 1, 1, 1, 1}, -x])/3 + 
   (1048576*Pi^2*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 1}, -x])/9 + 
   (1048576*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 3}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 1, 1, 1, 2, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 1, 1, 1, 3, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 1, 1, 2, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 1, 1, 2, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 1, 1, 3, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 1, 2, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 1, 2, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 1, 2, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 1, 3, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 2, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 2, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 2, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 2, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 2, 3, 1, 1, 1, 1}, -x])/3 - 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 3, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 3, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 3, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 3, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 1, 3, 2, 1, 1, 1, 1}, -x])/3 - 
   (2097152*HPL[{1, 1, 1, 4, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*Pi^2*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (1048576*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 3}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 1, 1, 1, 2, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 1, 1, 1, 3, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 1, 1, 2, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 1, 1, 2, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 1, 1, 3, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 1, 2, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 1, 2, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 1, 2, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 1, 3, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 2, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 2, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 2, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 2, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 1, 3, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 2, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 2, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 2, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 2, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 2, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 2, 3, 1, 1, 1, 1, 1}, -x])/3 - 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 3, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 1, 3, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 3, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 3, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 3, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 1, 3, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (2097152*HPL[{1, 1, 4, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*Pi^2*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (1048576*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 3}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 1, 1, 1, 2, 2}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 1, 1, 1, 3, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 1, 1, 2, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 1, 1, 2, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 1, 1, 3, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 1, 2, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 1, 2, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 1, 2, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 1, 3, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 2, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 2, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 2, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 2, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 1, 3, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 2, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 2, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 2, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 2, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 2, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 1, 3, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 2, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 2, 2, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 2, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 2, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 2, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 2, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 2, 3, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (1048576*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 3, 1, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{1, 3, 1, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{1, 3, 1, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 3, 1, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 3, 1, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 3, 1, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{1, 3, 2, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (2097152*HPL[{1, 4, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1}, -x])/9 + 
   (1048576*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 3}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 1, 1, 1, 2, 2}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 1, 1, 1, 3, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 1, 1, 2, 1, 2}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 1, 1, 2, 2, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 1, 1, 3, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 1, 2, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 1, 2, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 1, 2, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 1, 3, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 2, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 2, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 2, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 2, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 1, 3, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 2, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 2, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 2, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 2, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 2, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 1, 3, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 2, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{2, 1, 2, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 2, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 2, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 2, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 2, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 1, 3, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 2, 1, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{2, 2, 1, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{2, 2, 1, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 2, 1, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 2, 1, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 2, 1, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 2, 2, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{2, 3, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (1048576*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{3, 1, 1, 1, 1, 1, 1, 1, 2}, -x])/3 - 
   (4194304*HPL[{3, 1, 1, 1, 1, 1, 1, 2, 1}, -x])/3 - 
   (4194304*HPL[{3, 1, 1, 1, 1, 1, 2, 1, 1}, -x])/3 - 
   (4194304*HPL[{3, 1, 1, 1, 1, 2, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{3, 1, 1, 1, 2, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{3, 1, 1, 2, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{3, 1, 2, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (4194304*HPL[{3, 2, 1, 1, 1, 1, 1, 1, 1}, -x])/3 - 
   (2097152*HPL[{4, 1, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   (1048576*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   1048576*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   2097152*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   (10485760*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 3}, -x])/3 + 
   2097152*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 2, 2}, -x] - 
   (10485760*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 3, 1}, -x])/3 + 
   2097152*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 1, 2}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 1, 1, 1, 2, 2, 1}, -x] - 
   (10485760*HPL[{1, 1, 1, 1, 1, 1, 1, 3, 1, 1}, -x])/3 + 
   2097152*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 1, 2}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 1, 1, 2, 1, 2, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 1, 1, 2, 2, 1, 1}, -x] - 
   (10485760*HPL[{1, 1, 1, 1, 1, 1, 3, 1, 1, 1}, -x])/3 + 
   2097152*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 1, 2}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 1, 2, 1, 1, 2, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 1, 2, 1, 2, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 1, 2, 2, 1, 1, 1}, -x] - 
   (10485760*HPL[{1, 1, 1, 1, 1, 3, 1, 1, 1, 1}, -x])/3 + 
   2097152*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 1, 2}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 2, 1, 1, 1, 2, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 2, 1, 1, 2, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 2, 1, 2, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 1, 2, 2, 1, 1, 1, 1}, -x] - 
   (10485760*HPL[{1, 1, 1, 1, 3, 1, 1, 1, 1, 1}, -x])/3 + 
   2097152*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 1, 2}, -x] - 
   2097152*HPL[{1, 1, 1, 2, 1, 1, 1, 1, 2, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 2, 1, 1, 1, 2, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 2, 1, 1, 2, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 2, 1, 2, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 1, 2, 2, 1, 1, 1, 1, 1}, -x] - 
   (10485760*HPL[{1, 1, 1, 3, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   2097152*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   2097152*HPL[{1, 1, 2, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   2097152*HPL[{1, 1, 2, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 2, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 2, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 2, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 1, 2, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   (10485760*HPL[{1, 1, 3, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   2097152*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   2097152*HPL[{1, 2, 1, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   2097152*HPL[{1, 2, 1, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   2097152*HPL[{1, 2, 1, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 2, 1, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 2, 1, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 2, 1, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{1, 2, 2, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   (10485760*HPL[{1, 3, 1, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   2097152*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1, 2}, -x] - 
   2097152*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 2, 1}, -x] - 
   2097152*HPL[{2, 1, 1, 1, 1, 1, 1, 2, 1, 1}, -x] - 
   2097152*HPL[{2, 1, 1, 1, 1, 1, 2, 1, 1, 1}, -x] - 
   2097152*HPL[{2, 1, 1, 1, 1, 2, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{2, 1, 1, 1, 2, 1, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{2, 1, 1, 2, 1, 1, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{2, 1, 2, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   2097152*HPL[{2, 2, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   (10485760*HPL[{3, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x])/3 + 
   8388608*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] + 
   16777216*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, -x] - 
   (127*Pi^8*HPL[{0}, x]*Zeta[3])/2946982500 - 
   (31*Pi^6*HPL[{0}, x]^3*Zeta[3])/442047375 - (Pi^4*HPL[{0}, x]^5*Zeta[3])/
    30071250 - (Pi^2*HPL[{0}, x]^7*Zeta[3])/147349125 - 
   (HPL[{0}, x]^9*Zeta[3])/1768189500 - (127*Pi^8*HPL[{1}, -x]*Zeta[3])/
    133953750 - (62*Pi^6*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[3])/13395375 - 
   (Pi^4*HPL[{0}, x]^4*HPL[{1}, -x]*Zeta[3])/273375 - 
   (2*Pi^2*HPL[{0}, x]^6*HPL[{1}, -x]*Zeta[3])/1913625 - 
   (HPL[{0}, x]^8*HPL[{1}, -x]*Zeta[3])/8930250 - 
   (124*Pi^6*HPL[{0}, x]*HPL[{2}, -x]*Zeta[3])/1488375 - 
   (4*Pi^4*HPL[{0}, x]^3*HPL[{2}, -x]*Zeta[3])/30375 - 
   (4*Pi^2*HPL[{0}, x]^5*HPL[{2}, -x]*Zeta[3])/70875 - 
   (4*HPL[{0}, x]^7*HPL[{2}, -x]*Zeta[3])/496125 - 
   (5084*Pi^6*HPL[{3}, -x]*Zeta[3])/13395375 - 
   (164*Pi^4*HPL[{0}, x]^2*HPL[{3}, -x]*Zeta[3])/91125 - 
   (164*Pi^2*HPL[{0}, x]^4*HPL[{3}, -x]*Zeta[3])/127575 - 
   (164*HPL[{0}, x]^6*HPL[{3}, -x]*Zeta[3])/637875 - 
   (712*Pi^4*HPL[{0}, x]*HPL[{4}, -x]*Zeta[3])/91125 - 
   (1424*Pi^2*HPL[{0}, x]^3*HPL[{4}, -x]*Zeta[3])/127575 - 
   (712*HPL[{0}, x]^5*HPL[{4}, -x]*Zeta[3])/212625 - 
   (88*Pi^4*HPL[{5}, -x]*Zeta[3])/30375 - 
   (176*Pi^2*HPL[{0}, x]^2*HPL[{5}, -x]*Zeta[3])/14175 - 
   (88*HPL[{0}, x]^4*HPL[{5}, -x]*Zeta[3])/14175 + 
   (5344*Pi^2*HPL[{0}, x]*HPL[{6}, -x]*Zeta[3])/42525 + 
   (5344*HPL[{0}, x]^3*HPL[{6}, -x]*Zeta[3])/42525 + 
   (736*Pi^2*HPL[{7}, -x]*Zeta[3])/42525 + 
   (736*HPL[{0}, x]^2*HPL[{7}, -x]*Zeta[3])/14175 - 
   (8384*HPL[{0}, x]*HPL[{8}, -x]*Zeta[3])/4725 + 
   (24512*HPL[{9}, -x]*Zeta[3])/14175 - 
   (496*Pi^6*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[3])/2679075 - 
   (16*Pi^4*HPL[{0}, x]^3*HPL[{1, 1}, -x]*Zeta[3])/54675 - 
   (16*Pi^2*HPL[{0}, x]^5*HPL[{1, 1}, -x]*Zeta[3])/127575 - 
   (16*HPL[{0}, x]^7*HPL[{1, 1}, -x]*Zeta[3])/893025 - 
   (3968*Pi^6*HPL[{1, 2}, -x]*Zeta[3])/2679075 - 
   (128*Pi^4*HPL[{0}, x]^2*HPL[{1, 2}, -x]*Zeta[3])/18225 - 
   (128*Pi^2*HPL[{0}, x]^4*HPL[{1, 2}, -x]*Zeta[3])/25515 - 
   (128*HPL[{0}, x]^6*HPL[{1, 2}, -x]*Zeta[3])/127575 - 
   (992*Pi^4*HPL[{0}, x]*HPL[{1, 3}, -x]*Zeta[3])/18225 - 
   (1984*Pi^2*HPL[{0}, x]^3*HPL[{1, 3}, -x]*Zeta[3])/25515 - 
   (992*HPL[{0}, x]^5*HPL[{1, 3}, -x]*Zeta[3])/42525 - 
   (64*Pi^4*HPL[{1, 4}, -x]*Zeta[3])/729 - 
   (640*Pi^2*HPL[{0}, x]^2*HPL[{1, 4}, -x]*Zeta[3])/1701 - 
   (320*HPL[{0}, x]^4*HPL[{1, 4}, -x]*Zeta[3])/1701 + 
   (10112*Pi^2*HPL[{0}, x]*HPL[{1, 5}, -x]*Zeta[3])/42525 + 
   (10112*HPL[{0}, x]^3*HPL[{1, 5}, -x]*Zeta[3])/42525 + 
   (2560*Pi^2*HPL[{1, 6}, -x]*Zeta[3])/1701 + 
   (2560*HPL[{0}, x]^2*HPL[{1, 6}, -x]*Zeta[3])/567 - 
   (3328*HPL[{0}, x]*HPL[{1, 7}, -x]*Zeta[3])/405 - 
   (34304*HPL[{1, 8}, -x]*Zeta[3])/2835 - (3968*Pi^6*HPL[{2, 1}, -x]*Zeta[3])/
    2679075 - (128*Pi^4*HPL[{0}, x]^2*HPL[{2, 1}, -x]*Zeta[3])/18225 - 
   (128*Pi^2*HPL[{0}, x]^4*HPL[{2, 1}, -x]*Zeta[3])/25515 - 
   (128*HPL[{0}, x]^6*HPL[{2, 1}, -x]*Zeta[3])/127575 - 
   (352*Pi^4*HPL[{0}, x]*HPL[{2, 2}, -x]*Zeta[3])/3645 - 
   (704*Pi^2*HPL[{0}, x]^3*HPL[{2, 2}, -x]*Zeta[3])/5103 - 
   (352*HPL[{0}, x]^5*HPL[{2, 2}, -x]*Zeta[3])/8505 - 
   (1088*Pi^4*HPL[{2, 3}, -x]*Zeta[3])/3645 - 
   (2176*Pi^2*HPL[{0}, x]^2*HPL[{2, 3}, -x]*Zeta[3])/1701 - 
   (1088*HPL[{0}, x]^4*HPL[{2, 3}, -x]*Zeta[3])/1701 - 
   (20096*Pi^2*HPL[{0}, x]*HPL[{2, 4}, -x]*Zeta[3])/8505 - 
   (20096*HPL[{0}, x]^3*HPL[{2, 4}, -x]*Zeta[3])/8505 + 
   (24064*Pi^2*HPL[{2, 5}, -x]*Zeta[3])/6075 + 
   (24064*HPL[{0}, x]^2*HPL[{2, 5}, -x]*Zeta[3])/2025 + 
   (56576*HPL[{0}, x]*HPL[{2, 6}, -x]*Zeta[3])/2835 - 
   (200192*HPL[{2, 7}, -x]*Zeta[3])/2835 - 
   (992*Pi^4*HPL[{0}, x]*HPL[{3, 1}, -x]*Zeta[3])/18225 - 
   (1984*Pi^2*HPL[{0}, x]^3*HPL[{3, 1}, -x]*Zeta[3])/25515 - 
   (992*HPL[{0}, x]^5*HPL[{3, 1}, -x]*Zeta[3])/42525 - 
   (1088*Pi^4*HPL[{3, 2}, -x]*Zeta[3])/3645 - 
   (2176*Pi^2*HPL[{0}, x]^2*HPL[{3, 2}, -x]*Zeta[3])/1701 - 
   (1088*HPL[{0}, x]^4*HPL[{3, 2}, -x]*Zeta[3])/1701 - 
   (44672*Pi^2*HPL[{0}, x]*HPL[{3, 3}, -x]*Zeta[3])/8505 - 
   (44672*HPL[{0}, x]^3*HPL[{3, 3}, -x]*Zeta[3])/8505 + 
   (9728*Pi^2*HPL[{3, 4}, -x]*Zeta[3])/8505 + 
   (9728*HPL[{0}, x]^2*HPL[{3, 4}, -x]*Zeta[3])/2835 + 
   (964864*HPL[{0}, x]*HPL[{3, 5}, -x]*Zeta[3])/14175 - 
   (42496*HPL[{3, 6}, -x]*Zeta[3])/567 - (64*Pi^4*HPL[{4, 1}, -x]*Zeta[3])/
    729 - (640*Pi^2*HPL[{0}, x]^2*HPL[{4, 1}, -x]*Zeta[3])/1701 - 
   (320*HPL[{0}, x]^4*HPL[{4, 1}, -x]*Zeta[3])/1701 - 
   (20096*Pi^2*HPL[{0}, x]*HPL[{4, 2}, -x]*Zeta[3])/8505 - 
   (20096*HPL[{0}, x]^3*HPL[{4, 2}, -x]*Zeta[3])/8505 + 
   (9728*Pi^2*HPL[{4, 3}, -x]*Zeta[3])/8505 + 
   (9728*HPL[{0}, x]^2*HPL[{4, 3}, -x]*Zeta[3])/2835 + 
   (204032*HPL[{0}, x]*HPL[{4, 4}, -x]*Zeta[3])/2835 - 
   (699904*HPL[{4, 5}, -x]*Zeta[3])/14175 + 
   (10112*Pi^2*HPL[{0}, x]*HPL[{5, 1}, -x]*Zeta[3])/42525 + 
   (10112*HPL[{0}, x]^3*HPL[{5, 1}, -x]*Zeta[3])/42525 + 
   (24064*Pi^2*HPL[{5, 2}, -x]*Zeta[3])/6075 + 
   (24064*HPL[{0}, x]^2*HPL[{5, 2}, -x]*Zeta[3])/2025 + 
   (964864*HPL[{0}, x]*HPL[{5, 3}, -x]*Zeta[3])/14175 - 
   (699904*HPL[{5, 4}, -x]*Zeta[3])/14175 + 
   (2560*Pi^2*HPL[{6, 1}, -x]*Zeta[3])/1701 + 
   (2560*HPL[{0}, x]^2*HPL[{6, 1}, -x]*Zeta[3])/567 + 
   (56576*HPL[{0}, x]*HPL[{6, 2}, -x]*Zeta[3])/2835 - 
   (42496*HPL[{6, 3}, -x]*Zeta[3])/567 - 
   (3328*HPL[{0}, x]*HPL[{7, 1}, -x]*Zeta[3])/405 - 
   (200192*HPL[{7, 2}, -x]*Zeta[3])/2835 - (34304*HPL[{8, 1}, -x]*Zeta[3])/
    2835 - (992*Pi^6*HPL[{1, 1, 1}, -x]*Zeta[3])/297675 - 
   (32*Pi^4*HPL[{0}, x]^2*HPL[{1, 1, 1}, -x]*Zeta[3])/2025 - 
   (32*Pi^2*HPL[{0}, x]^4*HPL[{1, 1, 1}, -x]*Zeta[3])/2835 - 
   (32*HPL[{0}, x]^6*HPL[{1, 1, 1}, -x]*Zeta[3])/14175 - 
   (448*Pi^4*HPL[{0}, x]*HPL[{1, 1, 2}, -x]*Zeta[3])/2025 - 
   (128*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 2}, -x]*Zeta[3])/405 - 
   (64*HPL[{0}, x]^5*HPL[{1, 1, 2}, -x]*Zeta[3])/675 - 
   (4288*Pi^4*HPL[{1, 1, 3}, -x]*Zeta[3])/6075 - 
   (8576*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 3}, -x]*Zeta[3])/2835 - 
   (4288*HPL[{0}, x]^4*HPL[{1, 1, 3}, -x]*Zeta[3])/2835 - 
   (5888*Pi^2*HPL[{0}, x]*HPL[{1, 1, 4}, -x]*Zeta[3])/945 - 
   (5888*HPL[{0}, x]^3*HPL[{1, 1, 4}, -x]*Zeta[3])/945 + 
   (7936*Pi^2*HPL[{1, 1, 5}, -x]*Zeta[3])/945 + 
   (7936*HPL[{0}, x]^2*HPL[{1, 1, 5}, -x]*Zeta[3])/315 + 
   (54784*HPL[{0}, x]*HPL[{1, 1, 6}, -x]*Zeta[3])/945 - 
   (49664*HPL[{1, 1, 7}, -x]*Zeta[3])/315 - 
   (448*Pi^4*HPL[{0}, x]*HPL[{1, 2, 1}, -x]*Zeta[3])/2025 - 
   (128*Pi^2*HPL[{0}, x]^3*HPL[{1, 2, 1}, -x]*Zeta[3])/405 - 
   (64*HPL[{0}, x]^5*HPL[{1, 2, 1}, -x]*Zeta[3])/675 - 
   (2624*Pi^4*HPL[{1, 2, 2}, -x]*Zeta[3])/2025 - 
   (5248*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 2}, -x]*Zeta[3])/945 - 
   (2624*HPL[{0}, x]^4*HPL[{1, 2, 2}, -x]*Zeta[3])/945 - 
   (75008*Pi^2*HPL[{0}, x]*HPL[{1, 2, 3}, -x]*Zeta[3])/2835 - 
   (75008*HPL[{0}, x]^3*HPL[{1, 2, 3}, -x]*Zeta[3])/2835 - 
   (1280*Pi^2*HPL[{1, 2, 4}, -x]*Zeta[3])/189 - 
   (1280*HPL[{0}, x]^2*HPL[{1, 2, 4}, -x]*Zeta[3])/63 + 
   (18944*HPL[{0}, x]*HPL[{1, 2, 5}, -x]*Zeta[3])/63 - 
   (128512*HPL[{1, 2, 6}, -x]*Zeta[3])/945 - 
   (4288*Pi^4*HPL[{1, 3, 1}, -x]*Zeta[3])/6075 - 
   (8576*Pi^2*HPL[{0}, x]^2*HPL[{1, 3, 1}, -x]*Zeta[3])/2835 - 
   (4288*HPL[{0}, x]^4*HPL[{1, 3, 1}, -x]*Zeta[3])/2835 - 
   (75008*Pi^2*HPL[{0}, x]*HPL[{1, 3, 2}, -x]*Zeta[3])/2835 - 
   (75008*HPL[{0}, x]^3*HPL[{1, 3, 2}, -x]*Zeta[3])/2835 - 
   (18176*Pi^2*HPL[{1, 3, 3}, -x]*Zeta[3])/567 - 
   (18176*HPL[{0}, x]^2*HPL[{1, 3, 3}, -x]*Zeta[3])/189 + 
   (18944*HPL[{0}, x]*HPL[{1, 3, 4}, -x]*Zeta[3])/63 + 
   (27136*HPL[{1, 3, 5}, -x]*Zeta[3])/105 - 
   (5888*Pi^2*HPL[{0}, x]*HPL[{1, 4, 1}, -x]*Zeta[3])/945 - 
   (5888*HPL[{0}, x]^3*HPL[{1, 4, 1}, -x]*Zeta[3])/945 - 
   (1280*Pi^2*HPL[{1, 4, 2}, -x]*Zeta[3])/189 - 
   (1280*HPL[{0}, x]^2*HPL[{1, 4, 2}, -x]*Zeta[3])/63 + 
   (18944*HPL[{0}, x]*HPL[{1, 4, 3}, -x]*Zeta[3])/63 + 
   (22016*HPL[{1, 4, 4}, -x]*Zeta[3])/63 + 
   (7936*Pi^2*HPL[{1, 5, 1}, -x]*Zeta[3])/945 + 
   (7936*HPL[{0}, x]^2*HPL[{1, 5, 1}, -x]*Zeta[3])/315 + 
   (18944*HPL[{0}, x]*HPL[{1, 5, 2}, -x]*Zeta[3])/63 + 
   (27136*HPL[{1, 5, 3}, -x]*Zeta[3])/105 + 
   (54784*HPL[{0}, x]*HPL[{1, 6, 1}, -x]*Zeta[3])/945 - 
   (128512*HPL[{1, 6, 2}, -x]*Zeta[3])/945 - 
   (49664*HPL[{1, 7, 1}, -x]*Zeta[3])/315 - 
   (448*Pi^4*HPL[{0}, x]*HPL[{2, 1, 1}, -x]*Zeta[3])/2025 - 
   (128*Pi^2*HPL[{0}, x]^3*HPL[{2, 1, 1}, -x]*Zeta[3])/405 - 
   (64*HPL[{0}, x]^5*HPL[{2, 1, 1}, -x]*Zeta[3])/675 - 
   (2624*Pi^4*HPL[{2, 1, 2}, -x]*Zeta[3])/2025 - 
   (5248*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 2}, -x]*Zeta[3])/945 - 
   (2624*HPL[{0}, x]^4*HPL[{2, 1, 2}, -x]*Zeta[3])/945 - 
   (75008*Pi^2*HPL[{0}, x]*HPL[{2, 1, 3}, -x]*Zeta[3])/2835 - 
   (75008*HPL[{0}, x]^3*HPL[{2, 1, 3}, -x]*Zeta[3])/2835 - 
   (1280*Pi^2*HPL[{2, 1, 4}, -x]*Zeta[3])/189 - 
   (1280*HPL[{0}, x]^2*HPL[{2, 1, 4}, -x]*Zeta[3])/63 + 
   (18944*HPL[{0}, x]*HPL[{2, 1, 5}, -x]*Zeta[3])/63 - 
   (128512*HPL[{2, 1, 6}, -x]*Zeta[3])/945 - 
   (2624*Pi^4*HPL[{2, 2, 1}, -x]*Zeta[3])/2025 - 
   (5248*Pi^2*HPL[{0}, x]^2*HPL[{2, 2, 1}, -x]*Zeta[3])/945 - 
   (2624*HPL[{0}, x]^4*HPL[{2, 2, 1}, -x]*Zeta[3])/945 - 
   (48896*Pi^2*HPL[{0}, x]*HPL[{2, 2, 2}, -x]*Zeta[3])/945 - 
   (48896*HPL[{0}, x]^3*HPL[{2, 2, 2}, -x]*Zeta[3])/945 - 
   (219904*Pi^2*HPL[{2, 2, 3}, -x]*Zeta[3])/2835 - 
   (219904*HPL[{0}, x]^2*HPL[{2, 2, 3}, -x]*Zeta[3])/945 + 
   (123392*HPL[{0}, x]*HPL[{2, 2, 4}, -x]*Zeta[3])/315 + 
   (224768*HPL[{2, 2, 5}, -x]*Zeta[3])/315 - 
   (75008*Pi^2*HPL[{0}, x]*HPL[{2, 3, 1}, -x]*Zeta[3])/2835 - 
   (75008*HPL[{0}, x]^3*HPL[{2, 3, 1}, -x]*Zeta[3])/2835 - 
   (219904*Pi^2*HPL[{2, 3, 2}, -x]*Zeta[3])/2835 - 
   (219904*HPL[{0}, x]^2*HPL[{2, 3, 2}, -x]*Zeta[3])/945 + 
   (54784*HPL[{0}, x]*HPL[{2, 3, 3}, -x]*Zeta[3])/945 + 
   (79360*HPL[{2, 3, 4}, -x]*Zeta[3])/63 - 
   (1280*Pi^2*HPL[{2, 4, 1}, -x]*Zeta[3])/189 - 
   (1280*HPL[{0}, x]^2*HPL[{2, 4, 1}, -x]*Zeta[3])/63 + 
   (123392*HPL[{0}, x]*HPL[{2, 4, 2}, -x]*Zeta[3])/315 + 
   (79360*HPL[{2, 4, 3}, -x]*Zeta[3])/63 + 
   (18944*HPL[{0}, x]*HPL[{2, 5, 1}, -x]*Zeta[3])/63 + 
   (224768*HPL[{2, 5, 2}, -x]*Zeta[3])/315 - 
   (128512*HPL[{2, 6, 1}, -x]*Zeta[3])/945 - 
   (4288*Pi^4*HPL[{3, 1, 1}, -x]*Zeta[3])/6075 - 
   (8576*Pi^2*HPL[{0}, x]^2*HPL[{3, 1, 1}, -x]*Zeta[3])/2835 - 
   (4288*HPL[{0}, x]^4*HPL[{3, 1, 1}, -x]*Zeta[3])/2835 - 
   (75008*Pi^2*HPL[{0}, x]*HPL[{3, 1, 2}, -x]*Zeta[3])/2835 - 
   (75008*HPL[{0}, x]^3*HPL[{3, 1, 2}, -x]*Zeta[3])/2835 - 
   (18176*Pi^2*HPL[{3, 1, 3}, -x]*Zeta[3])/567 - 
   (18176*HPL[{0}, x]^2*HPL[{3, 1, 3}, -x]*Zeta[3])/189 + 
   (18944*HPL[{0}, x]*HPL[{3, 1, 4}, -x]*Zeta[3])/63 + 
   (27136*HPL[{3, 1, 5}, -x]*Zeta[3])/105 - 
   (75008*Pi^2*HPL[{0}, x]*HPL[{3, 2, 1}, -x]*Zeta[3])/2835 - 
   (75008*HPL[{0}, x]^3*HPL[{3, 2, 1}, -x]*Zeta[3])/2835 - 
   (219904*Pi^2*HPL[{3, 2, 2}, -x]*Zeta[3])/2835 - 
   (219904*HPL[{0}, x]^2*HPL[{3, 2, 2}, -x]*Zeta[3])/945 + 
   (54784*HPL[{0}, x]*HPL[{3, 2, 3}, -x]*Zeta[3])/945 + 
   (79360*HPL[{3, 2, 4}, -x]*Zeta[3])/63 - 
   (18176*Pi^2*HPL[{3, 3, 1}, -x]*Zeta[3])/567 - 
   (18176*HPL[{0}, x]^2*HPL[{3, 3, 1}, -x]*Zeta[3])/189 + 
   (54784*HPL[{0}, x]*HPL[{3, 3, 2}, -x]*Zeta[3])/945 + 
   (1391104*HPL[{3, 3, 3}, -x]*Zeta[3])/945 + 
   (18944*HPL[{0}, x]*HPL[{3, 4, 1}, -x]*Zeta[3])/63 + 
   (79360*HPL[{3, 4, 2}, -x]*Zeta[3])/63 + (27136*HPL[{3, 5, 1}, -x]*Zeta[3])/
    105 - (5888*Pi^2*HPL[{0}, x]*HPL[{4, 1, 1}, -x]*Zeta[3])/945 - 
   (5888*HPL[{0}, x]^3*HPL[{4, 1, 1}, -x]*Zeta[3])/945 - 
   (1280*Pi^2*HPL[{4, 1, 2}, -x]*Zeta[3])/189 - 
   (1280*HPL[{0}, x]^2*HPL[{4, 1, 2}, -x]*Zeta[3])/63 + 
   (18944*HPL[{0}, x]*HPL[{4, 1, 3}, -x]*Zeta[3])/63 + 
   (22016*HPL[{4, 1, 4}, -x]*Zeta[3])/63 - 
   (1280*Pi^2*HPL[{4, 2, 1}, -x]*Zeta[3])/189 - 
   (1280*HPL[{0}, x]^2*HPL[{4, 2, 1}, -x]*Zeta[3])/63 + 
   (123392*HPL[{0}, x]*HPL[{4, 2, 2}, -x]*Zeta[3])/315 + 
   (79360*HPL[{4, 2, 3}, -x]*Zeta[3])/63 + 
   (18944*HPL[{0}, x]*HPL[{4, 3, 1}, -x]*Zeta[3])/63 + 
   (79360*HPL[{4, 3, 2}, -x]*Zeta[3])/63 + (22016*HPL[{4, 4, 1}, -x]*Zeta[3])/
    63 + (7936*Pi^2*HPL[{5, 1, 1}, -x]*Zeta[3])/945 + 
   (7936*HPL[{0}, x]^2*HPL[{5, 1, 1}, -x]*Zeta[3])/315 + 
   (18944*HPL[{0}, x]*HPL[{5, 1, 2}, -x]*Zeta[3])/63 + 
   (27136*HPL[{5, 1, 3}, -x]*Zeta[3])/105 + 
   (18944*HPL[{0}, x]*HPL[{5, 2, 1}, -x]*Zeta[3])/63 + 
   (224768*HPL[{5, 2, 2}, -x]*Zeta[3])/315 + 
   (27136*HPL[{5, 3, 1}, -x]*Zeta[3])/105 + 
   (54784*HPL[{0}, x]*HPL[{6, 1, 1}, -x]*Zeta[3])/945 - 
   (128512*HPL[{6, 1, 2}, -x]*Zeta[3])/945 - 
   (128512*HPL[{6, 2, 1}, -x]*Zeta[3])/945 - 
   (49664*HPL[{7, 1, 1}, -x]*Zeta[3])/315 - 
   (1024*Pi^4*HPL[{0}, x]*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/2025 - 
   (2048*Pi^2*HPL[{0}, x]^3*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/2835 - 
   (1024*HPL[{0}, x]^5*HPL[{1, 1, 1, 1}, -x]*Zeta[3])/4725 - 
   (2048*Pi^4*HPL[{1, 1, 1, 2}, -x]*Zeta[3])/675 - 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 2}, -x]*Zeta[3])/315 - 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 1, 2}, -x]*Zeta[3])/315 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 3}, -x]*Zeta[3])/63 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 1, 3}, -x]*Zeta[3])/63 - 
   (8192*Pi^2*HPL[{1, 1, 1, 4}, -x]*Zeta[3])/315 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 1, 4}, -x]*Zeta[3])/105 + 
   (24576*HPL[{0}, x]*HPL[{1, 1, 1, 5}, -x]*Zeta[3])/35 - 
   (16384*HPL[{1, 1, 1, 6}, -x]*Zeta[3])/105 - 
   (2048*Pi^4*HPL[{1, 1, 2, 1}, -x]*Zeta[3])/675 - 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 2, 1}, -x]*Zeta[3])/315 - 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 2, 1}, -x]*Zeta[3])/315 - 
   (118784*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 2}, -x]*Zeta[3])/945 - 
   (118784*HPL[{0}, x]^3*HPL[{1, 1, 2, 2}, -x]*Zeta[3])/945 - 
   (65536*Pi^2*HPL[{1, 1, 2, 3}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 2, 3}, -x]*Zeta[3])/105 + 
   (24576*HPL[{0}, x]*HPL[{1, 1, 2, 4}, -x]*Zeta[3])/35 + 
   (212992*HPL[{1, 1, 2, 5}, -x]*Zeta[3])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 3, 1}, -x]*Zeta[3])/63 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 3, 1}, -x]*Zeta[3])/63 - 
   (65536*Pi^2*HPL[{1, 1, 3, 2}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 3, 2}, -x]*Zeta[3])/105 - 
   (253952*HPL[{0}, x]*HPL[{1, 1, 3, 3}, -x]*Zeta[3])/945 + 
   (65536*HPL[{1, 1, 3, 4}, -x]*Zeta[3])/21 - 
   (8192*Pi^2*HPL[{1, 1, 4, 1}, -x]*Zeta[3])/315 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 4, 1}, -x]*Zeta[3])/105 + 
   (24576*HPL[{0}, x]*HPL[{1, 1, 4, 2}, -x]*Zeta[3])/35 + 
   (65536*HPL[{1, 1, 4, 3}, -x]*Zeta[3])/21 + 
   (24576*HPL[{0}, x]*HPL[{1, 1, 5, 1}, -x]*Zeta[3])/35 + 
   (212992*HPL[{1, 1, 5, 2}, -x]*Zeta[3])/105 - 
   (16384*HPL[{1, 1, 6, 1}, -x]*Zeta[3])/105 - 
   (2048*Pi^4*HPL[{1, 2, 1, 1}, -x]*Zeta[3])/675 - 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 2, 1, 1}, -x]*Zeta[3])/315 - 
   (2048*HPL[{0}, x]^4*HPL[{1, 2, 1, 1}, -x]*Zeta[3])/315 - 
   (118784*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 2}, -x]*Zeta[3])/945 - 
   (118784*HPL[{0}, x]^3*HPL[{1, 2, 1, 2}, -x]*Zeta[3])/945 - 
   (65536*Pi^2*HPL[{1, 2, 1, 3}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 2, 1, 3}, -x]*Zeta[3])/105 + 
   (24576*HPL[{0}, x]*HPL[{1, 2, 1, 4}, -x]*Zeta[3])/35 + 
   (212992*HPL[{1, 2, 1, 5}, -x]*Zeta[3])/105 - 
   (118784*Pi^2*HPL[{0}, x]*HPL[{1, 2, 2, 1}, -x]*Zeta[3])/945 - 
   (118784*HPL[{0}, x]^3*HPL[{1, 2, 2, 1}, -x]*Zeta[3])/945 - 
   (425984*Pi^2*HPL[{1, 2, 2, 2}, -x]*Zeta[3])/945 - 
   (425984*HPL[{0}, x]^2*HPL[{1, 2, 2, 2}, -x]*Zeta[3])/315 - 
   (581632*HPL[{0}, x]*HPL[{1, 2, 2, 3}, -x]*Zeta[3])/315 + 
   (557056*HPL[{1, 2, 2, 4}, -x]*Zeta[3])/105 - 
   (65536*Pi^2*HPL[{1, 2, 3, 1}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 2, 3, 1}, -x]*Zeta[3])/105 - 
   (581632*HPL[{0}, x]*HPL[{1, 2, 3, 2}, -x]*Zeta[3])/315 + 
   (4210688*HPL[{1, 2, 3, 3}, -x]*Zeta[3])/945 + 
   (24576*HPL[{0}, x]*HPL[{1, 2, 4, 1}, -x]*Zeta[3])/35 + 
   (557056*HPL[{1, 2, 4, 2}, -x]*Zeta[3])/105 + 
   (212992*HPL[{1, 2, 5, 1}, -x]*Zeta[3])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 3, 1, 1}, -x]*Zeta[3])/63 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 3, 1, 1}, -x]*Zeta[3])/63 - 
   (65536*Pi^2*HPL[{1, 3, 1, 2}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 3, 1, 2}, -x]*Zeta[3])/105 - 
   (253952*HPL[{0}, x]*HPL[{1, 3, 1, 3}, -x]*Zeta[3])/945 + 
   (65536*HPL[{1, 3, 1, 4}, -x]*Zeta[3])/21 - 
   (65536*Pi^2*HPL[{1, 3, 2, 1}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 3, 2, 1}, -x]*Zeta[3])/105 - 
   (581632*HPL[{0}, x]*HPL[{1, 3, 2, 2}, -x]*Zeta[3])/315 + 
   (4210688*HPL[{1, 3, 2, 3}, -x]*Zeta[3])/945 - 
   (253952*HPL[{0}, x]*HPL[{1, 3, 3, 1}, -x]*Zeta[3])/945 + 
   (4210688*HPL[{1, 3, 3, 2}, -x]*Zeta[3])/945 + 
   (65536*HPL[{1, 3, 4, 1}, -x]*Zeta[3])/21 - 
   (8192*Pi^2*HPL[{1, 4, 1, 1}, -x]*Zeta[3])/315 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 4, 1, 1}, -x]*Zeta[3])/105 + 
   (24576*HPL[{0}, x]*HPL[{1, 4, 1, 2}, -x]*Zeta[3])/35 + 
   (65536*HPL[{1, 4, 1, 3}, -x]*Zeta[3])/21 + 
   (24576*HPL[{0}, x]*HPL[{1, 4, 2, 1}, -x]*Zeta[3])/35 + 
   (557056*HPL[{1, 4, 2, 2}, -x]*Zeta[3])/105 + 
   (65536*HPL[{1, 4, 3, 1}, -x]*Zeta[3])/21 + 
   (24576*HPL[{0}, x]*HPL[{1, 5, 1, 1}, -x]*Zeta[3])/35 + 
   (212992*HPL[{1, 5, 1, 2}, -x]*Zeta[3])/105 + 
   (212992*HPL[{1, 5, 2, 1}, -x]*Zeta[3])/105 - 
   (16384*HPL[{1, 6, 1, 1}, -x]*Zeta[3])/105 - 
   (2048*Pi^4*HPL[{2, 1, 1, 1}, -x]*Zeta[3])/675 - 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{2, 1, 1, 1}, -x]*Zeta[3])/315 - 
   (2048*HPL[{0}, x]^4*HPL[{2, 1, 1, 1}, -x]*Zeta[3])/315 - 
   (118784*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 2}, -x]*Zeta[3])/945 - 
   (118784*HPL[{0}, x]^3*HPL[{2, 1, 1, 2}, -x]*Zeta[3])/945 - 
   (65536*Pi^2*HPL[{2, 1, 1, 3}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{2, 1, 1, 3}, -x]*Zeta[3])/105 + 
   (24576*HPL[{0}, x]*HPL[{2, 1, 1, 4}, -x]*Zeta[3])/35 + 
   (212992*HPL[{2, 1, 1, 5}, -x]*Zeta[3])/105 - 
   (118784*Pi^2*HPL[{0}, x]*HPL[{2, 1, 2, 1}, -x]*Zeta[3])/945 - 
   (118784*HPL[{0}, x]^3*HPL[{2, 1, 2, 1}, -x]*Zeta[3])/945 - 
   (425984*Pi^2*HPL[{2, 1, 2, 2}, -x]*Zeta[3])/945 - 
   (425984*HPL[{0}, x]^2*HPL[{2, 1, 2, 2}, -x]*Zeta[3])/315 - 
   (581632*HPL[{0}, x]*HPL[{2, 1, 2, 3}, -x]*Zeta[3])/315 + 
   (557056*HPL[{2, 1, 2, 4}, -x]*Zeta[3])/105 - 
   (65536*Pi^2*HPL[{2, 1, 3, 1}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{2, 1, 3, 1}, -x]*Zeta[3])/105 - 
   (581632*HPL[{0}, x]*HPL[{2, 1, 3, 2}, -x]*Zeta[3])/315 + 
   (4210688*HPL[{2, 1, 3, 3}, -x]*Zeta[3])/945 + 
   (24576*HPL[{0}, x]*HPL[{2, 1, 4, 1}, -x]*Zeta[3])/35 + 
   (557056*HPL[{2, 1, 4, 2}, -x]*Zeta[3])/105 + 
   (212992*HPL[{2, 1, 5, 1}, -x]*Zeta[3])/105 - 
   (118784*Pi^2*HPL[{0}, x]*HPL[{2, 2, 1, 1}, -x]*Zeta[3])/945 - 
   (118784*HPL[{0}, x]^3*HPL[{2, 2, 1, 1}, -x]*Zeta[3])/945 - 
   (425984*Pi^2*HPL[{2, 2, 1, 2}, -x]*Zeta[3])/945 - 
   (425984*HPL[{0}, x]^2*HPL[{2, 2, 1, 2}, -x]*Zeta[3])/315 - 
   (581632*HPL[{0}, x]*HPL[{2, 2, 1, 3}, -x]*Zeta[3])/315 + 
   (557056*HPL[{2, 2, 1, 4}, -x]*Zeta[3])/105 - 
   (425984*Pi^2*HPL[{2, 2, 2, 1}, -x]*Zeta[3])/945 - 
   (425984*HPL[{0}, x]^2*HPL[{2, 2, 2, 1}, -x]*Zeta[3])/315 - 
   (40960*HPL[{0}, x]*HPL[{2, 2, 2, 2}, -x]*Zeta[3])/7 + 
   (147456*HPL[{2, 2, 2, 3}, -x]*Zeta[3])/35 - 
   (581632*HPL[{0}, x]*HPL[{2, 2, 3, 1}, -x]*Zeta[3])/315 + 
   (147456*HPL[{2, 2, 3, 2}, -x]*Zeta[3])/35 + 
   (557056*HPL[{2, 2, 4, 1}, -x]*Zeta[3])/105 - 
   (65536*Pi^2*HPL[{2, 3, 1, 1}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{2, 3, 1, 1}, -x]*Zeta[3])/105 - 
   (581632*HPL[{0}, x]*HPL[{2, 3, 1, 2}, -x]*Zeta[3])/315 + 
   (4210688*HPL[{2, 3, 1, 3}, -x]*Zeta[3])/945 - 
   (581632*HPL[{0}, x]*HPL[{2, 3, 2, 1}, -x]*Zeta[3])/315 + 
   (147456*HPL[{2, 3, 2, 2}, -x]*Zeta[3])/35 + 
   (4210688*HPL[{2, 3, 3, 1}, -x]*Zeta[3])/945 + 
   (24576*HPL[{0}, x]*HPL[{2, 4, 1, 1}, -x]*Zeta[3])/35 + 
   (557056*HPL[{2, 4, 1, 2}, -x]*Zeta[3])/105 + 
   (557056*HPL[{2, 4, 2, 1}, -x]*Zeta[3])/105 + 
   (212992*HPL[{2, 5, 1, 1}, -x]*Zeta[3])/105 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{3, 1, 1, 1}, -x]*Zeta[3])/63 - 
   (4096*HPL[{0}, x]^3*HPL[{3, 1, 1, 1}, -x]*Zeta[3])/63 - 
   (65536*Pi^2*HPL[{3, 1, 1, 2}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{3, 1, 1, 2}, -x]*Zeta[3])/105 - 
   (253952*HPL[{0}, x]*HPL[{3, 1, 1, 3}, -x]*Zeta[3])/945 + 
   (65536*HPL[{3, 1, 1, 4}, -x]*Zeta[3])/21 - 
   (65536*Pi^2*HPL[{3, 1, 2, 1}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{3, 1, 2, 1}, -x]*Zeta[3])/105 - 
   (581632*HPL[{0}, x]*HPL[{3, 1, 2, 2}, -x]*Zeta[3])/315 + 
   (4210688*HPL[{3, 1, 2, 3}, -x]*Zeta[3])/945 - 
   (253952*HPL[{0}, x]*HPL[{3, 1, 3, 1}, -x]*Zeta[3])/945 + 
   (4210688*HPL[{3, 1, 3, 2}, -x]*Zeta[3])/945 + 
   (65536*HPL[{3, 1, 4, 1}, -x]*Zeta[3])/21 - 
   (65536*Pi^2*HPL[{3, 2, 1, 1}, -x]*Zeta[3])/315 - 
   (65536*HPL[{0}, x]^2*HPL[{3, 2, 1, 1}, -x]*Zeta[3])/105 - 
   (581632*HPL[{0}, x]*HPL[{3, 2, 1, 2}, -x]*Zeta[3])/315 + 
   (4210688*HPL[{3, 2, 1, 3}, -x]*Zeta[3])/945 - 
   (581632*HPL[{0}, x]*HPL[{3, 2, 2, 1}, -x]*Zeta[3])/315 + 
   (147456*HPL[{3, 2, 2, 2}, -x]*Zeta[3])/35 + 
   (4210688*HPL[{3, 2, 3, 1}, -x]*Zeta[3])/945 - 
   (253952*HPL[{0}, x]*HPL[{3, 3, 1, 1}, -x]*Zeta[3])/945 + 
   (4210688*HPL[{3, 3, 1, 2}, -x]*Zeta[3])/945 + 
   (4210688*HPL[{3, 3, 2, 1}, -x]*Zeta[3])/945 + 
   (65536*HPL[{3, 4, 1, 1}, -x]*Zeta[3])/21 - 
   (8192*Pi^2*HPL[{4, 1, 1, 1}, -x]*Zeta[3])/315 - 
   (8192*HPL[{0}, x]^2*HPL[{4, 1, 1, 1}, -x]*Zeta[3])/105 + 
   (24576*HPL[{0}, x]*HPL[{4, 1, 1, 2}, -x]*Zeta[3])/35 + 
   (65536*HPL[{4, 1, 1, 3}, -x]*Zeta[3])/21 + 
   (24576*HPL[{0}, x]*HPL[{4, 1, 2, 1}, -x]*Zeta[3])/35 + 
   (557056*HPL[{4, 1, 2, 2}, -x]*Zeta[3])/105 + 
   (65536*HPL[{4, 1, 3, 1}, -x]*Zeta[3])/21 + 
   (24576*HPL[{0}, x]*HPL[{4, 2, 1, 1}, -x]*Zeta[3])/35 + 
   (557056*HPL[{4, 2, 1, 2}, -x]*Zeta[3])/105 + 
   (557056*HPL[{4, 2, 2, 1}, -x]*Zeta[3])/105 + 
   (65536*HPL[{4, 3, 1, 1}, -x]*Zeta[3])/21 + 
   (24576*HPL[{0}, x]*HPL[{5, 1, 1, 1}, -x]*Zeta[3])/35 + 
   (212992*HPL[{5, 1, 1, 2}, -x]*Zeta[3])/105 + 
   (212992*HPL[{5, 1, 2, 1}, -x]*Zeta[3])/105 + 
   (212992*HPL[{5, 2, 1, 1}, -x]*Zeta[3])/105 - 
   (16384*HPL[{6, 1, 1, 1}, -x]*Zeta[3])/105 - 
   (14336*Pi^4*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3])/2025 - 
   (4096*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3])/135 - 
   (2048*HPL[{0}, x]^4*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3])/135 - 
   (8192*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2}, -x]*Zeta[3])/27 - 
   (8192*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 2}, -x]*Zeta[3])/27 - 
   (8192*Pi^2*HPL[{1, 1, 1, 1, 3}, -x]*Zeta[3])/15 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 3}, -x]*Zeta[3])/5 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 1, 4}, -x]*Zeta[3])/15 + 
   (16384*HPL[{1, 1, 1, 1, 5}, -x]*Zeta[3])/3 - 
   (8192*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[3])/27 - 
   (8192*HPL[{0}, x]^3*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[3])/27 - 
   (155648*Pi^2*HPL[{1, 1, 1, 2, 2}, -x]*Zeta[3])/135 - 
   (155648*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 2}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{1, 1, 1, 2, 3}, -x]*Zeta[3])/45 + 
   (180224*HPL[{1, 1, 1, 2, 4}, -x]*Zeta[3])/15 - 
   (8192*Pi^2*HPL[{1, 1, 1, 3, 1}, -x]*Zeta[3])/15 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 1, 3, 1}, -x]*Zeta[3])/5 - 
   (278528*HPL[{0}, x]*HPL[{1, 1, 1, 3, 2}, -x]*Zeta[3])/45 + 
   (376832*HPL[{1, 1, 1, 3, 3}, -x]*Zeta[3])/45 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 4, 1}, -x]*Zeta[3])/15 + 
   (180224*HPL[{1, 1, 1, 4, 2}, -x]*Zeta[3])/15 + 
   (16384*HPL[{1, 1, 1, 5, 1}, -x]*Zeta[3])/3 - 
   (8192*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[3])/27 - 
   (8192*HPL[{0}, x]^3*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[3])/27 - 
   (155648*Pi^2*HPL[{1, 1, 2, 1, 2}, -x]*Zeta[3])/135 - 
   (155648*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 2}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{1, 1, 2, 1, 3}, -x]*Zeta[3])/45 + 
   (180224*HPL[{1, 1, 2, 1, 4}, -x]*Zeta[3])/15 - 
   (155648*Pi^2*HPL[{1, 1, 2, 2, 1}, -x]*Zeta[3])/135 - 
   (155648*HPL[{0}, x]^2*HPL[{1, 1, 2, 2, 1}, -x]*Zeta[3])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 1, 2, 2, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 1, 2, 2, 3}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{1, 1, 2, 3, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 1, 2, 3, 2}, -x]*Zeta[3])/45 + 
   (180224*HPL[{1, 1, 2, 4, 1}, -x]*Zeta[3])/15 - 
   (8192*Pi^2*HPL[{1, 1, 3, 1, 1}, -x]*Zeta[3])/15 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 3, 1, 1}, -x]*Zeta[3])/5 - 
   (278528*HPL[{0}, x]*HPL[{1, 1, 3, 1, 2}, -x]*Zeta[3])/45 + 
   (376832*HPL[{1, 1, 3, 1, 3}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{1, 1, 3, 2, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 1, 3, 2, 2}, -x]*Zeta[3])/45 + 
   (376832*HPL[{1, 1, 3, 3, 1}, -x]*Zeta[3])/45 + 
   (16384*HPL[{0}, x]*HPL[{1, 1, 4, 1, 1}, -x]*Zeta[3])/15 + 
   (180224*HPL[{1, 1, 4, 1, 2}, -x]*Zeta[3])/15 + 
   (180224*HPL[{1, 1, 4, 2, 1}, -x]*Zeta[3])/15 + 
   (16384*HPL[{1, 1, 5, 1, 1}, -x]*Zeta[3])/3 - 
   (8192*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1}, -x]*Zeta[3])/27 - 
   (8192*HPL[{0}, x]^3*HPL[{1, 2, 1, 1, 1}, -x]*Zeta[3])/27 - 
   (155648*Pi^2*HPL[{1, 2, 1, 1, 2}, -x]*Zeta[3])/135 - 
   (155648*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 2}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{1, 2, 1, 1, 3}, -x]*Zeta[3])/45 + 
   (180224*HPL[{1, 2, 1, 1, 4}, -x]*Zeta[3])/15 - 
   (155648*Pi^2*HPL[{1, 2, 1, 2, 1}, -x]*Zeta[3])/135 - 
   (155648*HPL[{0}, x]^2*HPL[{1, 2, 1, 2, 1}, -x]*Zeta[3])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 1, 2, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 2, 1, 2, 3}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{1, 2, 1, 3, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 2, 1, 3, 2}, -x]*Zeta[3])/45 + 
   (180224*HPL[{1, 2, 1, 4, 1}, -x]*Zeta[3])/15 - 
   (155648*Pi^2*HPL[{1, 2, 2, 1, 1}, -x]*Zeta[3])/135 - 
   (155648*HPL[{0}, x]^2*HPL[{1, 2, 2, 1, 1}, -x]*Zeta[3])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 2, 1, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 2, 2, 1, 3}, -x]*Zeta[3])/45 - 
   (770048*HPL[{0}, x]*HPL[{1, 2, 2, 2, 1}, -x]*Zeta[3])/45 - 
   (606208*HPL[{1, 2, 2, 2, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 2, 2, 3, 1}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{1, 2, 3, 1, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 2, 3, 1, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 2, 3, 2, 1}, -x]*Zeta[3])/45 + 
   (180224*HPL[{1, 2, 4, 1, 1}, -x]*Zeta[3])/15 - 
   (8192*Pi^2*HPL[{1, 3, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 3, 1, 1, 1}, -x]*Zeta[3])/5 - 
   (278528*HPL[{0}, x]*HPL[{1, 3, 1, 1, 2}, -x]*Zeta[3])/45 + 
   (376832*HPL[{1, 3, 1, 1, 3}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{1, 3, 1, 2, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 3, 1, 2, 2}, -x]*Zeta[3])/45 + 
   (376832*HPL[{1, 3, 1, 3, 1}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{1, 3, 2, 1, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 3, 2, 1, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{1, 3, 2, 2, 1}, -x]*Zeta[3])/45 + 
   (376832*HPL[{1, 3, 3, 1, 1}, -x]*Zeta[3])/45 + 
   (16384*HPL[{0}, x]*HPL[{1, 4, 1, 1, 1}, -x]*Zeta[3])/15 + 
   (180224*HPL[{1, 4, 1, 1, 2}, -x]*Zeta[3])/15 + 
   (180224*HPL[{1, 4, 1, 2, 1}, -x]*Zeta[3])/15 + 
   (180224*HPL[{1, 4, 2, 1, 1}, -x]*Zeta[3])/15 + 
   (16384*HPL[{1, 5, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (8192*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[3])/27 - 
   (8192*HPL[{0}, x]^3*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[3])/27 - 
   (155648*Pi^2*HPL[{2, 1, 1, 1, 2}, -x]*Zeta[3])/135 - 
   (155648*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 2}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{2, 1, 1, 1, 3}, -x]*Zeta[3])/45 + 
   (180224*HPL[{2, 1, 1, 1, 4}, -x]*Zeta[3])/15 - 
   (155648*Pi^2*HPL[{2, 1, 1, 2, 1}, -x]*Zeta[3])/135 - 
   (155648*HPL[{0}, x]^2*HPL[{2, 1, 1, 2, 1}, -x]*Zeta[3])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 1, 2, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 1, 1, 2, 3}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{2, 1, 1, 3, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 1, 1, 3, 2}, -x]*Zeta[3])/45 + 
   (180224*HPL[{2, 1, 1, 4, 1}, -x]*Zeta[3])/15 - 
   (155648*Pi^2*HPL[{2, 1, 2, 1, 1}, -x]*Zeta[3])/135 - 
   (155648*HPL[{0}, x]^2*HPL[{2, 1, 2, 1, 1}, -x]*Zeta[3])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 2, 1, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 1, 2, 1, 3}, -x]*Zeta[3])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 1, 2, 2, 1}, -x]*Zeta[3])/45 - 
   (606208*HPL[{2, 1, 2, 2, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 1, 2, 3, 1}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{2, 1, 3, 1, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 1, 3, 1, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 1, 3, 2, 1}, -x]*Zeta[3])/45 + 
   (180224*HPL[{2, 1, 4, 1, 1}, -x]*Zeta[3])/15 - 
   (155648*Pi^2*HPL[{2, 2, 1, 1, 1}, -x]*Zeta[3])/135 - 
   (155648*HPL[{0}, x]^2*HPL[{2, 2, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 1, 1, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 2, 1, 1, 3}, -x]*Zeta[3])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 1, 2, 1}, -x]*Zeta[3])/45 - 
   (606208*HPL[{2, 2, 1, 2, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 2, 1, 3, 1}, -x]*Zeta[3])/45 - 
   (770048*HPL[{0}, x]*HPL[{2, 2, 2, 1, 1}, -x]*Zeta[3])/45 - 
   (606208*HPL[{2, 2, 2, 1, 2}, -x]*Zeta[3])/45 - 
   (606208*HPL[{2, 2, 2, 2, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 2, 3, 1, 1}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{2, 3, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 3, 1, 1, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 3, 1, 2, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{2, 3, 2, 1, 1}, -x]*Zeta[3])/45 + 
   (180224*HPL[{2, 4, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (8192*Pi^2*HPL[{3, 1, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (8192*HPL[{0}, x]^2*HPL[{3, 1, 1, 1, 1}, -x]*Zeta[3])/5 - 
   (278528*HPL[{0}, x]*HPL[{3, 1, 1, 1, 2}, -x]*Zeta[3])/45 + 
   (376832*HPL[{3, 1, 1, 1, 3}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{3, 1, 1, 2, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{3, 1, 1, 2, 2}, -x]*Zeta[3])/45 + 
   (376832*HPL[{3, 1, 1, 3, 1}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{3, 1, 2, 1, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{3, 1, 2, 1, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{3, 1, 2, 2, 1}, -x]*Zeta[3])/45 + 
   (376832*HPL[{3, 1, 3, 1, 1}, -x]*Zeta[3])/45 - 
   (278528*HPL[{0}, x]*HPL[{3, 2, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{3, 2, 1, 1, 2}, -x]*Zeta[3])/45 + 
   (212992*HPL[{3, 2, 1, 2, 1}, -x]*Zeta[3])/45 + 
   (212992*HPL[{3, 2, 2, 1, 1}, -x]*Zeta[3])/45 + 
   (376832*HPL[{3, 3, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (16384*HPL[{0}, x]*HPL[{4, 1, 1, 1, 1}, -x]*Zeta[3])/15 + 
   (180224*HPL[{4, 1, 1, 1, 2}, -x]*Zeta[3])/15 + 
   (180224*HPL[{4, 1, 1, 2, 1}, -x]*Zeta[3])/15 + 
   (180224*HPL[{4, 1, 2, 1, 1}, -x]*Zeta[3])/15 + 
   (180224*HPL[{4, 2, 1, 1, 1}, -x]*Zeta[3])/15 + 
   (16384*HPL[{5, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (32768*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (32768*HPL[{0}, x]^3*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*Pi^2*HPL[{1, 1, 1, 1, 1, 2}, -x]*Zeta[3])/45 - 
   (131072*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 2}, -x]*Zeta[3])/15 - 
   (851968*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 3}, -x]*Zeta[3])/45 + 
   (131072*HPL[{1, 1, 1, 1, 1, 4}, -x]*Zeta[3])/5 - 
   (131072*Pi^2*HPL[{1, 1, 1, 1, 2, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 2, 1}, -x]*Zeta[3])/15 - 
   (720896*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 2}, -x]*Zeta[3])/15 - 
   (131072*HPL[{1, 1, 1, 1, 2, 3}, -x]*Zeta[3])/45 - 
   (851968*HPL[{0}, x]*HPL[{1, 1, 1, 1, 3, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{1, 1, 1, 1, 3, 2}, -x]*Zeta[3])/45 + 
   (131072*HPL[{1, 1, 1, 1, 4, 1}, -x]*Zeta[3])/5 - 
   (131072*Pi^2*HPL[{1, 1, 1, 2, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{0}, x]^2*HPL[{1, 1, 1, 2, 1, 1}, -x]*Zeta[3])/15 - 
   (720896*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 2}, -x]*Zeta[3])/15 - 
   (131072*HPL[{1, 1, 1, 2, 1, 3}, -x]*Zeta[3])/45 - 
   (720896*HPL[{0}, x]*HPL[{1, 1, 1, 2, 2, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{1, 1, 1, 2, 2, 2}, -x]*Zeta[3])/15 - 
   (131072*HPL[{1, 1, 1, 2, 3, 1}, -x]*Zeta[3])/45 - 
   (851968*HPL[{0}, x]*HPL[{1, 1, 1, 3, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{1, 1, 1, 3, 1, 2}, -x]*Zeta[3])/45 - 
   (131072*HPL[{1, 1, 1, 3, 2, 1}, -x]*Zeta[3])/45 + 
   (131072*HPL[{1, 1, 1, 4, 1, 1}, -x]*Zeta[3])/5 - 
   (131072*Pi^2*HPL[{1, 1, 2, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{0}, x]^2*HPL[{1, 1, 2, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (720896*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 2}, -x]*Zeta[3])/15 - 
   (131072*HPL[{1, 1, 2, 1, 1, 3}, -x]*Zeta[3])/45 - 
   (720896*HPL[{0}, x]*HPL[{1, 1, 2, 1, 2, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{1, 1, 2, 1, 2, 2}, -x]*Zeta[3])/15 - 
   (131072*HPL[{1, 1, 2, 1, 3, 1}, -x]*Zeta[3])/45 - 
   (720896*HPL[{0}, x]*HPL[{1, 1, 2, 2, 1, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{1, 1, 2, 2, 1, 2}, -x]*Zeta[3])/15 - 
   (917504*HPL[{1, 1, 2, 2, 2, 1}, -x]*Zeta[3])/15 - 
   (131072*HPL[{1, 1, 2, 3, 1, 1}, -x]*Zeta[3])/45 - 
   (851968*HPL[{0}, x]*HPL[{1, 1, 3, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{1, 1, 3, 1, 1, 2}, -x]*Zeta[3])/45 - 
   (131072*HPL[{1, 1, 3, 1, 2, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{1, 1, 3, 2, 1, 1}, -x]*Zeta[3])/45 + 
   (131072*HPL[{1, 1, 4, 1, 1, 1}, -x]*Zeta[3])/5 - 
   (131072*Pi^2*HPL[{1, 2, 1, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{0}, x]^2*HPL[{1, 2, 1, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (720896*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 2}, -x]*Zeta[3])/15 - 
   (131072*HPL[{1, 2, 1, 1, 1, 3}, -x]*Zeta[3])/45 - 
   (720896*HPL[{0}, x]*HPL[{1, 2, 1, 1, 2, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{1, 2, 1, 1, 2, 2}, -x]*Zeta[3])/15 - 
   (131072*HPL[{1, 2, 1, 1, 3, 1}, -x]*Zeta[3])/45 - 
   (720896*HPL[{0}, x]*HPL[{1, 2, 1, 2, 1, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{1, 2, 1, 2, 1, 2}, -x]*Zeta[3])/15 - 
   (917504*HPL[{1, 2, 1, 2, 2, 1}, -x]*Zeta[3])/15 - 
   (131072*HPL[{1, 2, 1, 3, 1, 1}, -x]*Zeta[3])/45 - 
   (720896*HPL[{0}, x]*HPL[{1, 2, 2, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{1, 2, 2, 1, 1, 2}, -x]*Zeta[3])/15 - 
   (917504*HPL[{1, 2, 2, 1, 2, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{1, 2, 2, 2, 1, 1}, -x]*Zeta[3])/15 - 
   (131072*HPL[{1, 2, 3, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (851968*HPL[{0}, x]*HPL[{1, 3, 1, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{1, 3, 1, 1, 1, 2}, -x]*Zeta[3])/45 - 
   (131072*HPL[{1, 3, 1, 1, 2, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{1, 3, 1, 2, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{1, 3, 2, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (131072*HPL[{1, 4, 1, 1, 1, 1}, -x]*Zeta[3])/5 - 
   (131072*Pi^2*HPL[{2, 1, 1, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{0}, x]^2*HPL[{2, 1, 1, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (720896*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 2}, -x]*Zeta[3])/15 - 
   (131072*HPL[{2, 1, 1, 1, 1, 3}, -x]*Zeta[3])/45 - 
   (720896*HPL[{0}, x]*HPL[{2, 1, 1, 1, 2, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{2, 1, 1, 1, 2, 2}, -x]*Zeta[3])/15 - 
   (131072*HPL[{2, 1, 1, 1, 3, 1}, -x]*Zeta[3])/45 - 
   (720896*HPL[{0}, x]*HPL[{2, 1, 1, 2, 1, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{2, 1, 1, 2, 1, 2}, -x]*Zeta[3])/15 - 
   (917504*HPL[{2, 1, 1, 2, 2, 1}, -x]*Zeta[3])/15 - 
   (131072*HPL[{2, 1, 1, 3, 1, 1}, -x]*Zeta[3])/45 - 
   (720896*HPL[{0}, x]*HPL[{2, 1, 2, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{2, 1, 2, 1, 1, 2}, -x]*Zeta[3])/15 - 
   (917504*HPL[{2, 1, 2, 1, 2, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{2, 1, 2, 2, 1, 1}, -x]*Zeta[3])/15 - 
   (131072*HPL[{2, 1, 3, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (720896*HPL[{0}, x]*HPL[{2, 2, 1, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{2, 2, 1, 1, 1, 2}, -x]*Zeta[3])/15 - 
   (917504*HPL[{2, 2, 1, 1, 2, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{2, 2, 1, 2, 1, 1}, -x]*Zeta[3])/15 - 
   (917504*HPL[{2, 2, 2, 1, 1, 1}, -x]*Zeta[3])/15 - 
   (131072*HPL[{2, 3, 1, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (851968*HPL[{0}, x]*HPL[{3, 1, 1, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{3, 1, 1, 1, 1, 2}, -x]*Zeta[3])/45 - 
   (131072*HPL[{3, 1, 1, 1, 2, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{3, 1, 1, 2, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{3, 1, 2, 1, 1, 1}, -x]*Zeta[3])/45 - 
   (131072*HPL[{3, 2, 1, 1, 1, 1}, -x]*Zeta[3])/45 + 
   (131072*HPL[{4, 1, 1, 1, 1, 1}, -x]*Zeta[3])/5 - 
   (65536*Pi^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/9 - 
   (65536*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 2}, -x]*Zeta[3] - 
   (131072*HPL[{1, 1, 1, 1, 1, 1, 3}, -x]*Zeta[3])/3 - 
   131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 2, 1}, -x]*Zeta[3] - 
   (655360*HPL[{1, 1, 1, 1, 1, 2, 2}, -x]*Zeta[3])/3 - 
   (131072*HPL[{1, 1, 1, 1, 1, 3, 1}, -x]*Zeta[3])/3 - 
   131072*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2, 1, 1}, -x]*Zeta[3] - 
   (655360*HPL[{1, 1, 1, 1, 2, 1, 2}, -x]*Zeta[3])/3 - 
   (655360*HPL[{1, 1, 1, 1, 2, 2, 1}, -x]*Zeta[3])/3 - 
   (131072*HPL[{1, 1, 1, 1, 3, 1, 1}, -x]*Zeta[3])/3 - 
   131072*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1, 1, 1}, -x]*Zeta[3] - 
   (655360*HPL[{1, 1, 1, 2, 1, 1, 2}, -x]*Zeta[3])/3 - 
   (655360*HPL[{1, 1, 1, 2, 1, 2, 1}, -x]*Zeta[3])/3 - 
   (655360*HPL[{1, 1, 1, 2, 2, 1, 1}, -x]*Zeta[3])/3 - 
   (131072*HPL[{1, 1, 1, 3, 1, 1, 1}, -x]*Zeta[3])/3 - 
   131072*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (655360*HPL[{1, 1, 2, 1, 1, 1, 2}, -x]*Zeta[3])/3 - 
   (655360*HPL[{1, 1, 2, 1, 1, 2, 1}, -x]*Zeta[3])/3 - 
   (655360*HPL[{1, 1, 2, 1, 2, 1, 1}, -x]*Zeta[3])/3 - 
   (655360*HPL[{1, 1, 2, 2, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (131072*HPL[{1, 1, 3, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   131072*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (655360*HPL[{1, 2, 1, 1, 1, 1, 2}, -x]*Zeta[3])/3 - 
   (655360*HPL[{1, 2, 1, 1, 1, 2, 1}, -x]*Zeta[3])/3 - 
   (655360*HPL[{1, 2, 1, 1, 2, 1, 1}, -x]*Zeta[3])/3 - 
   (655360*HPL[{1, 2, 1, 2, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (655360*HPL[{1, 2, 2, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (131072*HPL[{1, 3, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   131072*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] - 
   (655360*HPL[{2, 1, 1, 1, 1, 1, 2}, -x]*Zeta[3])/3 - 
   (655360*HPL[{2, 1, 1, 1, 1, 2, 1}, -x]*Zeta[3])/3 - 
   (655360*HPL[{2, 1, 1, 1, 2, 1, 1}, -x]*Zeta[3])/3 - 
   (655360*HPL[{2, 1, 1, 2, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (655360*HPL[{2, 1, 2, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (655360*HPL[{2, 2, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (131072*HPL[{3, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (1048576*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (2097152*HPL[{1, 1, 1, 1, 1, 1, 1, 2}, -x]*Zeta[3])/3 - 
   (2097152*HPL[{1, 1, 1, 1, 1, 1, 2, 1}, -x]*Zeta[3])/3 - 
   (2097152*HPL[{1, 1, 1, 1, 1, 2, 1, 1}, -x]*Zeta[3])/3 - 
   (2097152*HPL[{1, 1, 1, 1, 2, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (2097152*HPL[{1, 1, 1, 2, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (2097152*HPL[{1, 1, 2, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (2097152*HPL[{1, 2, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   (2097152*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3])/3 - 
   2097152*HPL[{1, 1, 1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[3] + 
   (62*Pi^6*Zeta[3]^2)/13395375 + (2*Pi^4*HPL[{0}, x]^2*Zeta[3]^2)/91125 + 
   (2*Pi^2*HPL[{0}, x]^4*Zeta[3]^2)/127575 + (2*HPL[{0}, x]^6*Zeta[3]^2)/
    637875 + (16*Pi^4*HPL[{0}, x]*HPL[{1}, -x]*Zeta[3]^2)/18225 + 
   (32*Pi^2*HPL[{0}, x]^3*HPL[{1}, -x]*Zeta[3]^2)/25515 + 
   (16*HPL[{0}, x]^5*HPL[{1}, -x]*Zeta[3]^2)/42525 + 
   (128*Pi^4*HPL[{2}, -x]*Zeta[3]^2)/18225 + 
   (256*Pi^2*HPL[{0}, x]^2*HPL[{2}, -x]*Zeta[3]^2)/8505 + 
   (128*HPL[{0}, x]^4*HPL[{2}, -x]*Zeta[3]^2)/8505 + 
   (1984*Pi^2*HPL[{0}, x]*HPL[{3}, -x]*Zeta[3]^2)/8505 + 
   (1984*HPL[{0}, x]^3*HPL[{3}, -x]*Zeta[3]^2)/8505 + 
   (640*Pi^2*HPL[{4}, -x]*Zeta[3]^2)/1701 + 
   (640*HPL[{0}, x]^2*HPL[{4}, -x]*Zeta[3]^2)/567 - 
   (10112*HPL[{0}, x]*HPL[{5}, -x]*Zeta[3]^2)/14175 - 
   (2560*HPL[{6}, -x]*Zeta[3]^2)/567 + (32*Pi^4*HPL[{1, 1}, -x]*Zeta[3]^2)/
    2025 + (64*Pi^2*HPL[{0}, x]^2*HPL[{1, 1}, -x]*Zeta[3]^2)/945 + 
   (32*HPL[{0}, x]^4*HPL[{1, 1}, -x]*Zeta[3]^2)/945 + 
   (128*Pi^2*HPL[{0}, x]*HPL[{1, 2}, -x]*Zeta[3]^2)/135 + 
   (128*HPL[{0}, x]^3*HPL[{1, 2}, -x]*Zeta[3]^2)/135 + 
   (8576*Pi^2*HPL[{1, 3}, -x]*Zeta[3]^2)/2835 + 
   (8576*HPL[{0}, x]^2*HPL[{1, 3}, -x]*Zeta[3]^2)/945 + 
   (5888*HPL[{0}, x]*HPL[{1, 4}, -x]*Zeta[3]^2)/315 - 
   (7936*HPL[{1, 5}, -x]*Zeta[3]^2)/315 + 
   (128*Pi^2*HPL[{0}, x]*HPL[{2, 1}, -x]*Zeta[3]^2)/135 + 
   (128*HPL[{0}, x]^3*HPL[{2, 1}, -x]*Zeta[3]^2)/135 + 
   (5248*Pi^2*HPL[{2, 2}, -x]*Zeta[3]^2)/945 + 
   (5248*HPL[{0}, x]^2*HPL[{2, 2}, -x]*Zeta[3]^2)/315 + 
   (75008*HPL[{0}, x]*HPL[{2, 3}, -x]*Zeta[3]^2)/945 + 
   (1280*HPL[{2, 4}, -x]*Zeta[3]^2)/63 + 
   (8576*Pi^2*HPL[{3, 1}, -x]*Zeta[3]^2)/2835 + 
   (8576*HPL[{0}, x]^2*HPL[{3, 1}, -x]*Zeta[3]^2)/945 + 
   (75008*HPL[{0}, x]*HPL[{3, 2}, -x]*Zeta[3]^2)/945 + 
   (18176*HPL[{3, 3}, -x]*Zeta[3]^2)/189 + 
   (5888*HPL[{0}, x]*HPL[{4, 1}, -x]*Zeta[3]^2)/315 + 
   (1280*HPL[{4, 2}, -x]*Zeta[3]^2)/63 - (7936*HPL[{5, 1}, -x]*Zeta[3]^2)/
    315 + (2048*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1}, -x]*Zeta[3]^2)/945 + 
   (2048*HPL[{0}, x]^3*HPL[{1, 1, 1}, -x]*Zeta[3]^2)/945 + 
   (4096*Pi^2*HPL[{1, 1, 2}, -x]*Zeta[3]^2)/315 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 2}, -x]*Zeta[3]^2)/105 + 
   (4096*HPL[{0}, x]*HPL[{1, 1, 3}, -x]*Zeta[3]^2)/21 + 
   (8192*HPL[{1, 1, 4}, -x]*Zeta[3]^2)/105 + 
   (4096*Pi^2*HPL[{1, 2, 1}, -x]*Zeta[3]^2)/315 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 2, 1}, -x]*Zeta[3]^2)/105 + 
   (118784*HPL[{0}, x]*HPL[{1, 2, 2}, -x]*Zeta[3]^2)/315 + 
   (65536*HPL[{1, 2, 3}, -x]*Zeta[3]^2)/105 + 
   (4096*HPL[{0}, x]*HPL[{1, 3, 1}, -x]*Zeta[3]^2)/21 + 
   (65536*HPL[{1, 3, 2}, -x]*Zeta[3]^2)/105 + 
   (8192*HPL[{1, 4, 1}, -x]*Zeta[3]^2)/105 + 
   (4096*Pi^2*HPL[{2, 1, 1}, -x]*Zeta[3]^2)/315 + 
   (4096*HPL[{0}, x]^2*HPL[{2, 1, 1}, -x]*Zeta[3]^2)/105 + 
   (118784*HPL[{0}, x]*HPL[{2, 1, 2}, -x]*Zeta[3]^2)/315 + 
   (65536*HPL[{2, 1, 3}, -x]*Zeta[3]^2)/105 + 
   (118784*HPL[{0}, x]*HPL[{2, 2, 1}, -x]*Zeta[3]^2)/315 + 
   (425984*HPL[{2, 2, 2}, -x]*Zeta[3]^2)/315 + 
   (65536*HPL[{2, 3, 1}, -x]*Zeta[3]^2)/105 + 
   (4096*HPL[{0}, x]*HPL[{3, 1, 1}, -x]*Zeta[3]^2)/21 + 
   (65536*HPL[{3, 1, 2}, -x]*Zeta[3]^2)/105 + 
   (65536*HPL[{3, 2, 1}, -x]*Zeta[3]^2)/105 + 
   (8192*HPL[{4, 1, 1}, -x]*Zeta[3]^2)/105 + 
   (4096*Pi^2*HPL[{1, 1, 1, 1}, -x]*Zeta[3]^2)/135 + 
   (4096*HPL[{0}, x]^2*HPL[{1, 1, 1, 1}, -x]*Zeta[3]^2)/45 + 
   (8192*HPL[{0}, x]*HPL[{1, 1, 1, 2}, -x]*Zeta[3]^2)/9 + 
   (8192*HPL[{1, 1, 1, 3}, -x]*Zeta[3]^2)/5 + 
   (8192*HPL[{0}, x]*HPL[{1, 1, 2, 1}, -x]*Zeta[3]^2)/9 + 
   (155648*HPL[{1, 1, 2, 2}, -x]*Zeta[3]^2)/45 + 
   (8192*HPL[{1, 1, 3, 1}, -x]*Zeta[3]^2)/5 + 
   (8192*HPL[{0}, x]*HPL[{1, 2, 1, 1}, -x]*Zeta[3]^2)/9 + 
   (155648*HPL[{1, 2, 1, 2}, -x]*Zeta[3]^2)/45 + 
   (155648*HPL[{1, 2, 2, 1}, -x]*Zeta[3]^2)/45 + 
   (8192*HPL[{1, 3, 1, 1}, -x]*Zeta[3]^2)/5 + 
   (8192*HPL[{0}, x]*HPL[{2, 1, 1, 1}, -x]*Zeta[3]^2)/9 + 
   (155648*HPL[{2, 1, 1, 2}, -x]*Zeta[3]^2)/45 + 
   (155648*HPL[{2, 1, 2, 1}, -x]*Zeta[3]^2)/45 + 
   (155648*HPL[{2, 2, 1, 1}, -x]*Zeta[3]^2)/45 + 
   (8192*HPL[{3, 1, 1, 1}, -x]*Zeta[3]^2)/5 + 
   (32768*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[3]^2)/15 + 
   (131072*HPL[{1, 1, 1, 1, 2}, -x]*Zeta[3]^2)/15 + 
   (131072*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[3]^2)/15 + 
   (131072*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[3]^2)/15 + 
   (131072*HPL[{1, 2, 1, 1, 1}, -x]*Zeta[3]^2)/15 + 
   (131072*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[3]^2)/15 + 
   (65536*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[3]^2)/3 - 
   (64*Pi^2*HPL[{0}, x]*Zeta[3]^3)/25515 - (64*HPL[{0}, x]^3*Zeta[3]^3)/
    25515 - (128*Pi^2*HPL[{1}, -x]*Zeta[3]^3)/2835 - 
   (128*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[3]^3)/945 - 
   (256*HPL[{0}, x]*HPL[{2}, -x]*Zeta[3]^3)/135 - 
   (17152*HPL[{3}, -x]*Zeta[3]^3)/2835 - 
   (4096*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[3]^3)/945 - 
   (8192*HPL[{1, 2}, -x]*Zeta[3]^3)/315 - (8192*HPL[{2, 1}, -x]*Zeta[3]^3)/
    315 - (8192*HPL[{1, 1, 1}, -x]*Zeta[3]^3)/135 + (64*Zeta[3]^4)/945 - 
   (62*Pi^6*HPL[{0}, x]*Zeta[5])/147349125 - (2*Pi^4*HPL[{0}, x]^3*Zeta[5])/
    3007125 - (2*Pi^2*HPL[{0}, x]^5*Zeta[5])/7016625 - 
   (2*HPL[{0}, x]^7*Zeta[5])/49116375 - (124*Pi^6*HPL[{1}, -x]*Zeta[5])/
    13395375 - (4*Pi^4*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[5])/91125 - 
   (4*Pi^2*HPL[{0}, x]^4*HPL[{1}, -x]*Zeta[5])/127575 - 
   (4*HPL[{0}, x]^6*HPL[{1}, -x]*Zeta[5])/637875 - 
   (8*Pi^4*HPL[{0}, x]*HPL[{2}, -x]*Zeta[5])/10125 - 
   (16*Pi^2*HPL[{0}, x]^3*HPL[{2}, -x]*Zeta[5])/14175 - 
   (8*HPL[{0}, x]^5*HPL[{2}, -x]*Zeta[5])/23625 - 
   (328*Pi^4*HPL[{3}, -x]*Zeta[5])/91125 - 
   (656*Pi^2*HPL[{0}, x]^2*HPL[{3}, -x]*Zeta[5])/42525 - 
   (328*HPL[{0}, x]^4*HPL[{3}, -x]*Zeta[5])/42525 - 
   (2848*Pi^2*HPL[{0}, x]*HPL[{4}, -x]*Zeta[5])/42525 - 
   (2848*HPL[{0}, x]^3*HPL[{4}, -x]*Zeta[5])/42525 - 
   (352*Pi^2*HPL[{5}, -x]*Zeta[5])/14175 - 
   (352*HPL[{0}, x]^2*HPL[{5}, -x]*Zeta[5])/4725 + 
   (10688*HPL[{0}, x]*HPL[{6}, -x]*Zeta[5])/14175 + 
   (1472*HPL[{7}, -x]*Zeta[5])/14175 - 
   (32*Pi^4*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[5])/18225 - 
   (64*Pi^2*HPL[{0}, x]^3*HPL[{1, 1}, -x]*Zeta[5])/25515 - 
   (32*HPL[{0}, x]^5*HPL[{1, 1}, -x]*Zeta[5])/42525 - 
   (256*Pi^4*HPL[{1, 2}, -x]*Zeta[5])/18225 - 
   (512*Pi^2*HPL[{0}, x]^2*HPL[{1, 2}, -x]*Zeta[5])/8505 - 
   (256*HPL[{0}, x]^4*HPL[{1, 2}, -x]*Zeta[5])/8505 - 
   (3968*Pi^2*HPL[{0}, x]*HPL[{1, 3}, -x]*Zeta[5])/8505 - 
   (3968*HPL[{0}, x]^3*HPL[{1, 3}, -x]*Zeta[5])/8505 - 
   (1280*Pi^2*HPL[{1, 4}, -x]*Zeta[5])/1701 - 
   (1280*HPL[{0}, x]^2*HPL[{1, 4}, -x]*Zeta[5])/567 + 
   (20224*HPL[{0}, x]*HPL[{1, 5}, -x]*Zeta[5])/14175 + 
   (5120*HPL[{1, 6}, -x]*Zeta[5])/567 - (256*Pi^4*HPL[{2, 1}, -x]*Zeta[5])/
    18225 - (512*Pi^2*HPL[{0}, x]^2*HPL[{2, 1}, -x]*Zeta[5])/8505 - 
   (256*HPL[{0}, x]^4*HPL[{2, 1}, -x]*Zeta[5])/8505 - 
   (1408*Pi^2*HPL[{0}, x]*HPL[{2, 2}, -x]*Zeta[5])/1701 - 
   (1408*HPL[{0}, x]^3*HPL[{2, 2}, -x]*Zeta[5])/1701 - 
   (4352*Pi^2*HPL[{2, 3}, -x]*Zeta[5])/1701 - 
   (4352*HPL[{0}, x]^2*HPL[{2, 3}, -x]*Zeta[5])/567 - 
   (40192*HPL[{0}, x]*HPL[{2, 4}, -x]*Zeta[5])/2835 + 
   (48128*HPL[{2, 5}, -x]*Zeta[5])/2025 - 
   (3968*Pi^2*HPL[{0}, x]*HPL[{3, 1}, -x]*Zeta[5])/8505 - 
   (3968*HPL[{0}, x]^3*HPL[{3, 1}, -x]*Zeta[5])/8505 - 
   (4352*Pi^2*HPL[{3, 2}, -x]*Zeta[5])/1701 - 
   (4352*HPL[{0}, x]^2*HPL[{3, 2}, -x]*Zeta[5])/567 - 
   (89344*HPL[{0}, x]*HPL[{3, 3}, -x]*Zeta[5])/2835 + 
   (19456*HPL[{3, 4}, -x]*Zeta[5])/2835 - (1280*Pi^2*HPL[{4, 1}, -x]*Zeta[5])/
    1701 - (1280*HPL[{0}, x]^2*HPL[{4, 1}, -x]*Zeta[5])/567 - 
   (40192*HPL[{0}, x]*HPL[{4, 2}, -x]*Zeta[5])/2835 + 
   (19456*HPL[{4, 3}, -x]*Zeta[5])/2835 + 
   (20224*HPL[{0}, x]*HPL[{5, 1}, -x]*Zeta[5])/14175 + 
   (48128*HPL[{5, 2}, -x]*Zeta[5])/2025 + (5120*HPL[{6, 1}, -x]*Zeta[5])/
    567 - (64*Pi^4*HPL[{1, 1, 1}, -x]*Zeta[5])/2025 - 
   (128*Pi^2*HPL[{0}, x]^2*HPL[{1, 1, 1}, -x]*Zeta[5])/945 - 
   (64*HPL[{0}, x]^4*HPL[{1, 1, 1}, -x]*Zeta[5])/945 - 
   (256*Pi^2*HPL[{0}, x]*HPL[{1, 1, 2}, -x]*Zeta[5])/135 - 
   (256*HPL[{0}, x]^3*HPL[{1, 1, 2}, -x]*Zeta[5])/135 - 
   (17152*Pi^2*HPL[{1, 1, 3}, -x]*Zeta[5])/2835 - 
   (17152*HPL[{0}, x]^2*HPL[{1, 1, 3}, -x]*Zeta[5])/945 - 
   (11776*HPL[{0}, x]*HPL[{1, 1, 4}, -x]*Zeta[5])/315 + 
   (15872*HPL[{1, 1, 5}, -x]*Zeta[5])/315 - 
   (256*Pi^2*HPL[{0}, x]*HPL[{1, 2, 1}, -x]*Zeta[5])/135 - 
   (256*HPL[{0}, x]^3*HPL[{1, 2, 1}, -x]*Zeta[5])/135 - 
   (10496*Pi^2*HPL[{1, 2, 2}, -x]*Zeta[5])/945 - 
   (10496*HPL[{0}, x]^2*HPL[{1, 2, 2}, -x]*Zeta[5])/315 - 
   (150016*HPL[{0}, x]*HPL[{1, 2, 3}, -x]*Zeta[5])/945 - 
   (2560*HPL[{1, 2, 4}, -x]*Zeta[5])/63 - 
   (17152*Pi^2*HPL[{1, 3, 1}, -x]*Zeta[5])/2835 - 
   (17152*HPL[{0}, x]^2*HPL[{1, 3, 1}, -x]*Zeta[5])/945 - 
   (150016*HPL[{0}, x]*HPL[{1, 3, 2}, -x]*Zeta[5])/945 - 
   (36352*HPL[{1, 3, 3}, -x]*Zeta[5])/189 - 
   (11776*HPL[{0}, x]*HPL[{1, 4, 1}, -x]*Zeta[5])/315 - 
   (2560*HPL[{1, 4, 2}, -x]*Zeta[5])/63 + (15872*HPL[{1, 5, 1}, -x]*Zeta[5])/
    315 - (256*Pi^2*HPL[{0}, x]*HPL[{2, 1, 1}, -x]*Zeta[5])/135 - 
   (256*HPL[{0}, x]^3*HPL[{2, 1, 1}, -x]*Zeta[5])/135 - 
   (10496*Pi^2*HPL[{2, 1, 2}, -x]*Zeta[5])/945 - 
   (10496*HPL[{0}, x]^2*HPL[{2, 1, 2}, -x]*Zeta[5])/315 - 
   (150016*HPL[{0}, x]*HPL[{2, 1, 3}, -x]*Zeta[5])/945 - 
   (2560*HPL[{2, 1, 4}, -x]*Zeta[5])/63 - 
   (10496*Pi^2*HPL[{2, 2, 1}, -x]*Zeta[5])/945 - 
   (10496*HPL[{0}, x]^2*HPL[{2, 2, 1}, -x]*Zeta[5])/315 - 
   (97792*HPL[{0}, x]*HPL[{2, 2, 2}, -x]*Zeta[5])/315 - 
   (439808*HPL[{2, 2, 3}, -x]*Zeta[5])/945 - 
   (150016*HPL[{0}, x]*HPL[{2, 3, 1}, -x]*Zeta[5])/945 - 
   (439808*HPL[{2, 3, 2}, -x]*Zeta[5])/945 - 
   (2560*HPL[{2, 4, 1}, -x]*Zeta[5])/63 - 
   (17152*Pi^2*HPL[{3, 1, 1}, -x]*Zeta[5])/2835 - 
   (17152*HPL[{0}, x]^2*HPL[{3, 1, 1}, -x]*Zeta[5])/945 - 
   (150016*HPL[{0}, x]*HPL[{3, 1, 2}, -x]*Zeta[5])/945 - 
   (36352*HPL[{3, 1, 3}, -x]*Zeta[5])/189 - 
   (150016*HPL[{0}, x]*HPL[{3, 2, 1}, -x]*Zeta[5])/945 - 
   (439808*HPL[{3, 2, 2}, -x]*Zeta[5])/945 - 
   (36352*HPL[{3, 3, 1}, -x]*Zeta[5])/189 - 
   (11776*HPL[{0}, x]*HPL[{4, 1, 1}, -x]*Zeta[5])/315 - 
   (2560*HPL[{4, 1, 2}, -x]*Zeta[5])/63 - (2560*HPL[{4, 2, 1}, -x]*Zeta[5])/
    63 + (15872*HPL[{5, 1, 1}, -x]*Zeta[5])/315 - 
   (4096*Pi^2*HPL[{0}, x]*HPL[{1, 1, 1, 1}, -x]*Zeta[5])/945 - 
   (4096*HPL[{0}, x]^3*HPL[{1, 1, 1, 1}, -x]*Zeta[5])/945 - 
   (8192*Pi^2*HPL[{1, 1, 1, 2}, -x]*Zeta[5])/315 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 1, 2}, -x]*Zeta[5])/105 - 
   (8192*HPL[{0}, x]*HPL[{1, 1, 1, 3}, -x]*Zeta[5])/21 - 
   (16384*HPL[{1, 1, 1, 4}, -x]*Zeta[5])/105 - 
   (8192*Pi^2*HPL[{1, 1, 2, 1}, -x]*Zeta[5])/315 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 2, 1}, -x]*Zeta[5])/105 - 
   (237568*HPL[{0}, x]*HPL[{1, 1, 2, 2}, -x]*Zeta[5])/315 - 
   (131072*HPL[{1, 1, 2, 3}, -x]*Zeta[5])/105 - 
   (8192*HPL[{0}, x]*HPL[{1, 1, 3, 1}, -x]*Zeta[5])/21 - 
   (131072*HPL[{1, 1, 3, 2}, -x]*Zeta[5])/105 - 
   (16384*HPL[{1, 1, 4, 1}, -x]*Zeta[5])/105 - 
   (8192*Pi^2*HPL[{1, 2, 1, 1}, -x]*Zeta[5])/315 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 2, 1, 1}, -x]*Zeta[5])/105 - 
   (237568*HPL[{0}, x]*HPL[{1, 2, 1, 2}, -x]*Zeta[5])/315 - 
   (131072*HPL[{1, 2, 1, 3}, -x]*Zeta[5])/105 - 
   (237568*HPL[{0}, x]*HPL[{1, 2, 2, 1}, -x]*Zeta[5])/315 - 
   (851968*HPL[{1, 2, 2, 2}, -x]*Zeta[5])/315 - 
   (131072*HPL[{1, 2, 3, 1}, -x]*Zeta[5])/105 - 
   (8192*HPL[{0}, x]*HPL[{1, 3, 1, 1}, -x]*Zeta[5])/21 - 
   (131072*HPL[{1, 3, 1, 2}, -x]*Zeta[5])/105 - 
   (131072*HPL[{1, 3, 2, 1}, -x]*Zeta[5])/105 - 
   (16384*HPL[{1, 4, 1, 1}, -x]*Zeta[5])/105 - 
   (8192*Pi^2*HPL[{2, 1, 1, 1}, -x]*Zeta[5])/315 - 
   (8192*HPL[{0}, x]^2*HPL[{2, 1, 1, 1}, -x]*Zeta[5])/105 - 
   (237568*HPL[{0}, x]*HPL[{2, 1, 1, 2}, -x]*Zeta[5])/315 - 
   (131072*HPL[{2, 1, 1, 3}, -x]*Zeta[5])/105 - 
   (237568*HPL[{0}, x]*HPL[{2, 1, 2, 1}, -x]*Zeta[5])/315 - 
   (851968*HPL[{2, 1, 2, 2}, -x]*Zeta[5])/315 - 
   (131072*HPL[{2, 1, 3, 1}, -x]*Zeta[5])/105 - 
   (237568*HPL[{0}, x]*HPL[{2, 2, 1, 1}, -x]*Zeta[5])/315 - 
   (851968*HPL[{2, 2, 1, 2}, -x]*Zeta[5])/315 - 
   (851968*HPL[{2, 2, 2, 1}, -x]*Zeta[5])/315 - 
   (131072*HPL[{2, 3, 1, 1}, -x]*Zeta[5])/105 - 
   (8192*HPL[{0}, x]*HPL[{3, 1, 1, 1}, -x]*Zeta[5])/21 - 
   (131072*HPL[{3, 1, 1, 2}, -x]*Zeta[5])/105 - 
   (131072*HPL[{3, 1, 2, 1}, -x]*Zeta[5])/105 - 
   (131072*HPL[{3, 2, 1, 1}, -x]*Zeta[5])/105 - 
   (16384*HPL[{4, 1, 1, 1}, -x]*Zeta[5])/105 - 
   (8192*Pi^2*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[5])/135 - 
   (8192*HPL[{0}, x]^2*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[5])/45 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 1, 2}, -x]*Zeta[5])/9 - 
   (16384*HPL[{1, 1, 1, 1, 3}, -x]*Zeta[5])/5 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 1, 2, 1}, -x]*Zeta[5])/9 - 
   (311296*HPL[{1, 1, 1, 2, 2}, -x]*Zeta[5])/45 - 
   (16384*HPL[{1, 1, 1, 3, 1}, -x]*Zeta[5])/5 - 
   (16384*HPL[{0}, x]*HPL[{1, 1, 2, 1, 1}, -x]*Zeta[5])/9 - 
   (311296*HPL[{1, 1, 2, 1, 2}, -x]*Zeta[5])/45 - 
   (311296*HPL[{1, 1, 2, 2, 1}, -x]*Zeta[5])/45 - 
   (16384*HPL[{1, 1, 3, 1, 1}, -x]*Zeta[5])/5 - 
   (16384*HPL[{0}, x]*HPL[{1, 2, 1, 1, 1}, -x]*Zeta[5])/9 - 
   (311296*HPL[{1, 2, 1, 1, 2}, -x]*Zeta[5])/45 - 
   (311296*HPL[{1, 2, 1, 2, 1}, -x]*Zeta[5])/45 - 
   (311296*HPL[{1, 2, 2, 1, 1}, -x]*Zeta[5])/45 - 
   (16384*HPL[{1, 3, 1, 1, 1}, -x]*Zeta[5])/5 - 
   (16384*HPL[{0}, x]*HPL[{2, 1, 1, 1, 1}, -x]*Zeta[5])/9 - 
   (311296*HPL[{2, 1, 1, 1, 2}, -x]*Zeta[5])/45 - 
   (311296*HPL[{2, 1, 1, 2, 1}, -x]*Zeta[5])/45 - 
   (311296*HPL[{2, 1, 2, 1, 1}, -x]*Zeta[5])/45 - 
   (311296*HPL[{2, 2, 1, 1, 1}, -x]*Zeta[5])/45 - 
   (16384*HPL[{3, 1, 1, 1, 1}, -x]*Zeta[5])/5 - 
   (65536*HPL[{0}, x]*HPL[{1, 1, 1, 1, 1, 1}, -x]*Zeta[5])/15 - 
   (262144*HPL[{1, 1, 1, 1, 1, 2}, -x]*Zeta[5])/15 - 
   (262144*HPL[{1, 1, 1, 1, 2, 1}, -x]*Zeta[5])/15 - 
   (262144*HPL[{1, 1, 1, 2, 1, 1}, -x]*Zeta[5])/15 - 
   (262144*HPL[{1, 1, 2, 1, 1, 1}, -x]*Zeta[5])/15 - 
   (262144*HPL[{1, 2, 1, 1, 1, 1}, -x]*Zeta[5])/15 - 
   (262144*HPL[{2, 1, 1, 1, 1, 1}, -x]*Zeta[5])/15 - 
   (131072*HPL[{1, 1, 1, 1, 1, 1, 1}, -x]*Zeta[5])/3 + 
   (8*Pi^4*Zeta[3]*Zeta[5])/91125 + (16*Pi^2*HPL[{0}, x]^2*Zeta[3]*Zeta[5])/
    42525 + (8*HPL[{0}, x]^4*Zeta[3]*Zeta[5])/42525 + 
   (128*Pi^2*HPL[{0}, x]*HPL[{1}, -x]*Zeta[3]*Zeta[5])/8505 + 
   (128*HPL[{0}, x]^3*HPL[{1}, -x]*Zeta[3]*Zeta[5])/8505 + 
   (1024*Pi^2*HPL[{2}, -x]*Zeta[3]*Zeta[5])/8505 + 
   (1024*HPL[{0}, x]^2*HPL[{2}, -x]*Zeta[3]*Zeta[5])/2835 + 
   (7936*HPL[{0}, x]*HPL[{3}, -x]*Zeta[3]*Zeta[5])/2835 + 
   (2560*HPL[{4}, -x]*Zeta[3]*Zeta[5])/567 + 
   (256*Pi^2*HPL[{1, 1}, -x]*Zeta[3]*Zeta[5])/945 + 
   (256*HPL[{0}, x]^2*HPL[{1, 1}, -x]*Zeta[3]*Zeta[5])/315 + 
   (512*HPL[{0}, x]*HPL[{1, 2}, -x]*Zeta[3]*Zeta[5])/45 + 
   (34304*HPL[{1, 3}, -x]*Zeta[3]*Zeta[5])/945 + 
   (512*HPL[{0}, x]*HPL[{2, 1}, -x]*Zeta[3]*Zeta[5])/45 + 
   (20992*HPL[{2, 2}, -x]*Zeta[3]*Zeta[5])/315 + 
   (34304*HPL[{3, 1}, -x]*Zeta[3]*Zeta[5])/945 + 
   (8192*HPL[{0}, x]*HPL[{1, 1, 1}, -x]*Zeta[3]*Zeta[5])/315 + 
   (16384*HPL[{1, 1, 2}, -x]*Zeta[3]*Zeta[5])/105 + 
   (16384*HPL[{1, 2, 1}, -x]*Zeta[3]*Zeta[5])/105 + 
   (16384*HPL[{2, 1, 1}, -x]*Zeta[3]*Zeta[5])/105 + 
   (16384*HPL[{1, 1, 1, 1}, -x]*Zeta[3]*Zeta[5])/45 - 
   (128*HPL[{0}, x]*Zeta[3]^2*Zeta[5])/2835 - 
   (256*HPL[{1}, -x]*Zeta[3]^2*Zeta[5])/315 + (16*Pi^2*Zeta[5]^2)/42525 + 
   (16*HPL[{0}, x]^2*Zeta[5]^2)/14175 + 
   (128*HPL[{0}, x]*HPL[{1}, -x]*Zeta[5]^2)/2835 + 
   (1024*HPL[{2}, -x]*Zeta[5]^2)/2835 + (256*HPL[{1, 1}, -x]*Zeta[5]^2)/315 - 
   (4*Pi^4*HPL[{0}, x]*Zeta[7])/1002375 - (8*Pi^2*HPL[{0}, x]^3*Zeta[7])/
    1403325 - (4*HPL[{0}, x]^5*Zeta[7])/2338875 - 
   (8*Pi^4*HPL[{1}, -x]*Zeta[7])/91125 - 
   (16*Pi^2*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[7])/42525 - 
   (8*HPL[{0}, x]^4*HPL[{1}, -x]*Zeta[7])/42525 - 
   (32*Pi^2*HPL[{0}, x]*HPL[{2}, -x]*Zeta[7])/4725 - 
   (32*HPL[{0}, x]^3*HPL[{2}, -x]*Zeta[7])/4725 - 
   (1312*Pi^2*HPL[{3}, -x]*Zeta[7])/42525 - 
   (1312*HPL[{0}, x]^2*HPL[{3}, -x]*Zeta[7])/14175 - 
   (5696*HPL[{0}, x]*HPL[{4}, -x]*Zeta[7])/14175 - 
   (704*HPL[{5}, -x]*Zeta[7])/4725 - (128*Pi^2*HPL[{0}, x]*HPL[{1, 1}, -x]*
     Zeta[7])/8505 - (128*HPL[{0}, x]^3*HPL[{1, 1}, -x]*Zeta[7])/8505 - 
   (1024*Pi^2*HPL[{1, 2}, -x]*Zeta[7])/8505 - 
   (1024*HPL[{0}, x]^2*HPL[{1, 2}, -x]*Zeta[7])/2835 - 
   (7936*HPL[{0}, x]*HPL[{1, 3}, -x]*Zeta[7])/2835 - 
   (2560*HPL[{1, 4}, -x]*Zeta[7])/567 - (1024*Pi^2*HPL[{2, 1}, -x]*Zeta[7])/
    8505 - (1024*HPL[{0}, x]^2*HPL[{2, 1}, -x]*Zeta[7])/2835 - 
   (2816*HPL[{0}, x]*HPL[{2, 2}, -x]*Zeta[7])/567 - 
   (8704*HPL[{2, 3}, -x]*Zeta[7])/567 - 
   (7936*HPL[{0}, x]*HPL[{3, 1}, -x]*Zeta[7])/2835 - 
   (8704*HPL[{3, 2}, -x]*Zeta[7])/567 - (2560*HPL[{4, 1}, -x]*Zeta[7])/567 - 
   (256*Pi^2*HPL[{1, 1, 1}, -x]*Zeta[7])/945 - 
   (256*HPL[{0}, x]^2*HPL[{1, 1, 1}, -x]*Zeta[7])/315 - 
   (512*HPL[{0}, x]*HPL[{1, 1, 2}, -x]*Zeta[7])/45 - 
   (34304*HPL[{1, 1, 3}, -x]*Zeta[7])/945 - 
   (512*HPL[{0}, x]*HPL[{1, 2, 1}, -x]*Zeta[7])/45 - 
   (20992*HPL[{1, 2, 2}, -x]*Zeta[7])/315 - 
   (34304*HPL[{1, 3, 1}, -x]*Zeta[7])/945 - 
   (512*HPL[{0}, x]*HPL[{2, 1, 1}, -x]*Zeta[7])/45 - 
   (20992*HPL[{2, 1, 2}, -x]*Zeta[7])/315 - 
   (20992*HPL[{2, 2, 1}, -x]*Zeta[7])/315 - 
   (34304*HPL[{3, 1, 1}, -x]*Zeta[7])/945 - 
   (8192*HPL[{0}, x]*HPL[{1, 1, 1, 1}, -x]*Zeta[7])/315 - 
   (16384*HPL[{1, 1, 1, 2}, -x]*Zeta[7])/105 - 
   (16384*HPL[{1, 1, 2, 1}, -x]*Zeta[7])/105 - 
   (16384*HPL[{1, 2, 1, 1}, -x]*Zeta[7])/105 - 
   (16384*HPL[{2, 1, 1, 1}, -x]*Zeta[7])/105 - 
   (16384*HPL[{1, 1, 1, 1, 1}, -x]*Zeta[7])/45 + (32*Pi^2*Zeta[3]*Zeta[7])/
    42525 + (32*HPL[{0}, x]^2*Zeta[3]*Zeta[7])/14175 + 
   (256*HPL[{0}, x]*HPL[{1}, -x]*Zeta[3]*Zeta[7])/2835 + 
   (2048*HPL[{2}, -x]*Zeta[3]*Zeta[7])/2835 + 
   (512*HPL[{1, 1}, -x]*Zeta[3]*Zeta[7])/315 + (64*Zeta[5]*Zeta[7])/14175 - 
   (16*Pi^2*HPL[{0}, x]*Zeta[9])/467775 - (16*HPL[{0}, x]^3*Zeta[9])/467775 - 
   (32*Pi^2*HPL[{1}, -x]*Zeta[9])/42525 - 
   (32*HPL[{0}, x]^2*HPL[{1}, -x]*Zeta[9])/14175 - 
   (64*HPL[{0}, x]*HPL[{2}, -x]*Zeta[9])/1575 - (2624*HPL[{3}, -x]*Zeta[9])/
    14175 - (256*HPL[{0}, x]*HPL[{1, 1}, -x]*Zeta[9])/2835 - 
   (2048*HPL[{1, 2}, -x]*Zeta[9])/2835 - (2048*HPL[{2, 1}, -x]*Zeta[9])/
    2835 - (512*HPL[{1, 1, 1}, -x]*Zeta[9])/315 + 
   (64*Zeta[3]*Zeta[9])/14175 - (32*HPL[{0}, x]*Zeta[11])/155925 - 
   (64*HPL[{1}, -x]*Zeta[11])/14175


==> anc/algorithm.m <==
(* ::Package:: *)

(************************************************************************)
(* This file contains an implementation of the algorithm of             *)
(* subsection 4.2, which evaluates integrals of the form of eq.(30) at  *)
(* weak coupling g, see also eq.(36).                                   *)
(*                                                                      *)
(* The algorithm has two customizable initial parameters, the maximum   *)
(* order \[CapitalLambda] in g to which we expand the integrand, and \[Eta], where \[Eta]=1      *)
(* gives the integrand of the MHV case, and \[Eta]=0 gives the integrand of  *)
(* the NMHV case. See also discussion below eq.(31).                    *)
(*                                                                      *)
(* The first part of the algorithm deals with the expansion of the      *)
(* integrand, for which we have adapted definitions from the file       *)
(* f1f2f3f4.nb accompanying arXiv submission 1306.2058 [hep-th] by      *)
(* Basso,Sever and Vieira.                                              *)
(*                                                                      *)
(* The second part deals with the evaluation of the integrand, and may  *)
(* be used independently in order to calculate any integral of u on the *)
(* entire real line, made of products of the functions (41)-(46), and   *)
(* also PolyGamma[m,3/2+I u], PolyGamma[m,3/2-I u] and                  *)
(* PolyGamma[m,1/2+I u].                                                *)
(************************************************************************)


\[CapitalLambda]=10; (* Set order or perturbation theory g^\[CapitalLambda] *)
\[Eta]=1; (*Set \[Eta]=1 for MHV integral and \[Eta]=0 for NMHV integral *)

int={Cos[t u]/(E^t-1) E^(t s_.) t^n_.-> (-1)^(n+1)/2 (PolyGamma[n,-s+1-I u]+PolyGamma[n,-s+1+I u]),Sin[t u]/(E^t-1) E^(t s_.) t^n_.-> (I (-1)^n)/2 (PolyGamma[n,-s+1-I u]-PolyGamma[n,-s+1+I u]),(E^(t s_.)  Cos[t u])/(-1+E^t)-> -1/2 (PolyGamma[0,-s+1-I u]+PolyGamma[0,-s+1+I u]),(E^(t s_.)  Sin[t u])/(-1+E^t)-> I/2 (PolyGamma[0,-s+1-I u]-PolyGamma[0,-s+1+I u]),t^n_./(E^t-1)->n! Zeta[1+n],1/(E^t-1)->EulerGamma};

treat=Collect[Expand@Normal@Series[#,{g,0,\[CapitalLambda]-2}]//.int,g,Expand]&;

\[ScriptCapitalK]=Table[(-1)^(j (i+1)) 2j (BesselJ[i,2g t]BesselJ[j,2g t])/(E^t-1) 1/t//treat,{i,\[CapitalLambda]-3},{j,\[CapitalLambda]-3}];
\[Kappa][u_]=Table[-(1/t) (BesselJ[i,2g t](E^(+(-1)^(\[Eta] i)t/2) Cos[u t]-BesselJ[0,2g t]))/(E^t-1)//treat,{i,1,\[CapitalLambda]-3}];
\[Kappa]t[u_]=Table[(-1)^(i+1)/t (BesselJ[i,2g t] E^((-1)^(\[Eta] (i+1)) t/2) Sin[u t])/(E^t-1)//treat,{i,1,\[CapitalLambda]-3}];

ClearAll[power]
power[\[ScriptCapitalK]_,n_]:=power[\[ScriptCapitalK],n]=\[ScriptCapitalK].power[\[ScriptCapitalK],n-1]//treat
power[\[ScriptCapitalK]_,0]:=IdentityMatrix[\[CapitalLambda]-3];

\[DoubleStruckCapitalM]=Sum[power[\[ScriptCapitalK],n] (-1)^n//treat,{n,0,\[CapitalLambda]/2-1}];
\[DoubleStruckCapitalQ]=DiagonalMatrix@((-1)^(1+Range[\[CapitalLambda]-3]) Range[\[CapitalLambda]-3]);

{f3,f4}=Normal@Series[{2 \[Kappa]t[u].\[DoubleStruckCapitalQ].\[DoubleStruckCapitalM].\[Kappa]t[u],2 \[Kappa][u].\[DoubleStruckCapitalQ].\[DoubleStruckCapitalM].\[Kappa][u]},{g,0,\[CapitalLambda]-2}];
\[Gamma]=Normal@Series[4g (\[DoubleStruckCapitalQ].\[DoubleStruckCapitalM])[[1]].\[Kappa][u],{g,0,\[CapitalLambda]-2}];
p=Normal@Series[2u-4g (\[DoubleStruckCapitalQ].\[DoubleStruckCapitalM])[[1]].\[Kappa]t[u],{g,0,\[CapitalLambda]-2}];
\[CapitalGamma]cusp=4g (\[DoubleStruckCapitalQ].\[DoubleStruckCapitalM])[[1,1]];


ridpsi={PolyGamma[0,z_]->HarmonicNumber[z-1]-EulerGamma,PolyGamma[n_/;n>0,z_]->(-1)^(n+1)n!(Zeta[n+1]-HarmonicNumber[z-1,n+1])};
harmdown=HarmonicNumber[n_,r_:1]->n^-r+HarmonicNumber[-1+n,r];
harmup=HarmonicNumber[n_,r_:1]->-(1+n)^-r+HarmonicNumber[1+n,r];

x[u_]:=(u+Sqrt[u^2-(2g)^2])/2
repx={xp->x[u+I/2],xm->x[u-I/2]};



\[Mu]exp=1/t (BesselJ[0,2g t]-1) (2E^(t/2) Cos[u t]-BesselJ[0,2g t]-1)/(E^t-1)//treat;

\[Mu][u_]:=(\[Pi] g^2 Sech[\[Pi] u])(-((4  (1+g^2/xm^2) (1+g^2/xp^2))/((1+4 u^2) Sqrt[(1-g^2/xm^2) (1-g^2/xp^2)] (1-g^2/(xm xp)))))^\[Eta] Exp[\[Mu]exp+f3-f4]
\[Mu][u]/(2Pi)Exp[I p \[Sigma]-\[Gamma] \[Tau]];
nonexp=\[Mu][u]/(2Pi)Exp[I p \[Sigma]-\[Gamma] \[Tau]]/.Exp[_]->1;
exp=\[Mu][u]/(2Pi)Exp[I p \[Sigma]-\[Gamma] \[Tau]]/nonexp;
nonexpser=Series[(Together/@(nonexp/.{xp->Simplify[Series[xp/.repx,{g,0,\[CapitalLambda]-4},Assumptions->u>0],u>0],xm->Simplify[Series[xm/.repx,{g,0,\[CapitalLambda]-4},Assumptions->u>0],u>0]}))/.Power[(-I+2 u),k_:1]->Power[(4 u^2+1)/(I+2 u),k],{g,0,\[CapitalLambda]}];
integrand=exp nonexpser;


(* Quasi-shuffle algebra *)
sha[a_Plus]:=sha[Sequence@@#]&/@a
sha[a___,Z[m1___]^n1_,c___]:=sha[a,Sequence@@ConstantArray[Z[m1],n1],c]
sha[a__,b_,c_]:=sha[a,sha[b,c]]
sha[a___,b_Plus]:=sha[a,#]&/@b
sha[Z[a_],(c_:1) Z[b__]]/;FreeQ[c,Z]:=Expand[c*Block[{i},Plus@@(Table[Insert[Z[b],a,i],{i,1,Length[Z[b]]+1}]~Join~Table[ReplacePart[Z[b],i->Z[b][[i]]+a],{i,1,Length[Z[b]]}])]]
sha[a_,b_]/;FreeQ[a,Z]||FreeQ[b,Z]:=a b
sha[a__]:=a


integrate[f_]:=Block[{temp1,k0res,part1,part2,part3,k,e,r},
temp1=2Pi I f/.u->(2k+1)/2I+e/.{PolyGamma[i_,b__]:>PolyGamma[i,Expand[b]],Sech[(e+1/2 I (1+2 k)) \[Pi]]->-I (-1)^k Csch[e \[Pi]]}/.{PolyGamma[m_,1+I e-k]->(-1)^m (I e-k)^(-1-m) m!+PolyGamma[m,I e-k],PolyGamma[m_,2-I e+k]->(-1)^m (1-I e+k)^(-1-m) m!+PolyGamma[m,1-I e+k]}/.PolyGamma[m_,I e-k]->(-1)^m PolyGamma[m,1-I e+k]-\[Pi] (-I)^(m+1)D[Coth[\[Pi] e],{e,m}]/.ridpsi;
k0res=Coefficient[Series[temp1/.k->0,{e,0,-1}],1/e]/.ridpsi//Expand;
temp1=Apart[Expand[Coefficient[Series[temp1,{e,0,-1}],1/e]/.ridpsi] /.E^(-\[Sigma]-2 k \[Sigma])->(-Exp[-2\[Sigma]])^k Exp[-\[Sigma]]/(-1)^k,k]//Expand;
part3=temp1/.{Power[k+1,__]->0,Power[k,__]->0};
part1=(temp1-part3)/.Power[k+1,__]->0;
part2=(temp1-part3)/.Power[k,__]->0;
part1=sha[Expand[part1/.harmdown]/.HarmonicNumber[k-1,n_:1]->Z[n]]/.Times[a___,k^n_,b___,(-E^(-2 \[Sigma]))^k,Z[m__]]->a b HPL[{-n,m},-E^(-2 \[Sigma])]/.Times[a___,k^n_,b___,(-E^(-2 \[Sigma]))^k]->a b HPL[{-n},-E^(-2 \[Sigma])];
part2=sha[part2/.k->k-1/.(-E^(-2 \[Sigma]))^(-1+k)->(-E^(-2 \[Sigma]))^k/(-E^(-2 \[Sigma]))/.HarmonicNumber[k-1,n_:1]->Z[n]]-(part2/.k->0)/.Times[a___,k^n_,b___,(-E^(-2 \[Sigma]))^k,Z[m__]]->a b HPL[{-n,m},-E^(-2 \[Sigma])]/.Times[a___,k^n_,b___,(-E^(-2 \[Sigma]))^k]->a b HPL[{-n},-E^(-2 \[Sigma])];
part3=sha[part3/.HarmonicNumber[k,n_:1]->Z[n]]-(part3/.k->0)/.Times[b___,(-E^(-2 \[Sigma]))^k,Z[m__]]->b/(1+E^(-2 \[Sigma])) HPL[{m},-E^(-2 \[Sigma])]/.Times[b___,(-E^(-2 \[Sigma]))^k]->  b/(1+E^(-2 \[Sigma]));
temp1=Collect[part1+part2+part3+k0res,Exp[-\[Sigma]],Expand];
temp1=temp1/.\[Sigma]->-1/2Log[x](*/.Log[x]->HPL[{0},x]*)
]


integrate[integrand]

